Concurrency, Causality and Conflict via Independence in Reversible Calculi

Among the different ways of approaching the semantics of process calculi, true-concurrency models stand out for their ability to highlight subtle interplays between events. At their heart lie three crucial relations: concurrency, causality and conflict. This paper shows that reversibility, when endowed with a notion of independence, provides a rich tooling to study and characterise these true-concurrency relations. First, we prove that systems admitting pre-reversibility (i.e., that can be extended with an independence relation satisfying some basic axioms) have a unique notion of independence, events, concurrency, causality and conflict. We then analyse the relationship between independence and the true-concurrency relations, establishing novel independence-based characterisations of causality and conflict. Our second series of contributions revolves around two concrete process calculi and two syntactic notions defined on their transition labels, namely independence and dependence; we prove that they partition connected transitions and characterise elegantly concurrency on adjacent transitions. This part of our development was machine-checked using the proof assistant Beluga. Last, we study how the key mechanism commonly used in reversible process algebra can be used as a proxy to retrieve causality and core independence on past events. We conclude by discussing how our results extend beyond reversible systems.

==> anc/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/README.md <==
# Formalising Concurrency, Causality and Conflict via Independence in Reversible Calculi

## Overview

This repository contains a formalisation of reversible concurrent calculi in [Beluga](https://www.cs.mcgill.ca/~complogic/beluga/) accompanying the paper *"Concurrency, Causality and Conflict via Independence in Reversible Calculi"* by C. Aubert, G. Cecilia, I. Phillips and I. Ulidowski.

It extends and refines the [formalisation of CCSK<sup>P</sup>](https://doi.org/10.5281/zenodo.16179366) presented in [*"A Formalization of the Reversible Concurrent Calculus CCSK<sup>P</sup> in Beluga"*](https://doi.org/10.4204/EPTCS.425.5) with additional results from [*"Independence and Causality in the Reversible Concurrent Setting"*](https://doi.org/10.1007/978-3-031-97063-4_2).

> [!NOTE]
> Refer to the [`overview.md`](overview.md) file for a detailed description of the main formalisation choices and differences between the paper and the code, as well as a paper-to-artifact table.

[![Code Type Reconstruction](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/actions/workflows/main.yml/badge.svg)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/actions/workflows/main.yml)
[![Example Tests](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/actions/workflows/test.yml/badge.svg)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/actions/workflows/test.yml)

## Usage instructions

Once Beluga is installed (cf. [the installation instructions](#installation-instructions)), it suffices to run

```console
beluga run_all.cfg 
```
to type-check the whole development, which contains the formalisation of the theoretical results and a collection of examples. The expected output, after ±20 seconds, is the following:

<details>
<summary>View expected output</summary>

```console
## Type Reconstruction begin: ./run/../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/../code/shared/unique.bel ##
## Type Reconstruction done:  ./run/../code/shared/unique.bel ##
## Type Reconstruction begin: ./run/../code/shared/basic-properties.bel ##
## Type Reconstruction done:  ./run/../code/shared/basic-properties.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/definitions.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/definitions.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/basic-properties.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/basic-properties.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/unique-step.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/unique-step.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/definitions.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/definitions.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/unique.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/unique.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/basic-properties.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/basic-properties.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/lemmas-connectedness-two.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/lemmas-connectedness-two.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/connectedness-relationship-two.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/connectedness-relationship-two.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/complementarity.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/complementarity.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/unique-step.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/unique-step.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction begin: ./run/../code/bijection/definitions.bel ##
## Type Reconstruction done:  ./run/../code/bijection/definitions.bel ##
## Type Reconstruction begin: ./run/../code/bijection/functionality.bel ##
## Type Reconstruction done:  ./run/../code/bijection/functionality.bel ##
## Type Reconstruction begin: ./run/../code/bijection/totality.bel ##
## Type Reconstruction done:  ./run/../code/bijection/totality.bel ##
## Type Reconstruction begin: ./run/../code/bijection/bijection.bel ##
## Type Reconstruction done:  ./run/../code/bijection/bijection.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/events.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/events.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/bti.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/bti.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/sp.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/sp.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/wf.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/wf.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/pci.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/pci.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/id.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/id.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/fld.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/fld.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/ire.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/ire.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/cire.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/cire.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/rpi.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/rpi.bel ##
## Type Reconstruction begin: ./run/../code/ccskp/axioms/ed.bel ##
## Type Reconstruction done:  ./run/../code/ccskp/axioms/ed.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/complementarity.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/complementarity.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/defs-and-properties.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/defs-and-properties.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/events.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/events.bel ##
## Type Reconstruction begin: ./run/../code/bijection/lemmas-lifting.bel ##
## Type Reconstruction done:  ./run/../code/bijection/lemmas-lifting.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/bti.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/bti.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/sp.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/sp.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/wf.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/wf.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/pci.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/pci.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/id.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/id.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/ire.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/ire.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/cire.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/cire.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/rpi.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/rpi.bel ##
## Type Reconstruction begin: ./run/../code/ccsk/axioms/ed.bel ##
## Type Reconstruction done:  ./run/../code/ccsk/axioms/ed.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/processes/standard.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/processes/standard.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/processes/stuck-std.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/processes/stuck-std.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/processes/keyed.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/processes/keyed.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/processes/stuck-keyed.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/processes/stuck-keyed.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/proof-labels/valid.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/proof-labels/valid.bel ##
--query 1 1 (a : names) (k : keys) valid_cl (pr_base (inp a) k)..

---------- Solution 1 ----------
[]
k = ?X14_1140652;
a = ?Z10_1140639;.
v1 = v_base ;.

Done.
--query 1 1 (a : names) (k : keys) valid_cl (pr_suml (pr_base (inp a) k))..

---------- Solution 1 ----------
[]
k = ?Y16_1140657;
a = ?X11_1140643;.
v2 = v_suml (v_base );.

Done.
--query 1 1 (b : names)
                   (m : keys) valid_cl (pr_parr (pr_parl (pr_base (out b) m)))..

---------- Solution 1 ----------
[]
m = ?X20_1140670;
b = ?Y12_1140645;.
v3 = v_parr (v_parl (v_base ));.

Done.
--query 1 1 (b : names)
                   (m : keys)
                    valid_cl (pr_sync (pr_base (inp b) m) (pr_base (out b) m))..

---------- Solution 1 ----------
[]
m = ?X28_1140694;
b = ?Y27_1140690;.
v4 = v_synl (v_base )
(v_base ) (lab_base ) (key_base ) (lab_base ) (key_base );.

Done.
--query 1 1 (a : names)
                   (k : keys)
                    valid_cl
                      (pr_sync (pr_suml (pr_base (out a) k))
                      (pr_parl (pr_parr (pr_base (inp a) k))))..

---------- Solution 1 ----------
[]
k = ?Y82_1140855;
a = ?Y76_1140837;.
v5 = v_synr (v_suml (v_base ))
(v_parl (v_parr (v_base )))
(lab_suml (lab_base ))
(key_suml (key_base ))
(lab_parl (lab_parr (lab_base ))) (key_parl (key_parr (key_base )));.

Done.
## Type Reconstruction begin: ./run/examples/../../examples/proof-labels/not-valid.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/proof-labels/not-valid.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccsk/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccsk/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/forward-transitions-ccsk.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/forward-transitions-ccsk.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/backward-transitions-ccsk.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/backward-transitions-ccsk.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/stuck-std-ccsk.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/stuck-std-ccsk.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/stuck-keyed-ccsk.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/stuck-keyed-ccsk.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/forward-transitions-ccskp.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/forward-transitions-ccskp.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/backward-transitions-ccskp.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/backward-transitions-ccskp.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/stuck-std-ccskp.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/stuck-std-ccskp.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/stuck-keyed-ccskp.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/stuck-keyed-ccskp.bel ##
## Type Reconstruction begin: ./run/examples/../../code/bijection/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/bijection/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/unique.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/unique.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/basic-properties.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/basic-properties.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/unique.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/unique.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/basic-properties.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/basic-properties.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/complementarity.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/complementarity.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/unique-step.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/unique-step.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/axioms/events.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/axioms/events.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/transitions/events.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/transitions/events.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/causality-relations/connectedness.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/causality-relations/connectedness.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/causality-relations/dependence.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/causality-relations/dependence.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/causality-relations/independence.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/causality-relations/independence.bel ##
## Type Reconstruction begin: ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccsk/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccsk/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/ccskp/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../code/bijection/definitions.bel ##
## Type Reconstruction done:  ./run/examples/../../code/bijection/definitions.bel ##
## Type Reconstruction begin: ./run/examples/../../examples/examples-paper.bel ##
## Type Reconstruction done:  ./run/examples/../../examples/examples-paper.bel ##
```

</details>

Alternatively, one can type-check only the formalisation of the theoretical results by running the following command:

```console
beluga run/code.cfg 
```

The expected output, after ±15 seconds, is the following:

<details>
<summary>View expected output</summary>

```console
## Type Reconstruction begin: run/../code/shared/definitions.bel ##
## Type Reconstruction done:  run/../code/shared/definitions.bel ##
## Type Reconstruction begin: run/../code/shared/unique.bel ##
## Type Reconstruction done:  run/../code/shared/unique.bel ##
## Type Reconstruction begin: run/../code/shared/basic-properties.bel ##
## Type Reconstruction done:  run/../code/shared/basic-properties.bel ##
## Type Reconstruction begin: run/../code/ccsk/definitions.bel ##
## Type Reconstruction done:  run/../code/ccsk/definitions.bel ##
## Type Reconstruction begin: run/../code/ccsk/basic-properties.bel ##
## Type Reconstruction done:  run/../code/ccsk/basic-properties.bel ##
## Type Reconstruction begin: run/../code/ccsk/unique-step.bel ##
## Type Reconstruction done:  run/../code/ccsk/unique-step.bel ##
## Type Reconstruction begin: run/../code/ccskp/definitions.bel ##
## Type Reconstruction done:  run/../code/ccskp/definitions.bel ##
## Type Reconstruction begin: run/../code/ccskp/unique.bel ##
## Type Reconstruction done:  run/../code/ccskp/unique.bel ##
## Type Reconstruction begin: run/../code/ccskp/basic-properties.bel ##
## Type Reconstruction done:  run/../code/ccskp/basic-properties.bel ##
## Type Reconstruction begin: run/../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction done:  run/../code/ccskp/lemmas-connectedness-one.bel ##
## Type Reconstruction begin: run/../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction done:  run/../code/ccskp/connectedness-relationship-one.bel ##
## Type Reconstruction begin: run/../code/ccskp/lemmas-connectedness-two.bel ##
## Type Reconstruction done:  run/../code/ccskp/lemmas-connectedness-two.bel ##
## Type Reconstruction begin: run/../code/ccskp/connectedness-relationship-two.bel ##
## Type Reconstruction done:  run/../code/ccskp/connectedness-relationship-two.bel ##
## Type Reconstruction begin: run/../code/ccskp/complementarity.bel ##
## Type Reconstruction done:  run/../code/ccskp/complementarity.bel ##
## Type Reconstruction begin: run/../code/ccskp/unique-step.bel ##
## Type Reconstruction done:  run/../code/ccskp/unique-step.bel ##
## Type Reconstruction begin: run/../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction done:  run/../code/ccskp/lemmas-bijection.bel ##
## Type Reconstruction begin: run/../code/bijection/definitions.bel ##
## Type Reconstruction done:  run/../code/bijection/definitions.bel ##
## Type Reconstruction begin: run/../code/bijection/functionality.bel ##
## Type Reconstruction done:  run/../code/bijection/functionality.bel ##
## Type Reconstruction begin: run/../code/bijection/totality.bel ##
## Type Reconstruction done:  run/../code/bijection/totality.bel ##
## Type Reconstruction begin: run/../code/bijection/bijection.bel ##
## Type Reconstruction done:  run/../code/bijection/bijection.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/defs-and-properties.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/events.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/events.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/bti.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/bti.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/sp.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/sp.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/wf.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/wf.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/pci.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/pci.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/id.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/id.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/fld.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/fld.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/ire.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/ire.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/cire.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/cire.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/rpi.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/rpi.bel ##
## Type Reconstruction begin: run/../code/ccskp/axioms/ed.bel ##
## Type Reconstruction done:  run/../code/ccskp/axioms/ed.bel ##
## Type Reconstruction begin: run/../code/ccsk/complementarity.bel ##
## Type Reconstruction done:  run/../code/ccsk/complementarity.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/defs-and-properties.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/defs-and-properties.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/events.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/events.bel ##
## Type Reconstruction begin: run/../code/bijection/lemmas-lifting.bel ##
## Type Reconstruction done:  run/../code/bijection/lemmas-lifting.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/bti.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/bti.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/sp.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/sp.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/wf.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/wf.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/pci.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/pci.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/id.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/id.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/ire.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/ire.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/cire.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/cire.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/rpi.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/rpi.bel ##
## Type Reconstruction begin: run/../code/ccsk/axioms/ed.bel ##
## Type Reconstruction done:  run/../code/ccsk/axioms/ed.bel ##
```

</details>

Tests can be run using, e.g.,

```console
beluga run/examples/ex-processes.cfg 
```

For this particular set of examples, the expected result is, after ±1 second,

<details>
<summary>View expected output</summary>

```console
## Type Reconstruction begin: run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction done:  run/examples/../../code/shared/definitions.bel ##
## Type Reconstruction begin: run/examples/../../examples/processes/standard.bel ##
## Type Reconstruction done:  run/examples/../../examples/processes/standard.bel ##
## Type Reconstruction begin: run/examples/../../examples/processes/stuck-std.bel ##
## Type Reconstruction done:  run/examples/../../examples/processes/stuck-std.bel ##
## Type Reconstruction begin: run/examples/../../examples/processes/keyed.bel ##
## Type Reconstruction done:  run/examples/../../examples/processes/keyed.bel ##
## Type Reconstruction begin: run/examples/../../examples/processes/stuck-keyed.bel ##
## Type Reconstruction done:  run/examples/../../examples/processes/stuck-keyed.bel ##
```

</details>

### Using Makefile

If Makefile is installed, then the previous commands can be replaced by

```console
make all
```

```console
make code
```

and 

```console
make test
```

respectively. The latter will perform the type reconstruction of all the tests, and is expected to take ±8 seconds.

### Checking coverage

The totality declarations following each recursive function declaration ensure that all functions are total and that every recursive call is made on a decreasing argument, guaranteeing the correctness of the proofs[^1].
The 

```console
make coverage
```

command inserts the optional `--coverage` pragma at the beginning of all the `.bel` files under `code/` and then checks these conditions.

[^1]:More details can be found in Section 6 of the [Beluga Reference Guide](https://www.cs.mcgill.ca/~complogic/beluga/userguide2/userguide.pdf).

## Installation instructions

This mechanisation is compatible with [Beluga](https://www.cs.mcgill.ca/~complogic/beluga/) version 1.1.1 and above, and optionally uses [GNU Make](https://www.gnu.org/software/make/) version 4.0 and above to facilitate compilation.
To install Beluga or compile it from source, please refer to [their documentation](https://beluga-lang.readthedocs.io/en/latest/getting-started.html#installation) or [installation guide](https://github.com/Beluga-lang/Beluga/blob/master/INSTALL).

In short, once [opam](https://opam.ocaml.org/doc/Install.html) version 2.1.4 and above is installed, simply execute

```shell
opam install beluga.1.1.1
```

## Repository structure

- `run\`: Contains the `.cfg` files required to compile …
  + `code.cfg`: … the actual formalisation (in the `code/` folder)
  + `examples\`: … test examples …
    * `ex-processes.cfg`: … of processes (in the `examples/` folder)
    * `ex-proof-labels.cfg`: … of proof labels (in the `examples/` folder)
    * `ex-transitions.cfg`: … of transitions (in the `examples/` folder)
    * `ex-causality-relations.cfg`: … of connectedness, dependence and independence (in the `examples/` folder)
    * `ex-paper.cfg`: … of remarks and examples from the paper (in the `examples/` folder)
- `code\`: Contains the Beluga formalisation of …
  + `shared\`: … shared …
    * `definitions.bel`: … definitions
    * `unique.bel`: … proofs of uniqueness of the derivation of predicates
    * `basic-properties.bel`: … properties of keys
  + `ccsk\`: … CCSK …
    * `definitions.bel`: … definitions
    * `basic-properties.bel`: … basic properties (e.g. loop lemma, symmetry of transitions and paths)
    * `unique-step.bel`: … uniqueness of the derivation of transitions
    * `complementarity.bel`: … complementarity of dependence and independence
    * `axioms\`: … axioms, in particular …
      - `defs-and-properties.bel`: … definitions and auxiliary lemmas for the axioms
      - `events.bel`: … definition and properties of equivalent transitions
      - `bti.bel`: … BTI (backward transitions are independent)
      - `sp.bel`: … SP (square property)
      - `wf.bel`: … WF (well-founded)
      - `pci.bel`: … PCI (propagation of coinitial independence)
      - `id.bel`: … ID (independence of diamonds)
      - `ire.bel`: … IRE (independence respects events)
      - `cire.bel`: … CIRE (coinitial independence respects events)
      - `rpi.bel`: … RPI (reversing preserves independence)
      - `ed.bel`: … ED (event determinism)
  + `ccskp\`: … CCSK<sup>P</sup> …
    * `definitions.bel`: … definitions
    * `unique.bel`: … uniqueness of the derivation of predicates
    * `basic-properties.bel`: … basic properties (e.g. loop lemma, symmetry of transitions and paths)
    * `lemmas-connectedness-one.bel`: … auxiliary lemmas for Proposition 5.6 (1)
    * `connectedness-relationship-one.bel`: … Proposition 5.6 (1)
    * `lemmas-connectedness-two.bel`: … auxiliary lemmas for Proposition 5.6 (2)
    * `connectedness-relationship-two.bel`: … Proposition 5.6 (2)
    * `complementarity.bel`: … complementarity of dependence and independence
    * `unique-step.bel`: … uniqueness of the derivation of transitions
    * `lemmas-bijection.bel`: … auxiliary lemmas for the CCSK-CCSK<sup>P</sup> bijection
    * `axioms\`: … axioms, in particular …
      - `defs-and-properties.bel`: … definitions and auxiliary lemmas for the axioms
      - `events.bel`: … definition and properties of equivalent transitions
      - `bti.bel`: … BTI (backward transitions are independent)
      - `sp.bel`: … SP (square property)
      - `wf.bel`: … WF (well-founded)
      - `pci.bel`: … PCI (propagation of coinitial independence)
      - `id.bel`: … ID (independence of diamonds)
      - `fld.bel`: … FLD (forward label determinism)
      - `ire.bel`: … IRE (independence respects events)
      - `cire.bel`: … CIRE (coinitial independence respects events)
      - `rpi.bel`: … RPI (reversing preserves independence)
      - `ed.bel`: … ED (event determinism)
  + `bijection\`: … the proof of the bijection between CCSK and CCSK<sup>P</sup>, in particular …
    * `definitions.bel`: … definitions of the forget and enrich functions (as relations)
    * `functionality.bel`: … functionality of forget and enrich
    * `totality.bel`: … totality of forget and enrich
    * `bijection.bel`: … forget and enrich are mutual inverses
    * `lemmas-lifting.bel`: … properties that can be lifted from one LTS to the other
- `examples\`: Contains examples serving as tests for…
  + `processes\`: … processes that …
    * `standard.bel`: … are standard
    * `keyed.bel`: … contain keys
    * `stuck-std.bel`: … are standard and stuck
    * `stuck-keyed.bel`: … contain keys and are stuck
  + `proof-labels\`: … proof labels that …
    * `valid.bel`: … are valid
    * `not-valid.bel`: … are not valid
  + `transitions\`: … transitions, in particular …
    * `forward-transitions-ccsk.bel`: … forward transitions in CCSK
    * `backward-transitions-ccsk.bel`: … backward transitions in CCSK
    * `stuck-std-ccsk.bel`: … proofs that some standard processes are stuck in CCSK
    * `stuck-keyed-ccsk.bel`: … proofs that some processes containing keys are stuck in CCSK
    * `forward-transitions-ccskp.bel`: … forward transitions in CCSK<sup>P</sup>
    * `backward-transitions-ccskp.bel`: … backward transitions in CCSK<sup>P</sup>
    * `stuck-std-ccskp.bel`: … proofs that some standard processes are stuck in CCSK<sup>P</sup>
    * `stuck-keyed-ccskp.bel`: … proofs that some processes containing keys are stuck in CCSK<sup>P</sup>
    * `events.bel`: … transitions representing the same event
  + `causality-relations\`: … causality relations on proof labels, in particular …
    * `connectedness.bel`: … connected proof labels
    * `dependence.bel`: … dependent proof labels
    * `independence.bel`: … independent proof labels
  + `examples-paper.bel`: … examples and remarks from the paper

The `.github\workflows\` repository contains workflows used to build automatically the code and run the tests.
The `beluga_cloc_config.txt` file is a configuration file for [cloc](https://github.com/AlDanial/cloc) to count lines of code.

### Line count

Thanks to [cloc](https://github.com/AlDanial/cloc) and [our configuration file](beluga_cloc_config.txt), 

```console
cloc --md --read-lang-def=beluga_cloc_config.txt --by-file code/
cloc --read-lang-def=beluga_cloc_config.txt --by-file examples/
```

or 

```console
make count
```

can be used to count the lines of code (comments excluded):

<!--
Add the --md flag to the commands above to obtain a markdown-formatted table.
-->

<details>
<summary>View line count</summary>

File|blank|comment|code
:-------|-------:|-------:|-------:
code/ccsk/axioms/defs-and-properties.bel|34|48|1908
code/ccskp/axioms/sp.bel|42|73|977
code/ccskp/axioms/defs-and-properties.bel|61|86|719
code/ccskp/connectedness-relationship-one.bel|3|6|689
code/ccskp/connectedness-relationship-two.bel|14|31|567
code/ccskp/unique-step.bel|31|29|528
code/ccskp/lemmas-bijection.bel|33|44|417
code/ccskp/complementarity.bel|32|30|409
code/bijection/totality.bel|21|26|298
code/ccskp/axioms/bti.bel|18|36|296
code/ccskp/lemmas-connectedness-one.bel|24|27|293
code/ccskp/definitions.bel|54|71|274
code/ccsk/unique-step.bel|10|12|195
code/bijection/lemmas-lifting.bel|16|46|155
code/ccskp/axioms/fld.bel|6|15|147
code/ccskp/lemmas-connectedness-two.bel|12|21|141
code/bijection/bijection.bel|23|19|114
code/ccskp/basic-properties.bel|15|16|112
code/bijection/functionality.bel|16|27|100
code/ccskp/axioms/events.bel|14|19|93
code/ccskp/unique.bel|10|15|92
code/ccskp/axioms/wf.bel|10|17|79
code/shared/unique.bel|9|10|69
code/ccsk/definitions.bel|14|12|67
code/ccsk/axioms/bti.bel|5|10|58
code/ccskp/axioms/id.bel|3|11|54
code/shared/definitions.bel|13|14|54
code/ccsk/axioms/id.bel|3|11|53
code/ccsk/basic-properties.bel|5|5|45
code/bijection/definitions.bel|11|12|44
code/shared/basic-properties.bel|7|10|44
code/ccsk/complementarity.bel|8|15|43
code/ccsk/axioms/events.bel|3|5|25
code/ccsk/axioms/sp.bel|2|5|23
code/ccsk/axioms/pci.bel|1|14|19
code/ccsk/axioms/ed.bel|1|3|17
code/ccsk/axioms/wf.bel|3|4|17
code/ccsk/axioms/cire.bel|1|4|11
code/ccsk/axioms/ire.bel|1|4|9
code/ccsk/axioms/rpi.bel|1|3|9
code/ccskp/axioms/pci.bel|1|5|8
code/ccskp/axioms/ire.bel|1|4|7
code/ccskp/axioms/cire.bel|1|4|6
code/ccskp/axioms/rpi.bel|1|3|6
code/ccskp/axioms/ed.bel|1|3|5
--------|--------|--------|--------
SUM:|595|885|9296

File|blank|comment|code
:-------|-------:|-------:|-------:
examples/examples-paper.bel|47|60|248
examples/transitions/stuck-keyed-ccskp.bel|18|13|85
examples/transitions/stuck-keyed-ccsk.bel|14|8|56
examples/transitions/forward-transitions-ccskp.bel|16|18|48
examples/transitions/stuck-std-ccskp.bel|9|7|46
examples/transitions/forward-transitions-ccsk.bel|16|18|45
examples/proof-labels/not-valid.bel|8|7|28
examples/transitions/backward-transitions-ccskp.bel|9|11|26
examples/transitions/backward-transitions-ccsk.bel|9|11|24
examples/transitions/stuck-std-ccsk.bel|4|4|19
examples/transitions/events.bel|0|3|17
examples/processes/standard.bel|8|9|15
examples/causality-relations/independence.bel|6|5|14
examples/causality-relations/connectedness.bel|6|5|12
examples/causality-relations/dependence.bel|6|5|12
examples/proof-labels/valid.bel|13|12|12
examples/processes/keyed.bel|6|7|6
examples/processes/stuck-keyed.bel|5|6|6
examples/processes/stuck-std.bel|3|4|3
--------|--------|--------|--------
SUM:|203|213|722
</details>


==> anc/beluga_cloc_config.txt <==
Beluga
    filter remove_between_general %{ %}
    filter remove_matches ^\s*%
    extension bel
    3rd_gen_scale 5.00


==> anc/code/bijection/bijection.bel <==
%%% forget and enrich are mutual inverses (Lemma 4.24) %%%

% First implication: enrich ∘ forget = id on CCSKP transitions

% Auxiliary lemmas, proving the result for closed/open forward/backward transitions

% enrich_fc ∘ forget_fc = id.
rec inverse_fc_one: (g:ctx) (F1:[g ⊢ ccskp.fstep_cl X θ X']) (F2:[g ⊢ ccsk.fstep X KL X'])
  (F3:[g ⊢ ccskp.fstep_cl X θ' X']) [g ⊢ forget_fc F1 F2] → [g ⊢ enrich_fc F2 F3] → [g ⊢ eqfc F1 F3] =
/ total f1 (inverse_fc_one _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fc F1 F2 _ _] = d1 in
let [g ⊢ en_fc F2 F3 _ _] = d2 in
unique_fstep_cl [g ⊢ F1] [g ⊢ F3]
;

% forget_fc and enrich_fo are not composable.
rec no_fc_fo_one: (g:ctx) (F1:[g ⊢ ccskp.fstep_cl X θ X']) (F2:[g ⊢ ccsk.fstep X KL X'])
  (F3:[g ⊢ ccskp.fstep_op X θ' X']) [g ⊢ forget_fc F1 F2] → [g ⊢ enrich_fo F2 F3] → [g ⊢ false] =
/ total f1 (no_fc_fo_one _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fc F1 F2 _ _] = d1 in
let [g ⊢ en_fo F2 F3 \_._] = d2 in
no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F3]
;

% enrich_fo ∘ forget_fo = id.
rec inverse_fo_one: (g:ctx) (F1:[g ⊢ ccskp.fstep_op X θ X']) (F2:[g ⊢ ccsk.fstep X KL X'])
  (F3:[g ⊢ ccskp.fstep_op X θ' X']) [g ⊢ forget_fo F1 F2] → [g ⊢ enrich_fo F2 F3] → [g ⊢ eqfo F1 F3] =
/ total f1 (inverse_fo_one _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fo F1 F2 \_._] = d1 in
let [g ⊢ en_fo F2 F3 \_._] = d2 in
unique_fstep_op [g ⊢ F1] [g ⊢ F3]
;

% forget_fo and enrich_fc are not composable.
rec no_fo_fc_one: (g:ctx) (F1:[g ⊢ ccskp.fstep_op X θ X']) (F2:[g ⊢ ccsk.fstep X KL X'])
  (F3:[g ⊢ ccskp.fstep_cl X θ' X']) [g ⊢ forget_fo F1 F2] → [g ⊢ enrich_fc F2 F3] → [g ⊢ false] =
/ total f1 (no_fo_fc_one _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fo F1 F2 \_._] = d1 in
let [g ⊢ en_fc F2 F3 _ _] = d2 in
no_fstep_cl_and_op [g ⊢ F3] [g ⊢ F1]
;


% enrich_bc ∘ forget_bc = id.
rec inverse_bc_one: (g:ctx) (B1:[g ⊢ ccskp.bstep_cl X θ X']) (B2:[g ⊢ ccsk.bstep X KL X'])
  (B3:[g ⊢ ccskp.bstep_cl X θ' X']) [g ⊢ forget_bc B1 B2] → [g ⊢ enrich_bc B2 B3] → [g ⊢ eqbc B1 B3] =
/ total b1 (inverse_bc_one _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bc B1 B2 _ _] = d1 in
let [g ⊢ en_bc B2 B3 _ _] = d2 in
unique_bstep_cl [g ⊢ B1] [g ⊢ B3]
;

% forget_bc and enrich_bo are not composable.
rec no_bc_bo_one: (g:ctx) (B1:[g ⊢ ccskp.bstep_cl X θ X']) (B2:[g ⊢ ccsk.bstep X KL X'])
  (B3:[g ⊢ ccskp.bstep_op X θ' X']) [g ⊢ forget_bc B1 B2] → [g ⊢ enrich_bo B2 B3] → [g ⊢ false] =
/ total b1 (no_bc_bo_one _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bc B1 B2 _ _] = d1 in
let [g ⊢ en_bo B2 B3 \_._] = d2 in
no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B3]
;

% enrich_bo ∘ forget_bo = id.
rec inverse_bo_one: (g:ctx) (B1:[g ⊢ ccskp.bstep_op X θ X']) (B2:[g ⊢ ccsk.bstep X KL X'])
  (B3:[g ⊢ ccskp.bstep_op X θ' X']) [g ⊢ forget_bo B1 B2] → [g ⊢ enrich_bo B2 B3] → [g ⊢ eqbo B1 B3] =
/ total b1 (inverse_bo_one _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bo B1 B2 \_._] = d1 in
let [g ⊢ en_bo B2 B3 \_._] = d2 in
unique_bstep_op [g ⊢ B1] [g ⊢ B3]
;

% forget_bo and enrich_bc are not composable.
rec no_bo_bc_one: (g:ctx) (B1:[g ⊢ ccskp.bstep_op X θ X']) (B2:[g ⊢ ccsk.bstep X KL X'])
  (B3:[g ⊢ ccskp.bstep_cl X θ' X']) [g ⊢ forget_bo B1 B2] → [g ⊢ enrich_bc B2 B3] → [g ⊢ false] =
/ total b1 (no_bo_bc_one _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bo B1 B2 \_._] = d1 in
let [g ⊢ en_bc B2 B3 _ _] = d2 in
no_bstep_cl_and_op [g ⊢ B3] [g ⊢ B1]
;


% Lemma 4.24, first implication for combined transitions: enrich ∘ forget = id.
rec inverse_one: (g:ctx) (S1:[g ⊢ ccskp.step X θ X']) (S2:[g ⊢ ccsk.step X KL X'])
  (S3:[g ⊢ ccskp.step X θ' X']) [g ⊢ forget S1 S2] → [g ⊢ enrich S2 S3] → [g ⊢ eqst S1 S3] =
/ total d1 (inverse_one _ _ _ _ _ _ _ _ _ d1 _) /
fn d1,d2 ⇒ case d1 of
  | [g ⊢ fgfc D1] ⇒ (case d2 of
       | [g ⊢ enfc D2] ⇒ let [g ⊢ reffc] = inverse_fc_one [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst]
       | [g ⊢ enfo D2] ⇒ impossible no_fc_fo_one [g ⊢ D1] [g ⊢ D2])
  | [g ⊢ fgfo D1] ⇒ (case d2 of
       | [g ⊢ enfc D2] ⇒ impossible no_fo_fc_one [g ⊢ D1] [g ⊢ D2]
       | [g ⊢ enfo D2] ⇒ let [g ⊢ reffo] = inverse_fo_one [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst])
  | [g ⊢ fgbc D1] ⇒ (case d2 of
       | [g ⊢ enbc D2] ⇒ let [g ⊢ refbc] = inverse_bc_one [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst]
       | [g ⊢ enbo D2] ⇒ impossible no_bc_bo_one [g ⊢ D1] [g ⊢ D2])
  | [g ⊢ fgbo D1] ⇒ (case d2 of
       | [g ⊢ enbc D2] ⇒ impossible no_bo_bc_one [g ⊢ D1] [g ⊢ D2]
       | [g ⊢ enbo D2] ⇒ let [g ⊢ refbo] = inverse_bo_one [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst])
;



% Second implication: forget ∘ enrich = id on CCSK transitions

% Auxiliary lemmas, proving the result for closed/open forward/backward transitions

% forget_fc ∘ enrich_fc = id.
rec inverse_fc_two: (g:ctx) (F1:[g ⊢ ccsk.fstep X KL X']) (F2:[g ⊢ ccskp.fstep_cl X θ X'])
  (F3:[g ⊢ ccsk.fstep X KL' X']) [g ⊢ enrich_fc F1 F2] → [g ⊢ forget_fc F2 F3] → [g ⊢ eqfs F1 F3] =
/ total f1 (inverse_fc_two _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_fc F1 F2 _ _] = d1 in
let [g ⊢ fg_fc F2 F3 _ _] = d2 in
ccsk_unique_fstep [g ⊢ F1] [g ⊢ F3]
;

% forget_fo ∘ enrich_fo = id.
rec inverse_fo_two: (g:ctx) (F1:[g ⊢ ccsk.fstep X KL X']) (F2:[g ⊢ ccskp.fstep_op X θ X'])
  (F3:[g ⊢ ccsk.fstep X KL' X']) [g ⊢ enrich_fo F1 F2] → [g ⊢ forget_fo F2 F3] → [g ⊢ eqfs F1 F3] =
/ total f1 (inverse_fo_two _ _ _ _ _ _ f1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_fo F1 F2 \_._] = d1 in
let [g ⊢ fg_fo F2 F3 \_._] = d2 in
ccsk_unique_fstep [g ⊢ F1] [g ⊢ F3]
;

% forget_bc ∘ enrich_bc = id.
rec inverse_bc_two: (g:ctx) (B1:[g ⊢ ccsk.bstep X KL X']) (B2:[g ⊢ ccskp.bstep_cl X θ X'])
  (B3:[g ⊢ ccsk.bstep X KL' X']) [g ⊢ enrich_bc B1 B2] → [g ⊢ forget_bc B2 B3] → [g ⊢ eqbs B1 B3] =
/ total b1 (inverse_bc_two _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_bc B1 B2 _ _] = d1 in
let [g ⊢ fg_bc B2 B3 _ _] = d2 in
ccsk_unique_bstep [g ⊢ B1] [g ⊢ B3]
;

% forget_bo ∘ enrich_bo = id.
rec inverse_bo_two: (g:ctx) (B1:[g ⊢ ccsk.bstep X KL X']) (B2:[g ⊢ ccskp.bstep_op X θ X'])
  (B3:[g ⊢ ccsk.bstep X KL' X']) [g ⊢ enrich_bo B1 B2] → [g ⊢ forget_bo B2 B3] → [g ⊢ eqbs B1 B3] =
/ total b1 (inverse_bo_two _ _ _ _ _ _ b1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_bo B1 B2 \_._] = d1 in
let [g ⊢ fg_bo B2 B3 \_._] = d2 in
ccsk_unique_bstep [g ⊢ B1] [g ⊢ B3]
;


% Lemma 4.24, second implication for combined transitions: forget ∘ enrich = id.
rec inverse_two: (g:ctx) (S1:[g ⊢ ccsk.step X KL X']) (S2:[g ⊢ ccskp.step X θ X'])
  (S3:[g ⊢ ccsk.step X KL' X']) [g ⊢ enrich S1 S2] → [g ⊢ forget S2 S3] → [g ⊢ eqs S1 S3] =
/ total d1 (inverse_two _ _ _ _ _ _ _ _ _ d1 _) /
fn d1,d2 ⇒ case d1 of
  | [g ⊢ enfc D1] ⇒ let [g ⊢ fgfc D2] = d2 in  
                     let [g ⊢ reffs] = inverse_fc_two [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ enfo D1] ⇒ let [g ⊢ fgfo D2] = d2 in  
                     let [g ⊢ reffs] = inverse_fo_two [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ enbc D1] ⇒ let [g ⊢ fgbc D2] = d2 in  
                     let [g ⊢ refbs] = inverse_bc_two [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ enbo D1] ⇒ let [g ⊢ fgbo D2] = d2 in  
                     let [g ⊢ refbs] = inverse_bo_two [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
;


==> anc/code/bijection/definitions.bel <==
%%% Definitions of the functions forget and enrich between CCSK and CCSKP transitions %%%
% They are defined as relations, and proved to be functions in the files `functionality.bel` and `totality.bel`.

% Function from forward closed CCSKP transitions to forward CCSK transitions.
LF forget_fc: ccskp.fstep_cl X θ X' → ccsk.fstep X KL X' → type =
  | fg_fc: {F1:ccskp.fstep_cl X θ X'}{F2:ccsk.fstep X (ccsk.kl_base α K) X'}
           ccskp.lab θ α → ccskp.key θ K → forget_fc F1 F2
;

% Function from forward open CCSKP transitions to forward CCSK transitions.
LF forget_fo: ccskp.fstep_op X θ X' → ccsk.fstep X KL X' → type =
  | fg_fo: {F1:ccskp.fstep_op X (ccskp.open θ) X'}{F2:ccsk.fstep X (ccsk.kl_base tau K) X'}
           ({a:names} ccskp.key (θ a) K) → forget_fo F1 F2
;

% Function from backward closed CCSKP transitions to backward CCSK transitions.
LF forget_bc: ccskp.bstep_cl X' θ X → ccsk.bstep X' KL X → type =
  | fg_bc: {B1:ccskp.bstep_cl X' θ X}{B2:ccsk.bstep X' (ccsk.kl_base α K) X}
           ccskp.lab θ α → ccskp.key θ K → forget_bc B1 B2
;

% Function from backward open CCSKP transitions to backward CCSK transitions.
LF forget_bo: ccskp.bstep_op X' θ X → ccsk.bstep X' KL X → type =
  | fg_bo: {B1:ccskp.bstep_op X' (ccskp.open θ) X}{B2:ccsk.bstep X' (ccsk.kl_base tau K) X}
           ({a:names} ccskp.key (θ a) K) → forget_bo B1 B2
;

% Function from forward CCSK transitions to forward closed CCSKP transitions.
LF enrich_fc: ccsk.fstep X KL X' → ccskp.fstep_cl X θ X' → type =
  | en_fc: {F1:ccsk.fstep X (ccsk.kl_base α K) X'}{F2:ccskp.fstep_cl X θ X'}
           ccskp.lab θ α → ccskp.key θ K → enrich_fc F1 F2
;

% Function from forward CCSK transitions to forward open CCSKP transitions.
LF enrich_fo: ccsk.fstep X KL X' → ccskp.fstep_op X θ X' → type =
  | en_fo: {F1:ccsk.fstep X (ccsk.kl_base tau K) X'}{F2:ccskp.fstep_op X (ccskp.open θ) X'}
           ({a:names} ccskp.key (θ a) K) → enrich_fo F1 F2
;

% Function from backward CCSK transitions to backward closed CCSKP transitions.
LF enrich_bc: ccsk.bstep X' KL X → ccskp.bstep_cl X' θ X → type =
  | en_bc: {B1:ccsk.bstep X' (ccsk.kl_base α K) X}{B2:ccskp.bstep_cl X' θ X}
           ccskp.lab θ α → ccskp.key θ K → enrich_bc B1 B2
;

% Function from backward CCSK transitions to backward open CCSKP transitions.
LF enrich_bo: ccsk.bstep X' KL X → ccskp.bstep_op X' θ X → type =
  | en_bo: {B1:ccsk.bstep X' (ccsk.kl_base tau K) X}{B2:ccskp.bstep_op X' (ccskp.open θ) X}
           ({a:names} ccskp.key (θ a) K) → enrich_bo B1 B2
;


% Function from combined CCSKP transitions to combined CCSK transitions.
LF forget: ccskp.step X θ X' → ccsk.step X KL X' → type =
  | fgfc: forget_fc F1 F2 → forget (ccskp.sc (ccskp.fwc F1)) (ccsk.fw F2)
  | fgfo: forget_fo F1 F2 → forget (ccskp.so (ccskp.fwo F1)) (ccsk.fw F2)
  | fgbc: forget_bc B1 B2 → forget (ccskp.sc (ccskp.bwc B1)) (ccsk.bw B2)
  | fgbo: forget_bo B1 B2 → forget (ccskp.so (ccskp.bwo B1)) (ccsk.bw B2)
;

% Function from combined CCSK transitions to combined CCSKP transitions.
LF enrich: ccsk.step X KL X' → ccskp.step X θ X' → type =
  | enfc: enrich_fc F1 F2 → enrich (ccsk.fw F1) (ccskp.sc (ccskp.fwc F2))
  | enfo: enrich_fo F1 F2 → enrich (ccsk.fw F1) (ccskp.so (ccskp.fwo F2))
  | enbc: enrich_bc B1 B2 → enrich (ccsk.bw B1) (ccskp.sc (ccskp.bwc B2))
  | enbo: enrich_bo B1 B2 → enrich (ccsk.bw B1) (ccskp.so (ccskp.bwo B2))
;


==> anc/code/bijection/functionality.bel <==
%%% Functionality of forget and enrich %%%

% Functionality of forget_fc:
% Given a CCSKP closed forward transition F, there is at most one forward CCSK transition F1 such that forget_fc(F)=F1.
rec functional_forget_fc: (g:ctx) (F:[g ⊢ ccskp.fstep_cl X θ X']) (F1:[g ⊢ ccsk.fstep X KL1 X'])
  (F2:[g ⊢ ccsk.fstep X KL2 X']) [g ⊢ forget_fc F F1] → [g ⊢ forget_fc F F2] → [g ⊢ eqfs F1 F2] =
/ total f (functional_forget_fc _ _ _ _ _ _ f _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fc _ F1 _ _] = d1 in
let [g ⊢ fg_fc _ F2 _ _] = d2 in
ccsk_unique_fstep [_ ⊢ F1] [_ ⊢ F2]
;

% Functionality of forget_fo:
% Given a CCSKP open forward transition F, there is at most one forward CCSK transition F1 such that forget_fo(F)=F1.
rec functional_forget_fo: (g:ctx) (F:[g ⊢ ccskp.fstep_op X θ X']) (F1:[g ⊢ ccsk.fstep X KL1 X'])
  (F2:[g ⊢ ccsk.fstep X KL2 X']) [g ⊢ forget_fo F F1] → [g ⊢ forget_fo F F2] → [g ⊢ eqfs F1 F2] =
/ total f (functional_forget_fo _ _ _ _ _ _ f _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_fo _ F1 \_._] = d1 in
let [g ⊢ fg_fo _ F2 \_._] = d2 in
ccsk_unique_fstep [_ ⊢ F1] [_ ⊢ F2]
;

% Functionality of forget_bc:
% Given a CCSKP closed backward transition B, there is at most one backward CCSK transition B1 such that forget_bc(B)=B1.
rec functional_forget_bc: (g:ctx) (B:[g ⊢ ccskp.bstep_cl X' θ X]) (B1:[g ⊢ ccsk.bstep X' KL1 X])
  (B2:[g ⊢ ccsk.bstep X' KL2 X]) [g ⊢ forget_bc B B1] → [g ⊢ forget_bc B B2] → [g ⊢ eqbs B1 B2] =
/ total b (functional_forget_bc _ _ _ _ _ _ b _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bc _ B1 _ _] = d1 in
let [g ⊢ fg_bc _ B2 _ _] = d2 in
ccsk_unique_bstep [_ ⊢ B1] [_ ⊢ B2]
;

% Functionality of forget_bo:
% Given a CCSKP open backward transition B, there is at most one backward CCSK transition B1 such that forget_bo(B)=B1.
rec functional_forget_bo: (g:ctx) (B:[g ⊢ ccskp.bstep_op X' θ X]) (B1:[g ⊢ ccsk.bstep X' KL1 X])
  (B2:[g ⊢ ccsk.bstep X' KL2 X]) [g ⊢ forget_bo B B1] → [g ⊢ forget_bo B B2] → [g ⊢ eqbs B1 B2] =
/ total b (functional_forget_bo _ _ _ _ _ _ b _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ fg_bo _ B1 \_._] = d1 in
let [g ⊢ fg_bo _ B2 \_._] = d2 in
ccsk_unique_bstep [_ ⊢ B1] [_ ⊢ B2]
;


% Functionality of forget:
% Given a CCSKP combined transition S, there is at most one combined CCSK transition S1 such that forget(S)=S1.
rec functional_forget: (g:ctx) (S:[g ⊢ ccskp.step X θ X']) (S1:[g ⊢ ccsk.step X KL1 X']) (S2:[g ⊢ ccsk.step X KL2 X'])
  [g ⊢ forget S S1] → [g ⊢ forget S S2] → [g ⊢ eqs S1 S2] =
/ total d1 (functional_forget _ _ _ _ _ _ _ _ _ d1 _) /
fn d1,d2 ⇒ case d1 of
  | [g ⊢ fgfc D1] ⇒ let [g ⊢ fgfc D2] = d2 in
    let [g ⊢ reffs] = functional_forget_fc [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ fgfo D1] ⇒ let [g ⊢ fgfo D2] = d2 in
    let [g ⊢ reffs] = functional_forget_fo [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ fgbc D1] ⇒ let [g ⊢ fgbc D2] = d2 in
    let [g ⊢ refbs] = functional_forget_bc [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
  | [g ⊢ fgbo D1] ⇒ let [g ⊢ fgbo D2] = d2 in
    let [g ⊢ refbs] = functional_forget_bo [g ⊢ D1] [g ⊢ D2] in [g ⊢ refs]
;



% Functionality of enrich_fc:
% Given a CCSK forward transition F, there is at most one CCSKP closed forward transition F1 such that enrich_fc(F)=F1.
rec functional_enrich_fc: (g:ctx) (F:[g ⊢ ccsk.fstep X KL X']) (F1:[g ⊢ ccskp.fstep_cl X θ1 X'])
  (F2:[g ⊢ ccskp.fstep_cl X θ2 X']) [g ⊢ enrich_fc F F1] → [g ⊢ enrich_fc F F2] → [g ⊢ eqfc F1 F2] =
/ total f (functional_enrich_fc _ _ _ _ _ _ f _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_fc _ F1 _ _] = d1 in
let [g ⊢ en_fc _ F2 _ _] = d2 in
unique_fstep_cl [_ ⊢ F1] [_ ⊢ F2]
;

% Functionality of enrich_fo:
% Given a CCSK forward transition F, there is at most one CCSKP open forward transition F1 such that enrich_fo(F)=F1.
rec functional_enrich_fo: (g:ctx) (F:[g ⊢ ccsk.fstep X KL X']) (F1:[g ⊢ ccskp.fstep_op X θ1 X'])
  (F2:[g ⊢ ccskp.fstep_op X θ2 X']) [g ⊢ enrich_fo F F1] → [g ⊢ enrich_fo F F2] → [g ⊢ eqfo F1 F2] =
/ total f (functional_enrich_fo _ _ _ _ _ _ f _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_fo _ F1 \_._] = d1 in
let [g ⊢ en_fo _ F2 \_._] = d2 in
unique_fstep_op [_ ⊢ F1] [_ ⊢ F2]
;

% The domains of enrich_fc and enrich_fo are disjoint:
% Given a CCSK forward transition F, there are no CCSKP closed forward transition F1
% and CCSKP open forward transition F2 such that both enrich_fc(F)=F1 and enrich_fo(F)=F2.
rec no_enrich_fcfo: (g:ctx) (F:[g ⊢ ccsk.fstep X KL X']) (F1:[g ⊢ ccskp.fstep_cl X θ1 X'])
  (F2:[g ⊢ ccskp.fstep_op X θ2 X']) [g ⊢ enrich_fc F F1] → [g ⊢ enrich_fo F F2] → [g ⊢ false] =
/ total f (no_enrich_fcfo _ _ _ _ _ _ f _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_fc _ F1 _ _] = d1 in
let [g ⊢ en_fo _ F2 \_._] = d2 in
no_fstep_cl_and_op [_ ⊢ F1] [_ ⊢ F2]
;

% Functionality of enrich_bc:
% Given a CCSK backward transition B, there is at most one CCSKP closed backward transition B1 such that enrich_bc(B)=B1.
rec functional_enrich_bc: (g:ctx) (B:[g ⊢ ccsk.bstep X KL X']) (B1:[g ⊢ ccskp.bstep_cl X θ1 X'])
  (B2:[g ⊢ ccskp.bstep_cl X θ2 X']) [g ⊢ enrich_bc B B1] → [g ⊢ enrich_bc B B2] → [g ⊢ eqbc B1 B2] =
/ total b (functional_enrich_bc _ _ _ _ _ _ b _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_bc _ B1 _ _] = d1 in
let [g ⊢ en_bc _ B2 _ _] = d2 in
unique_bstep_cl [_ ⊢ B1] [_ ⊢ B2]
;

% Functionality of enrich_bo:
% Given a CCSK backward transition B, there is at most one CCSKP open backward transition B1 such that enrich_bo(B)=B1.
rec functional_enrich_bo: (g:ctx) (B:[g ⊢ ccsk.bstep X KL X']) (B1:[g ⊢ ccskp.bstep_op X θ1 X'])
  (B2:[g ⊢ ccskp.bstep_op X θ2 X']) [g ⊢ enrich_bo B B1] → [g ⊢ enrich_bo B B2] → [g ⊢ eqbo B1 B2] =
/ total b (functional_enrich_bo _ _ _ _ _ _ b _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_bo _ B1 \_._] = d1 in
let [g ⊢ en_bo _ B2 \_._] = d2 in
unique_bstep_op [_ ⊢ B1] [_ ⊢ B2]
;

% The domains of enrich_bc and enrich_bo are disjoint:
% Given a CCSK backward transition B, there are no CCSKP closed backward transition B1
% and CCSKP open backward transition B2 such that both enrich_bc(B)=B1 and enrich_bo(B)=B2.
rec no_enrich_bcbo: (g:ctx) (B:[g ⊢ ccsk.bstep X KL X']) (B1:[g ⊢ ccskp.bstep_cl X θ1 X'])
  (B2:[g ⊢ ccskp.bstep_op X θ2 X']) [g ⊢ enrich_bc B B1] → [g ⊢ enrich_bo B B2] → [g ⊢ false] =
/ total b (no_enrich_bcbo _ _ _ _ _ _ b _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ en_bc _ B1 _ _] = d1 in
let [g ⊢ en_bo _ B2 \_._] = d2 in
no_bstep_cl_and_op [_ ⊢ B1] [_ ⊢ B2]
;


% Functionality of enrich:
% Given a CCSK combined transition S, there is at most one CCSKP combined transition S1 such that enrich(S)=S1.
rec functional_enrich: (g:ctx) (S:[g ⊢ ccsk.step X KL X']) (S1:[g ⊢ ccskp.step X θ1 X']) (S2:[g ⊢ ccskp.step X θ2 X'])
  [g ⊢ enrich S S1] → [g ⊢ enrich S S2] → [g ⊢ eqst S1 S2] =
/ total d1 (functional_enrich _ _ _ _ _ _ _ _ _ d1 _) /
fn d1,d2 ⇒ case d1 of
  | [g ⊢ enfc D1] ⇒ (case d2 of
       | [g ⊢ enfc D2] ⇒ let [g ⊢ reffc] = functional_enrich_fc [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst]
       | [g ⊢ enfo D2] ⇒ impossible no_enrich_fcfo [g ⊢ D1] [g ⊢ D2])
  | [g ⊢ enfo D1] ⇒ (case d2 of
       | [g ⊢ enfc D2] ⇒ impossible no_enrich_fcfo [g ⊢ D2] [g ⊢ D1]
       | [g ⊢ enfo D2] ⇒ let [g ⊢ reffo] = functional_enrich_fo [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst])
  | [g ⊢ enbc D1] ⇒ (case d2 of
       | [g ⊢ enbc D2] ⇒ let [g ⊢ refbc] = functional_enrich_bc [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst]
       | [g ⊢ enbo D2] ⇒ impossible no_enrich_bcbo [g ⊢ D1] [g ⊢ D2])
  | [g ⊢ enbo D1] ⇒ (case d2 of
       | [g ⊢ enbc D2] ⇒ impossible no_enrich_bcbo [g ⊢ D2] [g ⊢ D1]
       | [g ⊢ enbo D2] ⇒ let [g ⊢ refbo] = functional_enrich_bo [g ⊢ D1] [g ⊢ D2] in [g ⊢ refst])
;


==> anc/code/bijection/lemmas-lifting.bel <==
%%% This file contains properties that can be lifted from CCSK to CCSKP and viceversa, %%%
%%% by leveraging the bijection between the two labelled transition systems.           %%%

% If two CCSKP transitions s1 and s2 have the same direction, then their corresponding
% CCSK transitions forget(s1) and forget(s2) have the same direction.
rec forget_preserves_same_direction: (g:ctx) (S1+:[g ⊢ ccskp.step X1 θ1 Y1]) (S2+:[g ⊢ ccskp.step X2 θ2 Y2])
  (S1:[g ⊢ ccsk.step X1 KL1 Y1]) (S2:[g ⊢ ccsk.step X2 KL2 Y2]) [g ⊢ same_direction S1+ S2+]
  → [g ⊢ forget S1+ S1] → [g ⊢ forget S2+ S2] → [g ⊢ ccsk_same_direction S1 S2] =
/ total s (forget_preserves_same_direction _ _ _ _ _ _ _ _ _ s _ _ _ _ _ _) /
fn sd+,fg1,fg2 ⇒ case sd+ of
  | [g ⊢ sdf _ _] ⇒ (case fg1 of
    | [g ⊢ fgfc _] ⇒ (case fg2 of
         | [g ⊢ fgfc _] ⇒ [g ⊢ ccsk_sdf]
         | [g ⊢ fgfo _] ⇒ [g ⊢ ccsk_sdf])
    | [g ⊢ fgfo _] ⇒ (case fg2 of
         | [g ⊢ fgfc _] ⇒ [g ⊢ ccsk_sdf]
         | [g ⊢ fgfo _] ⇒ [g ⊢ ccsk_sdf]))
  | [g ⊢ sdb _ _] ⇒ (case fg1 of
    | [g ⊢ fgbc _] ⇒ (case fg2 of
         | [g ⊢ fgbc _] ⇒ [g ⊢ ccsk_sdb]
         | [g ⊢ fgbo _] ⇒ [g ⊢ ccsk_sdb])
    | [g ⊢ fgbo _] ⇒ (case fg2 of
         | [g ⊢ fgbc _] ⇒ [g ⊢ ccsk_sdb]
         | [g ⊢ fgbo _] ⇒ [g ⊢ ccsk_sdb]))
;

% If two CCSK transitions s1 and s2 have the same direction, then their corresponding
% CCSKP transitions enrich(s1) and enrich(s2) have the same direction.
rec enrich_preserves_same_direction: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 Y1]) (S2:[g ⊢ ccsk.step X2 KL2 Y2])
  (S1+:[g ⊢ ccskp.step X1 θ1 Y1]) (S2+:[g ⊢ ccskp.step X2 θ2 Y2]) [g ⊢ ccsk_same_direction S1 S2]
  → [g ⊢ enrich S1 S1+] → [g ⊢ enrich S2 S2+] → [g ⊢ same_direction S1+ S2+] =
/ total s (enrich_preserves_same_direction _ _ _ _ _ _ _ _ _ s _ _ _ _ _ _) /
fn sd,en1,en2 ⇒ case sd of
  | [g ⊢ ccsk_sdf] ⇒ (case en1 of
       | [g ⊢ enfc _] ⇒ (case en2 of
            | [g ⊢ enfc _] ⇒ [g ⊢ sdf (ftc_cl _) (ftc_cl _)]
            | [g ⊢ enfo _] ⇒ [g ⊢ sdf (ftc_cl _) (ftc_op _)])
       | [g ⊢ enfo _] ⇒ (case en2 of
            | [g ⊢ enfc _] ⇒ [g ⊢ sdf (ftc_op _) (ftc_cl _)]
            | [g ⊢ enfo _] ⇒ [g ⊢ sdf (ftc_op _) (ftc_op _)]))
  | [g ⊢ ccsk_sdb] ⇒ (case en1 of
       | [g ⊢ enbc _] ⇒ (case en2 of
            | [g ⊢ enbc _] ⇒ [g ⊢ sdb (btc_cl _) (btc_cl _)]
            | [g ⊢ enbo _] ⇒ [g ⊢ sdb (btc_cl _) (btc_op _)])
       | [g ⊢ enbo _] ⇒ (case en2 of
            | [g ⊢ enbc _] ⇒ [g ⊢ sdb (btc_op _) (btc_cl _)]
            | [g ⊢ enbo _] ⇒ [g ⊢ sdb (btc_op _) (btc_op _)]))
;


% Given a CCSK transition t with inverse transition ccsk_inv(t), then their corresponding
% CCSKP transitions enrich(t) and enrich(ccsk_inv(t)) are also mutual inverses.
rec enrich_preserves_inv_tr: (g:ctx) (T:[g ⊢ ccsk.step X KL Y]) (RT:[g ⊢ ccsk.step Y KL X])
  (T+:[g ⊢ ccskp.step X θ1 Y]) (RT+:[g ⊢ ccskp.step Y θ2 X]) [g ⊢ ccsk_inv_tr T RT]
  → [g ⊢ enrich T T+] → [g ⊢ enrich RT RT+] → [g ⊢ inv_tr T+ RT+] =
/ total hi (enrich_preserves_inv_tr _ _ _ _ _ _ _ _ _ _ hi _ _) /
fn hr,en1,en2 ⇒
let [g ⊢ ccsk_it T RT] = hr in
let [g ⊢ EN1]:[g ⊢ enrich T T+] = en1 in
let [g ⊢ EN2]:[g ⊢ enrich RT RT+] = en2 in
let [g ⊢ ex_iv (it T+ RT'+)] = total_inv [g ⊢ T+] in
let [g ⊢ refst] = unique_step [g ⊢ RT+] [g ⊢ RT'+] in [g ⊢ it T+ RT+]
;


%%% Proposition 6.7:
%%% i) If two CCSK transitions t and t' are equivalent, then enrich(t) and enrich(t') are equivalent.
%%% ii) If two CCSKP transitions t and t' are equivalent, then forget(t) and forget(t') are equivalent.

% i) is easier to prove, since forget maps CCSKP transitions with same proof labels
% into CCSK transitions with the same keyed label.
% ii) is more complex to prove, since enrich does not have the same property:
% given two CCSK transitions t and t' that use the same keyed label, their enriched versions
% t+ and t'+ may in general use different proof labels.


% Proposition 6.7, part i)

% If t and t' have the same proof label, then their corresponding
% CCSK transitions forget(t) and forget(t') have the same keyed label.
rec injective_forget_on_labels: (g:ctx) (S1+:[g ⊢ ccskp.step X1 θ Y1]) (S2+:[g ⊢ ccskp.step X2 θ Y2])
  (S1:[g ⊢ ccsk.step X1 KL1 Y1]) (S2:[g ⊢ ccsk.step X2 KL2 Y2]) [g ⊢ forget S1+ S1] → [g ⊢ forget S2+ S2] →
  [g ⊢ eqkl KL1 KL2] =
/ total (injective_forget_on_labels) /
fn fg1,fg2 ⇒ case fg1 of
  | [g ⊢ fgfc (fg_fc _ _ L1 H1)] ⇒ (case fg2 of
       | [g ⊢ fgfc (fg_fc _ _ L2 H2)] ⇒ let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L2] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H2] in [g ⊢ refkl]
       | [g ⊢ fgbc (fg_bc _ _ L2 H2)] ⇒ let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L2] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H2] in [g ⊢ refkl])
  | [g ⊢ fgfo (fg_fo _ _ \a.H1)] ⇒ (case fg2 of
       | [g ⊢ fgfo (fg_fo _ _ \a.H2)] ⇒ let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H2] in [g ⊢ refkl]
       | [g ⊢ fgbo (fg_bo _ _ \a.H2)] ⇒ let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H2] in [g ⊢ refkl])
  | [g ⊢ fgbc (fg_bc _ _ L1 H1)] ⇒ (case fg2 of
       | [g ⊢ fgfc (fg_fc _ _ L2 H2)] ⇒ let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L2] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H2] in [g ⊢ refkl]
       | [g ⊢ fgbc (fg_bc _ _ L2 H2)] ⇒ let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L2] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H2] in [g ⊢ refkl])
  | [g ⊢ fgbo (fg_bo _ _ \a.H1)] ⇒ (case fg2 of
       | [g ⊢ fgfo (fg_fo _ _ \a.H2)] ⇒ let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H2] in [g ⊢ refkl]
       | [g ⊢ fgbo (fg_bo _ _ \a.H2)] ⇒ let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H2] in [g ⊢ refkl])
;

% To state the result in full generality, t◦ and t'◦ must initially be allowed to use
% different keyed labels. However, the conclusion ccsk_equiv_tr t◦ t'◦ would not type-check,
% since ccsk_equiv_tr requires its arguments to share the same keyed label. For this reason,
% we introduce the auxiliary type ccsk_tr_are_equiv, which wraps ccsk_equiv_tr while
% allowing the keyed labels of t◦ and t'◦ to differ initially.
LF ccsk_tr_are_equiv: ccsk.step X KL Y → ccsk.step Z KL' W → type =
  | ctr_eq: ccsk_equiv_tr (T◦:ccsk.step X KL Y) (T'◦:ccsk.step Z KL W) → ccsk_tr_are_equiv T◦ T'◦
;

% If two CCSKP transitions t and t' are equivalent, then forget(t) and forget(t') are equivalent.
rec forget_preserves_equiv_tr: (g:ctx) {T:[g ⊢ ccskp.step X θ1 Y]} {T':[g ⊢ ccskp.step Z θ1 W]}
  (T◦:[g ⊢ ccsk.step X KL1 Y]) (T'◦:[g ⊢ ccsk.step Z KL2 W]) [g ⊢ equiv_tr T T']
  → [g ⊢ forget T T◦] → [g ⊢ forget T' T'◦] → [g ⊢ ccsk_tr_are_equiv T◦ T'◦] =
/ total e (forget_preserves_equiv_tr _ _ _ _ _ _ _ _ _ _ _ _ e _ _) /
mlam T,T' ⇒ fn e,fgt,fgt' ⇒ case e of
  | [g ⊢ et_base (etb SDT SDU (ind_tr I _))] ⇒
    let [g ⊢ SDT◦]:[g ⊢ ccsk_same_direction T◦ T'◦] = forget_preserves_same_direction [g ⊢ SDT] fgt fgt' in
    let [g ⊢ SDU]:[g ⊢ same_direction U U'] = [g ⊢ SDU] in
    let [g ⊢ ex_fg FGU] = total_forget [g ⊢ U] in
    let [g ⊢ ex_fg FGU'] = total_forget [g ⊢ U'] in
    let [g ⊢ SDU◦]:[g ⊢ ccsk_same_direction U◦ U'◦] = forget_preserves_same_direction [g ⊢ SDU] [g ⊢ FGU] [g ⊢ FGU'] in
    let [g ⊢ refkl] = injective_forget_on_labels fgt fgt' in
    let [g ⊢ refkl] = injective_forget_on_labels [g ⊢ FGU] [g ⊢ FGU'] in
    let [g ⊢ ex_en ENT] = total_enrich [g ⊢ T◦] in
    let [g ⊢ ex_en ENU] = total_enrich [g ⊢ U◦] in
    let [g ⊢ refst] = inverse_one fgt [g ⊢ ENT] in
    let [g ⊢ refst] = inverse_one [g ⊢ FGU] [g ⊢ ENU] in [g ⊢ ctr_eq (ccsk_et_base (ccsk_etb SDT◦ SDU◦ (ccsk_ind_tr ENT ENU I (ctr _ _ (ccsk.st_s* U◦)))))]
  | [g ⊢ et_refl] ⇒ let [g ⊢ refs] = functional_forget fgt fgt' in [g ⊢ ctr_eq ccsk_et_refl]
  | [g ⊢ et_sym E] ⇒ let [g ⊢ ctr_eq E'] = forget_preserves_equiv_tr [g ⊢ T'] [g ⊢ T] [g ⊢ E] fgt' fgt in [g ⊢ ctr_eq (ccsk_et_sym E')]
  | [g ⊢ et_trans E1 E2] ⇒ let [g ⊢ E1]:[g ⊢ equiv_tr T T''] = [g ⊢ E1] in
    let [g ⊢ ex_fg FGT''] = total_forget [g ⊢ T''] in
    let [g ⊢ ctr_eq E1'] = forget_preserves_equiv_tr [g ⊢ T] [g ⊢ T''] [g ⊢ E1] fgt [g ⊢ FGT''] in
    let [g ⊢ ctr_eq E2'] = forget_preserves_equiv_tr [g ⊢ T''] [g ⊢ T'] [g ⊢ E2] [g ⊢ FGT''] fgt' in [g ⊢ ctr_eq (ccsk_et_trans E1' E2')]
;


% Proposition 6.7, part ii)

LF ccskp_tr_are_equiv: ccskp.step X θ Y → ccskp.step Z θ' W → type =
  | ct_eq: equiv_tr (T+:ccskp.step X θ Y) (T'+:ccskp.step Z θ W) → ccskp_tr_are_equiv T+ T'+
;

% If two CCSK transitions t and t' are equivalent, then enrich(t) and enrich(t') are equivalent.
% This proposition makes use of the auxiliary lemma "unique_diamonds" in "ccsk/defs-and-properties.bel".
rec enrich_preserves_equiv_tr: (g:ctx) {T:[g ⊢ ccsk.step X KL Y]} {T':[g ⊢ ccsk.step Z KL W]}
  (T+:[g ⊢ ccskp.step X θ1 Y]) (T'+:[g ⊢ ccskp.step Z θ2 W]) [g ⊢ ccsk_equiv_tr T T']
  → [g ⊢ enrich T T+] → [g ⊢ enrich T' T'+] → [g ⊢ ccskp_tr_are_equiv T+ T'+] =
/ total e (enrich_preserves_equiv_tr _ _ _ _ _ _ _ _ _ _ _ _ e _ _) /
mlam T,T' ⇒ fn e,ent,ent' ⇒ case e of
  | [g ⊢ ccsk_et_base (ccsk_etb SDT SDU I)] ⇒
    % We apply the auxiliary lemma enrich_preserves_same_direction to infer that T+ and T'+ have same direction
    let [g ⊢ SDT+]:[g ⊢ same_direction T+ T'+] = enrich_preserves_same_direction [g ⊢ SDT] ent ent' in
    % We apply the enrich function to U and U', obtaining U+ and U'+
    let [g ⊢ SDU]:[g ⊢ ccsk_same_direction U U'] = [g ⊢ SDU] in
    let [g ⊢ ex_en ENU] = total_enrich [g ⊢ U] in
    let [g ⊢ ex_en ENU'] = total_enrich [g ⊢ U'] in
    % We apply the auxiliary lemma enrich_preserves_same_direction to infer that U+ and U'+ have same direction
    let [g ⊢ SDU+]:[g ⊢ same_direction U+ U'+] = enrich_preserves_same_direction [g ⊢ SDU] [g ⊢ ENU] [g ⊢ ENU'] in
    % Inversion on I:ccsk_indep_tr T U to obtain I+, witness that the proof labels used by T+ and U+ are independent.
    % This collaterally creates two spurious copies of T+ and U+, that we unify by functionality of enrich
    let [g ⊢ ccsk_ind_tr ENT'' ENU'' I+ _] = [g ⊢ I] in
    let [g ⊢ refst] = functional_enrich ent [g ⊢ ENT''] in
    let [g ⊢ refst] = functional_enrich [g ⊢ ENU] [g ⊢ ENU''] in
    % We cannot yet say that T+ and T'+ are equivalent because we do not know yet that their proof labels are equal:
    % The instructions below have the goal of proving this equality.
    % Square lemma on T+,U+, to obtain a second pair of transitions U''+,T''+ closing the square.
    % Such transitions have the same proof labels as T+,U+. We want to prove that U''+,T''+ coincide with U'+ and T'+
    let [g ⊢ sq U''+ T''+ SDT'+ SDU'+] = sp [g ⊢ T+] [g ⊢ U+] [g ⊢ ind_tr I+ (ct _ _ (st_s* U+))] in
    % Map from ccskp to ccsk to forget U''+,T''+,T+ and U+. We denote U'',T'' the "forgotten" versions of the first two
    let {FGT'':[g ⊢ forget T''+ T'']}[g ⊢ ex_fg FGT''] = total_forget [g ⊢ T''+] in
    let {FGU'':[g ⊢ forget U''+ U'']}[g ⊢ ex_fg FGU''] = total_forget [g ⊢ U''+] in
    let [g ⊢ ex_fg FGT] = total_forget [g ⊢ T+] in
    let [g ⊢ ex_fg FGU] = total_forget [g ⊢ U+] in
    % Bijection between ccsk and ccskp, to infer that forget(enrich(T))=T and forget(enrich(U))=U
    let [g ⊢ refs] = inverse_two ent [g ⊢ FGT] in
    let [g ⊢ refs] = inverse_two [g ⊢ ENU] [g ⊢ FGU] in
    % We apply the auxiliary lemma injective_forget_on_labels to infer that T and T'' have the same keys. Same for U and U''
    let [g ⊢ refkl] = injective_forget_on_labels [g ⊢ FGT] [g ⊢ FGT''] in
    let [g ⊢ refkl] = injective_forget_on_labels [g ⊢ FGU] [g ⊢ FGU''] in
    % We apply the auxiliary lemma forget_preserves_same_direction to infer that T and T'' have same direction. Same for U and U''
    let [g ⊢ SDU'] = forget_preserves_same_direction [g ⊢ SDU'+] [g ⊢ FGU] [g ⊢ FGU''] in
    let [g ⊢ SDT'] = forget_preserves_same_direction [g ⊢ SDT'+] [g ⊢ FGT] [g ⊢ FGT''] in
    % We denote as K and M the keys of T and U respectively; for decidability of keys, they are either equal or different
    let [g ⊢ T]:[g ⊢ ccsk.step _ (kl_base _ K[]) _] = [g ⊢ T] in
    let [g ⊢ U]:[g ⊢ ccsk.step _ (kl_base _ M[]) _] = [g ⊢ U] in
    (case dec_eq_keys [g] [⊢ K] [⊢ M] of
       % If K = M, we have a contradiction (forward composable transitions with same key)
       | [g ⊢ c_eq] ⇒ (case [g ⊢ SDT] of
            | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FT) (fw FT')] ⇒ (case [g ⊢ SDU] of
                 | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU) (fw FU')] ⇒
                   impossible ccsk_no_composable_fw_tr_with_same_key [g ⊢ FT] [g ⊢ FU']
                 | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BU) (bw BU')] ⇒
                   impossible ccsk_no_composable_fw_tr_with_same_key (ccsk_loop_lemma_two [g ⊢ BU]) [g ⊢ FT])
            | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BT) (bw BT')] ⇒ (case [g ⊢ SDU] of
                 | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU) (fw FU')] ⇒
                   impossible ccsk_no_composable_fw_tr_with_same_key (ccsk_loop_lemma_two [g ⊢ BT]) [g ⊢ FU]
                 | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BU) (bw BU')] ⇒
                   impossible ccsk_no_composable_fw_tr_with_same_key (ccsk_loop_lemma_two [g ⊢ BU']) (ccsk_loop_lemma_two [g ⊢ BT])))
       % If K != M, we can apply the auxiliary lemma unique_diamonds to prove that (T',T'') and (U',U'') coincide
       | [g ⊢ c_neq N] ⇒ let [g ⊢ refp] = unique_diamonds [g ⊢ T'] [g ⊢ T''] [g ⊢ U'] [g ⊢ U''] 
           (transitive_ccsk_same_direction (symmetric_ccsk_same_direction [g ⊢ SDT]) [g ⊢ SDT'])
           (transitive_ccsk_same_direction (symmetric_ccsk_same_direction [g ⊢ SDU]) [g ⊢ SDU']) [g ⊢ N] in
         % As a consequence, (T'+,T''+) and (U'+,U''+) also coincide
         let [g ⊢ refst] = unique_step [g ⊢ T'+] [g ⊢ T''+] in
         let [g ⊢ refst] = unique_step [g ⊢ U'+] [g ⊢ U''+] in
         % We can finally say that T+ and T'+ are equivalent
         [g ⊢ ct_eq (et_base (etb SDT+ SDU+ (ind_tr I+ (ct T+ U+ (st_s* U+)))))])
  | [g ⊢ ccsk_et_refl] ⇒ let [g ⊢ refst] = functional_enrich ent ent' in [g ⊢ ct_eq et_refl]
  | [g ⊢ ccsk_et_sym E] ⇒ let [g ⊢ ct_eq E'] = enrich_preserves_equiv_tr [g ⊢ T'] [g ⊢ T] [g ⊢ E] ent' ent in [g ⊢ ct_eq (et_sym E')]
  | [g ⊢ ccsk_et_trans E1 E2] ⇒ let [g ⊢ E1]:[g ⊢ ccsk_equiv_tr T T''] = [g ⊢ E1] in
    let [g ⊢ ex_en ENT''] = total_enrich [g ⊢ T''] in
    let [g ⊢ ct_eq E1'] = enrich_preserves_equiv_tr [g ⊢ T] [g ⊢ T''] [g ⊢ E1] ent [g ⊢ ENT''] in
    let [g ⊢ ct_eq E2'] = enrich_preserves_equiv_tr [g ⊢ T''] [g ⊢ T'] [g ⊢ E2] [g ⊢ ENT''] ent' in [g ⊢ ct_eq (et_trans E1' E2')]
;


==> anc/code/bijection/totality.bel <==
%%% Totality of forget and enrich %%%

% Auxiliary existential types for the totality statements

% Existential type denoting existence of a transition F2 such that forget_fc(F1)=F2.
LF ex_forget_fc: ccskp.fstep_cl X θ X' → type =
  | ex_fgfc: forget_fc F1 F2 → ex_forget_fc F1
;
% Existential type denoting existence of a transition F2 such that forget_fo(F1)=F2.
LF ex_forget_fo: ccskp.fstep_op X θ X' → type =
  | ex_fgfo: forget_fo F1 F2 → ex_forget_fo F1
;

% Existential type denoting existence of a transition B2 such that forget_bc(B1)=B2.
LF ex_forget_bc: ccskp.bstep_cl X' θ X → type =
  | ex_fgbc: forget_bc B1 B2 → ex_forget_bc B1
;
% Existential type denoting existence of a transition B2 such that forget_bo(B1)=B2.
LF ex_forget_bo: ccskp.bstep_op X' θ X → type =
  | ex_fgbo: forget_bo B1 B2 → ex_forget_bo B1
;

% Existential type denoting existence of a transition F2 such that enrich_fc(F1)=F2 or enrich_fo(F1)=F2.
LF ex_f_enrich: ccsk.fstep X KL X' → type =
  | ex_enfc: enrich_fc F1 F2 → ex_f_enrich F1
  | ex_enfo: enrich_fo F1 F2 → ex_f_enrich F1
;
% Existential type denoting existence of a transition B2 such that enrich_bc(B1)=B2 or enrich_bo(B1)=B2.
LF ex_b_enrich: ccsk.bstep X' KL X → type =
  | ex_enbc: enrich_bc B1 B2 → ex_b_enrich B1
  | ex_enbo: enrich_bo B1 B2 → ex_b_enrich B1
;


% Existential type denoting existence of a transition S2 such that forget(S1)=S2.
LF ex_forget: ccskp.step X θ X' → type =
  | ex_fg: forget S1 S2 → ex_forget S1
;
% Existential type denoting existence of a transition S2 such that enrich(S1)=S2.
LF ex_enrich: ccsk.step X KL X' → type =
  | ex_en: enrich S1 S2 → ex_enrich S1
;


% Totality of forget_fc:
% Given a CCSKP closed forward transition F1, there is at least one CCSK forward transition F2 such that forget_fc(F1)=F2.
rec total_forget_fc: (g:ctx) {F:[g ⊢ ccskp.fstep_cl X θ X']} [g ⊢ ex_forget_fc F] =
/ total f (total_forget_fc _ _ _ _ f) /
mlam F ⇒ case [_ ⊢ F] of
  | [g ⊢ ccskp.fc_pref D] ⇒ [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_pref D) ccskp.lab_base ccskp.key_base)]
  | [g ⊢ ccskp.fc_kpref F1 H I] ⇒
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L H')] = total_forget_fc [g ⊢ F1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_kpref F1' I) L H')]
  | [g ⊢ ccskp.fc_suml F1 D] ⇒
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L H)] = total_forget_fc [g ⊢ F1] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_suml F1' D) (ccskp.lab_suml L) (ccskp.key_suml H))]
  | [g ⊢ ccskp.fc_sumr F1 D] ⇒
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L H)] = total_forget_fc [g ⊢ F1] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_sumr F1' D) (ccskp.lab_sumr L) (ccskp.key_sumr H))]
  | [g ⊢ ccskp.fc_parl F1 H N] ⇒
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L H')] = total_forget_fc [g ⊢ F1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_parl F1' N) (ccskp.lab_parl L) (ccskp.key_parl H'))]
  | [g ⊢ ccskp.fc_parr F1 H N] ⇒
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L H')] = total_forget_fc [g ⊢ F1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_parr F1' N) (ccskp.lab_parr L) (ccskp.key_parr H'))]
  | [g ⊢ ccskp.fc_synl F1 L1 H1 F2 L2 H2] ⇒ 
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L1' H1')] = total_forget_fc [g ⊢ F1] in
    let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ ex_fgfc (fg_fc F2 F2' L2' H2')] = total_forget_fc [g ⊢ F2] in
    let [g ⊢ refl] = functional_lab [g ⊢ L2] [g ⊢ L2'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_synl F1' F2') (ccskp.lab_sync) (ccskp.key_sync H1'))]
  | [g ⊢ ccskp.fc_synr F1 L1 H1 F2 L2 H2] ⇒ 
    let [g ⊢ ex_fgfc (fg_fc F1 F1' L1' H1')] = total_forget_fc [g ⊢ F1] in
    let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ ex_fgfc (fg_fc F2 F2' L2' H2')] = total_forget_fc [g ⊢ F2] in
    let [g ⊢ refl] = functional_lab [g ⊢ L2] [g ⊢ L2'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_synr F1' F2') (ccskp.lab_sync) (ccskp.key_sync H1'))]
  | [g ⊢ ccskp.fc_nu \a.F1] ⇒
    let [g,a:names ⊢ ex_fgfc (fg_fc F1 F1'[..,a] L[..,a] H[..,a])] = total_forget_fc [g,a:names ⊢ F1] in
    let ex_sll [g,a:names ⊢ L] [g ⊢ L'] e = str_labl [g,a:names ⊢ L] in
    let [g,a:names ⊢ refl] = e in
    let [g ⊢ H'] = str_key [g,a:names ⊢ H] in
    [g ⊢ ex_fgfc (fg_fc F (ccsk.fs_nu \a.F1') L' H')]
;

% Totality of forget_fo:
% Given a CCSKP open forward transition F1, there is at least one CCSK forward transition F2 such that forget_fo(F1)=F2.
rec total_forget_fo: (g:ctx) {F:[g ⊢ ccskp.fstep_op X θ X']} [g ⊢ ex_forget_fo F] =
/ total f (total_forget_fo _ _ _ _ f) /
mlam F ⇒ case [_ ⊢ F] of
  | [g ⊢ ccskp.fo_nu_cl (\a.O) (\a.L) (\a.F1)] ⇒
    let [g,a:names ⊢ L'] = fstep_op_impl_tau [g ⊢ F] in
    let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L] [g,a:names ⊢ L'] in
    let [g,a:names ⊢ ex_fgfc (fg_fc F1 F1' L'' H)] = total_forget_fc [g,a:names ⊢ F1] in
    let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L] [g,a:names ⊢ L''] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_nu (\a.F1')) \a.H)]
  | [g ⊢ ccskp.fo_kpref F1 (\a.H) I] ⇒
    let [g ⊢ ex_fgfo (fg_fo F1 F1' \a.H')] = total_forget_fo [g ⊢ F1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_kpref F1' I) \a.H')]
  | [g ⊢ ccskp.fo_suml F1 D] ⇒
    let [g ⊢ ex_fgfo (fg_fo F1 F1' \a.H)] = total_forget_fo [g ⊢ F1] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_suml F1' D) (\a. ccskp.key_suml H))]
  | [g ⊢ ccskp.fo_sumr F1 D] ⇒
    let [g ⊢ ex_fgfo (fg_fo F1 F1' \a.H)] = total_forget_fo [g ⊢ F1] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_sumr F1' D) (\a.ccskp.key_sumr H))]
  | [g ⊢ ccskp.fo_parl F1 (\a.H) N] ⇒
    let [g ⊢ ex_fgfo (fg_fo F1 F1' \a.H')] = total_forget_fo [g ⊢ F1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_parl F1' N) (\a.ccskp.key_parl H'))]
  | [g ⊢ ccskp.fo_parr F1 (\a.H) N] ⇒
    let [g ⊢ ex_fgfo (fg_fo F1 F1' \a.H')] = total_forget_fo [g ⊢ F1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_parr F1' N) (\a.ccskp.key_parr H'))]
  | [g ⊢ ccskp.fo_nu_op \a.F1] ⇒
    let [g,a:names ⊢ ex_fgfo (fg_fo F1 F1'[..,a] \b.H[..,b,a])] = total_forget_fo [g,a:names ⊢ F1] in
    [g ⊢ ex_fgfo (fg_fo F (ccsk.fs_nu \a.F1') \a.H[..,a])]
;


% Totality of forget_bc:
% Given a CCSKP closed backward transition B1, there is at least one CCSK backward transition B2 such that forget_bc(B1)=B2.
rec total_forget_bc: (g:ctx) {B:[g ⊢ ccskp.bstep_cl X' θ X]} [g ⊢ ex_forget_bc B] =
/ total b (total_forget_bc _ _ _ _ b) /
mlam B ⇒ case [_ ⊢ B] of
  | [g ⊢ ccskp.bc_pref D] ⇒ [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_pref D) ccskp.lab_base ccskp.key_base)]
  | [g ⊢ ccskp.bc_kpref B1 H I] ⇒
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L H')] = total_forget_bc [g ⊢ B1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_kpref B1' I) L H')]
  | [g ⊢ ccskp.bc_suml B1 D] ⇒
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L H)] = total_forget_bc [g ⊢ B1] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_suml B1' D) (ccskp.lab_suml L) (ccskp.key_suml H))]
  | [g ⊢ ccskp.bc_sumr B1 D] ⇒
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L H)] = total_forget_bc [g ⊢ B1] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_sumr B1' D) (ccskp.lab_sumr L) (ccskp.key_sumr H))]
  | [g ⊢ ccskp.bc_parl B1 H N] ⇒
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L H')] = total_forget_bc [g ⊢ B1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_parl B1' N) (ccskp.lab_parl L) (ccskp.key_parl H'))]
  | [g ⊢ ccskp.bc_parr B1 H N] ⇒
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L H')] = total_forget_bc [g ⊢ B1] in
    let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H'] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_parr B1' N) (ccskp.lab_parr L) (ccskp.key_parr H'))]
  | [g ⊢ ccskp.bc_synl B1 L1 H1 B2 L2 H2] ⇒ 
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L1' H1')] = total_forget_bc [g ⊢ B1] in
    let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ ex_fgbc (fg_bc B2 B2' L2' H2')] = total_forget_bc [g ⊢ B2] in
    let [g ⊢ refl] = functional_lab [g ⊢ L2] [g ⊢ L2'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_synl B1' B2') (ccskp.lab_sync) (ccskp.key_sync H1'))]
  | [g ⊢ ccskp.bc_synr B1 L1 H1 B2 L2 H2] ⇒ 
    let [g ⊢ ex_fgbc (fg_bc B1 B1' L1' H1')] = total_forget_bc [g ⊢ B1] in
    let [g ⊢ refl] = functional_lab [g ⊢ L1] [g ⊢ L1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ ex_fgbc (fg_bc B2 B2' L2' H2')] = total_forget_bc [g ⊢ B2] in
    let [g ⊢ refl] = functional_lab [g ⊢ L2] [g ⊢ L2'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_synr B1' B2') (ccskp.lab_sync) (ccskp.key_sync H1'))]
  | [g ⊢ ccskp.bc_nu \a.B1] ⇒
    let [g,a:names ⊢ ex_fgbc (fg_bc B1 B1'[..,a] L[..,a] H[..,a])] = total_forget_bc [g,a:names ⊢ B1] in
    let ex_sll [g,a:names ⊢ L] [g ⊢ L'] e = str_labl [g,a:names ⊢ L] in
    let [g,a:names ⊢ refl] = e in
    let [g ⊢ H'] = str_key [g,a:names ⊢ H] in
    [g ⊢ ex_fgbc (fg_bc B (ccsk.bs_nu \a.B1') L' H')]
;

% Totality of forget_bo:
% Given a CCSKP open backward transition B1, there is at least one CCSK backward transition B2 such that forget_bo(B1)=B2.
rec total_forget_bo: (g:ctx) {B:[g ⊢ ccskp.bstep_op X' θ X]} [g ⊢ ex_forget_bo B] =
/ total b (total_forget_bo _ _ _ _ b) /
mlam B ⇒ case [_ ⊢ B] of
  | [g ⊢ ccskp.bo_nu_cl (\a.O) (\a.L) (\a.B1)] ⇒
    let [g,a:names ⊢ L'] = bstep_op_impl_tau [g ⊢ B] in
    let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L] [g,a:names ⊢ L'] in
    let [g,a:names ⊢ ex_fgbc (fg_bc B1 B1' L'' H)] = total_forget_bc [g,a:names ⊢ B1] in
    let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L] [g,a:names ⊢ L''] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_nu (\a.B1')) \a.H)]
  | [g ⊢ ccskp.bo_kpref B1 (\a.H) I] ⇒
    let [g ⊢ ex_fgbo (fg_bo B1 B1' \a.H')] = total_forget_bo [g ⊢ B1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_kpref B1' I) \a.H')]
  | [g ⊢ ccskp.bo_suml B1 D] ⇒
    let [g ⊢ ex_fgbo (fg_bo B1 B1' \a.H)] = total_forget_bo [g ⊢ B1] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_suml B1' D) (\a. ccskp.key_suml H))]
  | [g ⊢ ccskp.bo_sumr B1 D] ⇒
    let [g ⊢ ex_fgbo (fg_bo B1 B1' \a.H)] = total_forget_bo [g ⊢ B1] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_sumr B1' D) (\a.ccskp.key_sumr H))]
  | [g ⊢ ccskp.bo_parl B1 (\a.H) N] ⇒
    let [g ⊢ ex_fgbo (fg_bo B1 B1' \a.H')] = total_forget_bo [g ⊢ B1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_parl B1' N) (\a.ccskp.key_parl H'))]
  | [g ⊢ ccskp.bo_parr B1 (\a.H) N] ⇒
    let [g ⊢ ex_fgbo (fg_bo B1 B1' \a.H')] = total_forget_bo [g ⊢ B1] in
    let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H] [g,a:names ⊢ H'] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_parr B1' N) (\a.ccskp.key_parr H'))]
  | [g ⊢ ccskp.bo_nu_op \a.B1] ⇒
    let [g,a:names ⊢ ex_fgbo (fg_bo B1 B1'[..,a] \b.H[..,b,a])] = total_forget_bo [g,a:names ⊢ B1] in
    [g ⊢ ex_fgbo (fg_bo B (ccsk.bs_nu \a.B1') \a.H[..,a])]
;


% Totality of forget:
% Given a CCSKP combined transition S1, there is at least one CCSK combined transition S2 such that forget(S1)=S2.
rec total_forget: (g:ctx) {S:[g ⊢ ccskp.step X θ X']} [g ⊢ ex_forget S] =
/ total s (total_forget s _ _ _ _) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ ccskp.sc (ccskp.fwc F)] ⇒ let [g ⊢ ex_fgfc D] = total_forget_fc [g ⊢ F] in [g ⊢ ex_fg (fgfc D)]
  | [g ⊢ ccskp.so (ccskp.fwo F)] ⇒ let [g ⊢ ex_fgfo D] = total_forget_fo [g ⊢ F] in [g ⊢ ex_fg (fgfo D)]
  | [g ⊢ ccskp.sc (ccskp.bwc B)] ⇒ let [g ⊢ ex_fgbc D] = total_forget_bc [g ⊢ B] in [g ⊢ ex_fg (fgbc D)]
  | [g ⊢ ccskp.so (ccskp.bwo B)] ⇒ let [g ⊢ ex_fgbo D] = total_forget_bo [g ⊢ B] in [g ⊢ ex_fg (fgbo D)]
;



% Totality of the union of enrich_fc and enrich_fo:
% Given a CCSK forward transition F1, there is at least one CCSKP forward transition F2 such that enrich_fc(F1)=F2 or enrich_fo(F1)=F2.
rec total_enrich_f: (g:ctx) {F:[g ⊢ ccsk.fstep X KL X']} [g ⊢ ex_f_enrich F] =
/ total f (total_enrich_f f _ _ _ _) /
mlam F ⇒ case [_ ⊢ F] of
  | [g ⊢ ccsk.fs_pref D] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_pref D) ccskp.lab_base ccskp.key_base)]
  | [g ⊢ ccsk.fs_kpref F1 I] ⇒
    (case total_enrich_f [g ⊢ F1] of
       | [g ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_kpref F1' H I) L H)]
       | [g ⊢ ex_enfo (en_fo F1 F1' \a.H)] ⇒ [g ⊢ ex_enfo (en_fo F (ccskp.fo_kpref F1' (\a.H) I) \a.H)])
  | [g ⊢ ccsk.fs_suml F1 D] ⇒
    (case total_enrich_f [g ⊢ F1] of
       | [g ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_suml F1' D) (ccskp.lab_suml L) (ccskp.key_suml H))]
       | [g ⊢ ex_enfo (en_fo F1 F1' \a.H)] ⇒ [g ⊢ ex_enfo (en_fo F (ccskp.fo_suml F1' D) \a.(ccskp.key_suml H))])
  | [g ⊢ ccsk.fs_sumr F1 D] ⇒
    (case total_enrich_f [g ⊢ F1] of
       | [g ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_sumr F1' D) (ccskp.lab_sumr L) (ccskp.key_sumr H))]
       | [g ⊢ ex_enfo (en_fo F1 F1' \a.H)] ⇒ [g ⊢ ex_enfo (en_fo F (ccskp.fo_sumr F1' D) \a.(ccskp.key_sumr H))])
  | [g ⊢ ccsk.fs_parl F1 N] ⇒
    (case total_enrich_f [g ⊢ F1] of
       | [g ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_parl F1' H N) (ccskp.lab_parl L) (ccskp.key_parl H))]
       | [g ⊢ ex_enfo (en_fo F1 F1' \a.H)] ⇒ [g ⊢ ex_enfo (en_fo F (ccskp.fo_parl F1' (\a.H) N) \a.(ccskp.key_parl H))])
  | [g ⊢ ccsk.fs_parr F1 N] ⇒
    (case total_enrich_f [g ⊢ F1] of
       | [g ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒ [g ⊢ ex_enfc (en_fc F (ccskp.fc_parr F1' H N) (ccskp.lab_parr L) (ccskp.key_parr H))]
       | [g ⊢ ex_enfo (en_fo F1 F1' \a.H)] ⇒ [g ⊢ ex_enfo (en_fo F (ccskp.fo_parr F1' (\a.H) N) \a.(ccskp.key_parr H))])
  | [g ⊢ ccsk.fs_synl F1 F2] ⇒
    let [g ⊢ ex_enfc (en_fc F1 F1' L1 H1)] = total_enrich_f [g ⊢ F1] in
    let [g ⊢ ex_enfc (en_fc F2 F2' L2 H2)] = total_enrich_f [g ⊢ F2] in
    [g ⊢ ex_enfc (en_fc F (ccskp.fc_synl F1' L1 H1 F2' L2 H2) (ccskp.lab_sync) (ccskp.key_sync H1))]
  | [g ⊢ ccsk.fs_synr F1 F2] ⇒
    let [g ⊢ ex_enfc (en_fc F1 F1' L1 H1)] = total_enrich_f [g ⊢ F1] in
    let [g ⊢ ex_enfc (en_fc F2 F2' L2 H2)] = total_enrich_f [g ⊢ F2] in
    [g ⊢ ex_enfc (en_fc F (ccskp.fc_synr F1' L1 H1 F2' L2 H2) (ccskp.lab_sync) (ccskp.key_sync H1))]
  | [g ⊢ ccsk.fs_nu \a.F1] ⇒
    (case total_enrich_f [g,a:names ⊢ F1] of
       | [g,a:names ⊢ ex_enfc (en_fc F1 F1' L H)] ⇒
         let [g,a:names ⊢ V] = valid_in_fstep_cl [g,a:names ⊢ F1'] in
         (case dec_occurs [g,a:names ⊢ V] of
            | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒
              let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in
              let [g,a:names ⊢ reflb] = unique_lab [g,a:names ⊢ L] [g,a:names ⊢ L'] in
              [g ⊢ ex_enfo (en_fo F (ccskp.fo_nu_cl (\a.O) (\a.L) (\a.F1')) (\a.H))]
            | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒
              let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
              let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in
              let [g ⊢ H'] = str_key [g,a:names ⊢ H] in
              [g ⊢ ex_enfc (en_fc F (ccskp.fc_nu \a.F1') L' H')])
       | [g,a:names ⊢ ex_enfo (en_fo F1 F1' \b.H[..,b,a])] ⇒
         let ex_sfo [g,b:names ⊢ F1'] [g,b:names ⊢ F1''] e = str_fstep_op [g,b:names ⊢ F1'] in
         let [g,a:names,b:names ⊢ refplc] = e in
         [g ⊢ ex_enfo (en_fo F (ccskp.fo_nu_op \a.F1'') \a.H[..,a])])
;


% Totality of the union of enrich_bc and enrich_bo:
% Given a CCSK backward transition B1, there is at least one CCSKP backward transition B2 such that enrich_bc(B1)=B2 or enrich_bo(B1)=B2.
rec total_enrich_b: (g:ctx) {B:[g ⊢ ccsk.bstep X' KL X]} [g ⊢ ex_b_enrich B] =
/ total b (total_enrich_b b _ _ _ _) /
mlam B ⇒ case [_ ⊢ B] of
  | [g ⊢ ccsk.bs_pref D] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_pref D) ccskp.lab_base ccskp.key_base)]
  | [g ⊢ ccsk.bs_kpref B1 I] ⇒
    (case total_enrich_b [g ⊢ B1] of
       | [g ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_kpref B1' H I) L H)]
       | [g ⊢ ex_enbo (en_bo B1 B1' \a.H)] ⇒ [g ⊢ ex_enbo (en_bo B (ccskp.bo_kpref B1' (\a.H) I) \a.H)])
  | [g ⊢ ccsk.bs_suml B1 D] ⇒
    (case total_enrich_b [g ⊢ B1] of
       | [g ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_suml B1' D) (ccskp.lab_suml L) (ccskp.key_suml H))]
       | [g ⊢ ex_enbo (en_bo B1 B1' \a.H)] ⇒ [g ⊢ ex_enbo (en_bo B (ccskp.bo_suml B1' D) \a.(ccskp.key_suml H))])
  | [g ⊢ ccsk.bs_sumr B1 D] ⇒
    (case total_enrich_b [g ⊢ B1] of
       | [g ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_sumr B1' D) (ccskp.lab_sumr L) (ccskp.key_sumr H))]
       | [g ⊢ ex_enbo (en_bo B1 B1' \a.H)] ⇒ [g ⊢ ex_enbo (en_bo B (ccskp.bo_sumr B1' D) \a.(ccskp.key_sumr H))])
  | [g ⊢ ccsk.bs_parl B1 N] ⇒
    (case total_enrich_b [g ⊢ B1] of
       | [g ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_parl B1' H N) (ccskp.lab_parl L) (ccskp.key_parl H))]
       | [g ⊢ ex_enbo (en_bo B1 B1' \a.H)] ⇒ [g ⊢ ex_enbo (en_bo B (ccskp.bo_parl B1' (\a.H) N) \a.(ccskp.key_parl H))])
  | [g ⊢ ccsk.bs_parr B1 N] ⇒
    (case total_enrich_b [g ⊢ B1] of
       | [g ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒ [g ⊢ ex_enbc (en_bc B (ccskp.bc_parr B1' H N) (ccskp.lab_parr L) (ccskp.key_parr H))]
       | [g ⊢ ex_enbo (en_bo B1 B1' \a.H)] ⇒ [g ⊢ ex_enbo (en_bo B (ccskp.bo_parr B1' (\a.H) N) \a.(ccskp.key_parr H))])
  | [g ⊢ ccsk.bs_synl B1 B2] ⇒
    let [g ⊢ ex_enbc (en_bc B1 B1' L1 H1)] = total_enrich_b [g ⊢ B1] in
    let [g ⊢ ex_enbc (en_bc B2 B2' L2 H2)] = total_enrich_b [g ⊢ B2] in
    [g ⊢ ex_enbc (en_bc B (ccskp.bc_synl B1' L1 H1 B2' L2 H2) (ccskp.lab_sync) (ccskp.key_sync H1))]
  | [g ⊢ ccsk.bs_synr B1 B2] ⇒
    let [g ⊢ ex_enbc (en_bc B1 B1' L1 H1)] = total_enrich_b [g ⊢ B1] in
    let [g ⊢ ex_enbc (en_bc B2 B2' L2 H2)] = total_enrich_b [g ⊢ B2] in
    [g ⊢ ex_enbc (en_bc B (ccskp.bc_synr B1' L1 H1 B2' L2 H2) (ccskp.lab_sync) (ccskp.key_sync H1))]
  | [g ⊢ ccsk.bs_nu \a.B1] ⇒
    (case total_enrich_b [g,a:names ⊢ B1] of
       | [g,a:names ⊢ ex_enbc (en_bc B1 B1' L H)] ⇒
         let [g,a:names ⊢ V] = valid_in_bstep_cl [g,a:names ⊢ B1'] in
         (case dec_occurs [g,a:names ⊢ V] of
            | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒
              let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in
              let [g,a:names ⊢ reflb] = unique_lab [g,a:names ⊢ L] [g,a:names ⊢ L'] in
              [g ⊢ ex_enbo (en_bo B (ccskp.bo_nu_cl (\a.O) (\a.L) (\a.B1')) (\a.H))]
            | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒
              let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
              let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in
              let [g ⊢ H'] = str_key [g,a:names ⊢ H] in
              [g ⊢ ex_enbc (en_bc B (ccskp.bc_nu \a.B1') L' H')])
       | [g,a:names ⊢ ex_enbo (en_bo B1 B1' \b.H[..,b,a])] ⇒
         let ex_sbo [g,b:names ⊢ B1'] [g,b:names ⊢ B1''] e = str_bstep_open [g,b:names ⊢ B1'] in
         let [g,a:names,b:names ⊢ refplc] = e in
         [g ⊢ ex_enbo (en_bo B (ccskp.bo_nu_op \a.B1'') \a.H[..,a])])
;


% Totality of enrich:
% Given a CCSK combined transition S1, there is at least one CCSKP combined transition S2 such that enrich(S1)=S2.
rec total_enrich: (g:ctx) {S:[g ⊢ ccsk.step X KL X']} [g ⊢ ex_enrich S] =
/ total s (total_enrich s _ _ _ _) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ ccsk.fw F] ⇒ (case total_enrich_f [g ⊢ F] of
       | [g ⊢ ex_enfc D] ⇒ [g ⊢ ex_en (enfc D)]
       | [g ⊢ ex_enfo D] ⇒ [g ⊢ ex_en (enfo D)])
  | [g ⊢ ccsk.bw B] ⇒ (case total_enrich_b [g ⊢ B] of
       | [g ⊢ ex_enbc D] ⇒ [g ⊢ ex_en (enbc D)]
       | [g ⊢ ex_enbo D] ⇒ [g ⊢ ex_en (enbo D)])
;


==> anc/code/ccsk/axioms/bti.bel <==
%%% BTI: backward transitions are independent

% Backward transitions are independent (BTI):
% Given two backward transitions sharing the same source process,
% if they are not equal, they are independent.
rec ccsk_bti: (g:ctx) {B1:[g ⊢ ccsk.bstep X KL1 X1]} {B2:[g ⊢ ccsk.bstep X KL2 X2]}
  ([g ⊢ eqbs B1 B2] → [g ⊢ false]) → [g ⊢ ccsk_indep_tr (bw B1) (bw B2)] =
/ total b1 (ccsk_bti _ _ _ _ _ _ b1 _ _) /
mlam B1,B2 ⇒ fn f ⇒
case total_enrich_b [_ ⊢ B1] of
  | {EN1:[g ⊢ enrich_bc _ B1+]}[g ⊢ ex_enbc EN1] ⇒ (case total_enrich_b [_ ⊢ B2] of
       | {EN2:[g ⊢ enrich_bc _ B2+]}[g ⊢ ex_enbc EN2] ⇒ 
         let [g ⊢ ind_bw_tr _ _ (ind_tr I+ _)] = bti [g ⊢ bc B1+] [g ⊢ bc B2+]
             (fn e ⇒ let [g ⊢ refb] = e in
             let [g ⊢ ex_fgbc FG] = total_forget_bc [g ⊢ B1+] in
             let [g ⊢ refbs] = inverse_bc_two [g ⊢ EN1] [g ⊢ FG] in
             let [g ⊢ refbs] = inverse_bc_two [g ⊢ EN2] [g ⊢ FG] in impossible f [g ⊢ refbs]) in
         [g ⊢ ccsk_ind_tr (enbc EN1) (enbc EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2)))]
       | {EN2:[g ⊢ enrich_bo _ B2+]}[g ⊢ ex_enbo EN2] ⇒
         let [g ⊢ ind_bw_tr _ _ (ind_tr I+ _)] = bti [g ⊢ bc B1+] [g ⊢ bo B2+] (fn e ⇒ impossible e) in
         [g ⊢ ccsk_ind_tr (enbc EN1) (enbo EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2)))])
  | {EN1:[g ⊢ enrich_bo _ B1+]}[g ⊢ ex_enbo EN1] ⇒ (case total_enrich_b [_ ⊢ B2] of
       | {EN2:[g ⊢ enrich_bc _ B2+]}[g ⊢ ex_enbc EN2] ⇒
         let [g ⊢ ind_bw_tr _ _ (ind_tr I+ _)] = bti [g ⊢ bo B1+] [g ⊢ bc B2+] (fn e ⇒ impossible e) in
         [g ⊢ ccsk_ind_tr (enbo EN1) (enbc EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2)))]
       | {EN2:[g ⊢ enrich_bo _ B2+]}[g ⊢ ex_enbo EN2] ⇒
         let [g ⊢ ind_bw_tr _ _ (ind_tr I+ _)] = bti [g ⊢ bo B1+] [g ⊢ bo B2+]
             (fn e ⇒ let [g ⊢ refb] = e in
             let [g ⊢ ex_fgbo FG] = total_forget_bo [g ⊢ B1+] in
             let [g ⊢ refbs] = inverse_bo_two [g ⊢ EN1] [g ⊢ FG] in
             let [g ⊢ refbs] = inverse_bo_two [g ⊢ EN2] [g ⊢ FG] in impossible f [g ⊢ refbs]) in
         [g ⊢ ccsk_ind_tr (enbo EN1) (enbo EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2)))])
;


% For convenience of use in later proofs, we also prove the equivalent formulation of BTI
% which does not assume the inequality of the given transitions, already proved for CCSKP.

% Given two backward transitions B1 and B2, id_or_ind B1 B2 holds iff
% either B1=B2, or B1 and B2 are independent.
LF ccsk_id_or_ind: ccsk.bstep X KL1 X1 → ccsk.bstep X KL2 X2 → type =
  | ccsk_bt_id: eqbs B1 B2 → ccsk_id_or_ind B1 B2
  | ccsk_bt_ind: ccsk_indep_tr (bw B1) (bw B2) → ccsk_id_or_ind B1 B2
;

% Given two backward transitions sharing the same source process,
% they are either identical or their proof labels are independent.
rec ccsk_bti_equiv: (g:ctx) {B1:[g ⊢ ccsk.bstep X KL1 X1]} {B2:[g ⊢ ccsk.bstep X KL2 X2]}
  [g ⊢ ccsk_id_or_ind B1 B2] =
/ total b1 (ccsk_bti_equiv _ _ _ _ _ _ b1 _) /
mlam B1,B2 ⇒
case total_enrich_b [_ ⊢ B1] of
  | {EN1:[g ⊢ enrich_bc _ B1+]}[g ⊢ ex_enbc EN1] ⇒ (case total_enrich_b [_ ⊢ B2] of
       | {EN2:[g ⊢ enrich_bc _ B2+]}[g ⊢ ex_enbc EN2] ⇒
         (case bti_equiv [g ⊢ bc B1+] [g ⊢ bc B2+] of
           | [g ⊢ bt_id refb] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1] [g ⊢ B2] in
             [g ⊢ ccsk_bt_id refbs]
           | [g ⊢ bt_ind _ _ (ind_tr I+ _)] ⇒
             [g ⊢ ccsk_bt_ind (ccsk_ind_tr (enbc EN1) (enbc EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2))))])
       | {EN2:[g ⊢ enrich_bo _ B2+]}[g ⊢ ex_enbo EN2] ⇒
         let [g ⊢ bt_ind _ _ (ind_tr I+ _)] = bti_equiv [g ⊢ bc B1+] [g ⊢ bo B2+] in
         [g ⊢ ccsk_bt_ind (ccsk_ind_tr (enbc EN1) (enbo EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2))))])
  | {EN1:[g ⊢ enrich_bo _ B1+]}[g ⊢ ex_enbo EN1] ⇒ (case total_enrich_b [_ ⊢ B2] of
       | {EN2:[g ⊢ enrich_bc _ B2+]}[g ⊢ ex_enbc EN2] ⇒
         let [g ⊢ bt_ind _ _ (ind_tr I+ _)] = bti_equiv [g ⊢ bo B1+] [g ⊢ bc B2+] in
         [g ⊢ ccsk_bt_ind (ccsk_ind_tr (enbo EN1) (enbc EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2))))]
       | {EN2:[g ⊢ enrich_bo _ B2+]}[g ⊢ ex_enbo EN2] ⇒
         (case bti_equiv [g ⊢ bo B1+] [g ⊢ bo B2+] of
           | [g ⊢ bt_id refb] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1] [g ⊢ B2] in
             [g ⊢ ccsk_bt_id refbs]
           | [g ⊢ bt_ind _ _ (ind_tr I+ _)] ⇒
             [g ⊢ ccsk_bt_ind (ccsk_ind_tr (enbo EN1) (enbo EN2) I+ (ctr _ _ (ccsk.st_s* (bw B2))))]))
;


==> anc/code/ccsk/axioms/cire.bel <==
%%% CIRE: coinitial independence respects events

% Coinitial independence respects events (CIRE):
% Given four transitions t,t',u and u', if t~t', u~u', t and u are coinitial,
% t' and u' are coinitial, and t' and u' are independent, then also t and u are independent.
rec ccsk_cire: (g:ctx) {T:[g ⊢ ccsk.step X1 KL1 Y1]} {T':[g ⊢ ccsk.step X2 KL1 Y2]} {U:[g ⊢ ccsk.step X1 KL2 Y3]}
  {U':[g ⊢ ccsk.step X2 KL2 Y4]} [g ⊢ ccsk_equiv_tr T T'] → [g ⊢ ccsk_equiv_tr U U'] → [g ⊢ ccsk_indep_tr T' U']
  → [g ⊢ ccsk_indep_tr T U] =
/ total e (ccsk_cire _ _ _ _ _ _ _ _ _ _ _ _ _ e _ _) /
mlam T,T',U,U' ⇒ fn et,eu,i ⇒ let [g ⊢ ex_en ENT] = total_enrich [_ ⊢ T] in
let [g ⊢ ex_en ENU] = total_enrich [g ⊢ U] in
let [g ⊢ ccsk_ind_tr ENT' ENU' I _] = i in
let [g ⊢ ct_eq _] = enrich_preserves_equiv_tr [g ⊢ T] [g ⊢ T'] et [g ⊢ ENT] [g ⊢ ENT'] in
let [g ⊢ ct_eq _] = enrich_preserves_equiv_tr [g ⊢ U] [g ⊢ U'] eu [g ⊢ ENU] [g ⊢ ENU'] in
[g ⊢ ccsk_ind_tr ENT ENU I (ctr _ _ (ccsk.st_s* U))]
;


==> anc/code/ccsk/axioms/defs-and-properties.bel <==
%%% Definitions needed to state the axioms (lines 4-117);               %%%
%%% Properties of the LTS of CCSKP to prove the axioms (lines 120-1990) %%%

%%% Inverse of a transition

% Inverse of a transition: ccsk_inv_tr S1 S2 holds iff S2 is the inverse of S1
LF ccsk_inv_tr: ccsk.step X KL1 X' → ccsk.step Y KL2 Y' → type =
  | ccsk_it: {S1:ccsk.step X KL X'} {S2:ccsk.step X' KL X} ccsk_inv_tr S1 S2
;

% We show that, thanks to the loop lemma, ccsk_inv_tr is a function and, in particular, an involution (ccsk_inv_tr ∘ ccsk_inv_tr = id).
% Additionally, we show that t and inv_tr(t) have opposite directions.

% Existential type denoting existence of an inverse transition
LF ccsk_ex_inv: ccsk.step X KL X' → type =
  | ccsk_ex_iv: ccsk_inv_tr S1 S2 → ccsk_ex_inv S1
;

% Totality of ccsk_inv_tr: given a transition S,
% there exists at least one transition S' such that ccsk_inv_tr(S)=S'.
rec ccsk_total_inv: (g:ctx) {S:[g ⊢ ccsk.step X KL X']} [g ⊢ ccsk_ex_inv S] =
/ total (ccsk_total_inv) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ fw F] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ ccsk_ex_iv (ccsk_it S (bw B))]
  | [g ⊢ bw B] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ ccsk_ex_iv (ccsk_it S (fw F))]
;

% Functionality of inv_tr: given a transition S,
% there is at most one transition S' such that inv_tr(S)=S'.
rec ccsk_functional_inv: (g:ctx) (S:[g ⊢ ccsk.step X KL X']) (S1:[g ⊢ ccsk.step Y1 KL1 Y1']) (S2:[g ⊢ ccsk.step Y2 KL2 Y2'])
  [g ⊢ ccsk_inv_tr S S1] → [g ⊢ ccsk_inv_tr S S2] → [g ⊢ eqs S1 S2] =
/ total r1 (ccsk_functional_inv _ _ _ _ r1 _) /
fn r1,r2 ⇒ let [g ⊢ ccsk_it _ S1] = r1 in
let [g ⊢ ccsk_it _ S2] = r2 in ccsk_unique_step [g ⊢ S1] [g ⊢ S2]
;

% inv_tr is an involution: inv_tr ∘ inv_tr = id.
rec ccsk_involution_inv: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 X1']) (S2:[g ⊢ ccsk.step X2 KL2 X2'])
  (S3:[g ⊢ ccsk.step X3 KL3 X3']) [g ⊢ ccsk_inv_tr S1 S2] → [g ⊢ ccsk_inv_tr S2 S3] → [g ⊢ eqs S1 S3] =
/ total s1 (ccsk_involution_inv _ _ _ _ _ _ _ _ _ _ s1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ ccsk_it S1 S2] = d1 in
let [g ⊢ ccsk_it S2 S3] = d2 in ccsk_unique_step [g ⊢ S1] [g ⊢ S3]
;


%%% Same and opposite direction of transitions

% Type family relating two combined CCSK transitions having the same direction
LF ccsk_same_direction: ccsk.step X1 KL1 Y1 → ccsk.step X2 KL2 Y2 → type =
  | ccsk_sdf: ccsk_same_direction (fw F1) (fw F2)
  | ccsk_sdb: ccsk_same_direction (bw B1) (bw B2)
;

% Type family relating two combined transitions having opposite directions
LF ccsk_opp_direction: ccsk.step X1 KL1 Y1 → ccsk.step X2 KL2 Y2 → type =
  | ccsk_odfb: ccsk_opp_direction (fw F1) (bw B2)
  | ccsk_odbf: ccsk_opp_direction (bw B1) (fw F2)
;

% Type family relating couples of combined transitions with same or opposite directions
LF ex_ccsk_same_or_opp_direction: ccsk.step X1 KL1 Y1 → ccsk.step X2 KL2 Y2 → type =
  | ccsk_or_sd: ccsk_same_direction S1 S2 → ex_ccsk_same_or_opp_direction S1 S2
  | ccsk_or_od: ccsk_opp_direction S1 S2 → ex_ccsk_same_or_opp_direction S1 S2
;

% Given two combined transitions, they either have the same direction or opposite directions.
rec ccsk_same_or_opp_direction: (g:ctx) {S1:[g ⊢ ccsk.step X1 KL1 X1']} {S2:[g ⊢ ccsk.step X2 KL2 X2']}
  [g ⊢ ex_ccsk_same_or_opp_direction S1 S2] =
/ total s1 (ccsk_same_or_opp_direction _ _ _ _ _ _ _ s1 _ ) /
mlam S1,S2 ⇒ case [_ ⊢ S1] of
  | [g ⊢ fw F1] ⇒ (case [g ⊢ S2] of
       | [g ⊢ fw F2] ⇒ [g ⊢ ccsk_or_sd ccsk_sdf]
       | [g ⊢ bw B2] ⇒ [g ⊢ ccsk_or_od ccsk_odfb])
  | [g ⊢ bw B1] ⇒ (case [g ⊢ S2] of
       | [g ⊢ fw F2] ⇒ [g ⊢ ccsk_or_od ccsk_odbf]
       | [g ⊢ bw B2] ⇒ [g ⊢ ccsk_or_sd ccsk_sdb])
;

% Given two combined transitions, they cannot both have the same direction and opposite directions.
rec ccsk_not_same_and_opp_direction: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 X1']) (S2:[g ⊢ ccsk.step X2 KL2 X2'])
  [g ⊢ ccsk_same_direction S1 S2] → [g ⊢ ccsk_opp_direction S1 S2] → [g ⊢ false] =
/ total sd (ccsk_not_same_and_opp_direction _ _ _ _ _ _ _ _ _ sd _) /
fn sd,od ⇒ case sd of
  | [g ⊢ ccsk_sdf] ⇒ impossible od
  | [g ⊢ ccsk_sdb] ⇒ impossible od
;

% Given a combined transition S, it has the same direction as itself.
rec reflexive_ccsk_same_direction: (g:ctx) {S:[g ⊢ ccsk.step X KL Y]} [g ⊢ ccsk_same_direction S S] =
/ total (reflexive_ccsk_same_direction) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ fw F] ⇒ [g ⊢ ccsk_sdf]
  | [g ⊢ bw B] ⇒ [g ⊢ ccsk_sdb]
;

% If two combined transitions S1 and S2 have same directions, then S2 and S1 have the same directions.
rec symmetric_ccsk_same_direction: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 X1']) (S2:[g ⊢ ccsk.step X2 KL2 X2'])
  [g ⊢ ccsk_same_direction S1 S2] → [g ⊢ ccsk_same_direction S2 S1] =
/ total (symmetric_ccsk_same_direction) /
fn sd ⇒ case sd of
  | [g ⊢ ccsk_sdf] ⇒ [g ⊢ ccsk_sdf]
  | [g ⊢ ccsk_sdb] ⇒ [g ⊢ ccsk_sdb]
;

% If S1 and S2 have same directions, and S2 and S3 have same directions, then S1 and S3 have same directions.
rec transitive_ccsk_same_direction: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 X1']) (S2:[g ⊢ ccsk.step X2 KL2 X2'])
  (S3:[g ⊢ ccsk.step X3 KL3 X3']) [g ⊢ ccsk_same_direction S1 S2] → [g ⊢ ccsk_same_direction S2 S3] →
  [g ⊢ ccsk_same_direction S1 S3] =
/ total (transitive_ccsk_same_direction) /
fn sd1,sd2 ⇒ case sd1 of
  | [g ⊢ ccsk_sdf] ⇒ let [g ⊢ ccsk_sdf] = sd2 in [g ⊢ ccsk_sdf]
  | [g ⊢ ccsk_sdb] ⇒ let [g ⊢ ccsk_sdb] = sd2 in [g ⊢ ccsk_sdb]
;

% Given a combined transition t, t and inv_tr(t) have opposite directions.
% We postpone the proof of this result to the end of the file, in order to exploit one of the lemmas
% that will be proved below.


%%% Auxiliary lemmas

% If a process X makes a forward transition F into the process X',
% and a key K does not occur in X' (i.e., notin K X' holds), then K does
% not occur in X as well (notin K X).
rec notin_propagates_to_source: (g:ctx) [g ⊢ ccsk.fstep X KL X'] →
   [g ⊢ notin K[] X'] → [g ⊢ notin K[] X] =
/ total f (notin_propagates_to_source _ _ _ _ _ f _) /
fn f,n ⇒ case f of
  | [g ⊢ fs_pref _] ⇒ let [g ⊢ not_kpref _ N] = n in [g ⊢ not_pref N]
  | [g ⊢ fs_kpref F _] ⇒ let [g ⊢ not_kpref I N] = n in
    let [g ⊢ N'] = notin_propagates_to_source [g ⊢ F] [g ⊢ N] in [g ⊢ not_kpref I N']
  | [g ⊢ fs_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_sum N1' N2]
  | [g ⊢ fs_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_sum N1 N2']
  | [g ⊢ fs_parl F1 _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_par N1' N2]
  | [g ⊢ fs_parr F2 _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1 N2']
  | [g ⊢ fs_synl F1 F2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source [g ⊢ F1] [g ⊢ N1] in
    let [g ⊢ N2'] = notin_propagates_to_source [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1' N2']
  | [g ⊢ fs_synr F1 F2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source [g ⊢ F1] [g ⊢ N1] in
    let [g ⊢ N2'] = notin_propagates_to_source [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1' N2']
  | [g ⊢ fs_nu \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ N'] = notin_propagates_to_source [_ ⊢ F] [_ ⊢ N] in [g ⊢ not_nu \a.N']
;

% If a process X makes a forward transition F via the keyed label α[M]
% into the process X', a key K does not occur in X (i.e., notin K X holds),
% and M is different from K, then K does not occur in X' (notin K X').
rec notin_propagates_to_target: (g:ctx) [g ⊢ ccsk.fstep X (kl_base α M[]) X'] →
  [g ⊢ notin K[] X] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] X'] =
/ total f (notin_propagates_to_target _ _ _ _ _ _ f _ _) /
fn f,n,i ⇒ case f of
  | [g ⊢ fs_pref _] ⇒ let [g ⊢ not_pref N] = n in
    let [g ⊢ I] = symmetric_neq i in [g ⊢ not_kpref I N]
  | [g ⊢ fs_kpref F _] ⇒ let [g ⊢ not_kpref I' N] = n in
    let [g ⊢ N'] = notin_propagates_to_target [g ⊢ F] [g ⊢ N] i in [g ⊢ not_kpref I' N']
  | [g ⊢ fs_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_target [g ⊢ F1] [g ⊢ N1] i in [g ⊢ not_sum N1' N2]
  | [g ⊢ fs_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_target [g ⊢ F2] [g ⊢ N2] i in [g ⊢ not_sum N1 N2']
  | [g ⊢ fs_parl F1 _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_target [g ⊢ F1] [g ⊢ N1] i in [g ⊢ not_par N1' N2]
  | [g ⊢ fs_parr F2 _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_target [g ⊢ F2] [g ⊢ N2] i in [g ⊢ not_par N1 N2']
  | [g ⊢ fs_synl F1 F2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_target [g ⊢ F1] [g ⊢ N1] i in
    let [g ⊢ N2'] = notin_propagates_to_target [g ⊢ F2] [g ⊢ N2] i in [g ⊢ not_par N1' N2']
  | [g ⊢ fs_synr F1 F2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_target [g ⊢ F1] [g ⊢ N1] i in
    let [g ⊢ N2'] = notin_propagates_to_target [g ⊢ F2] [g ⊢ N2] i in [g ⊢ not_par N1' N2']
  | [g ⊢ fs_nu \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ N'] = notin_propagates_to_target [_ ⊢ F] [_ ⊢ N] [_ ⊢ I[..]] in [g ⊢ not_nu \a.N']
;

% Given a forward transition F: X --[α K]--> Y, the target process Y contains the key K.
% More precisely, we prove that notin K Y gives a contradiction.
rec key_in_target_of_fstep: (g:ctx) [g ⊢ ccsk.fstep X (kl_base α K[]) Y] → [g ⊢ notin K[] Y] → [g ⊢ false] =
/ total f (key_in_target_of_fstep _ _ _ _ _ f _) /
fn f,n ⇒ case f of
  | [g ⊢ fs_pref _] ⇒ let [g ⊢ not_kpref I _] = n in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ fs_kpref F _] ⇒ let [g ⊢ not_kpref _ N] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_suml F D] ⇒ let [g ⊢ not_sum N _] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_sumr F D] ⇒ let [g ⊢ not_sum _ N] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_parl F _] ⇒ let [g ⊢ not_par N _] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_parr F _] ⇒ let [g ⊢ not_par _ N] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_synl F _] ⇒ let [g ⊢ not_par N _] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_synr F _] ⇒ let [g ⊢ not_par N _] = n in
    impossible key_in_target_of_fstep [g ⊢ F] [g ⊢ N]
  | [g ⊢ fs_nu \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    impossible key_in_target_of_fstep [_ ⊢ F] [_ ⊢ N]
;

% Two forward composable transitions cannot have the same key.
rec ccsk_no_composable_fw_tr_with_same_key: (g:ctx) [g ⊢ ccsk.fstep X (kl_base α1 K[]) Y] →
  [g ⊢ ccsk.fstep Y (kl_base α2 K[]) Z] → [g ⊢ false] =
/ total x (ccsk_no_composable_fw_tr_with_same_key _ x _ _ _ _ _ _ _) /
fn f1,f2 ⇒ let [g ⊢ F1] = f1 in
let [g ⊢ F2] = f2 in
(case total_enrich_f [g ⊢ F1] of
  | [g ⊢ ex_enfc (en_fc _ F1+ _ H1)] ⇒ (case total_enrich_f [g ⊢ F2] of
       | [g ⊢ ex_enfc (en_fc _ F2+ _ H2)] ⇒ impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1+] [g ⊢ fc F2+] [g ⊢ key_cl H1] [g ⊢ key_cl H2]
       | [g ⊢ ex_enfo (en_fo _ F2+ \a.H2)] ⇒ impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1+] [g ⊢ fo F2+] [g ⊢ key_cl H1] [g ⊢ key_op \a.H2])
  | [g ⊢ ex_enfo (en_fo _ F1+ \a.H1)] ⇒ (case total_enrich_f [g ⊢ F2] of
       | [g ⊢ ex_enfc (en_fc _ F2+ _ H2)] ⇒ impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1+] [g ⊢ fc F2+] [g ⊢ key_op \a.H1] [g ⊢ key_cl H2]
       | [g ⊢ ex_enfo (en_fo _ F2+ \a.H2)] ⇒ impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1+] [g ⊢ fo F2+] [g ⊢ key_op \a.H1] [g ⊢ key_op \a.H2]))
;

% Two forward composable transitions cannot have the same keyed label.
rec ccsk_no_composable_fw_tr_with_same_label: (g:ctx) [g ⊢ ccsk.fstep X KL Y] → [g ⊢ ccsk.fstep Y KL Z] → [g ⊢ false] =
/ total x (ccsk_no_composable_fw_tr_with_same_label _ x _ _ _ _ _) /
fn f1,f2 ⇒ let [g ⊢ F1]:[g ⊢ ccsk.fstep _ (kl_base _ _) _] = f1 in 
impossible ccsk_no_composable_fw_tr_with_same_key [g ⊢ F1] f2
;

% Two backward composable transitions cannot have the same keyed label.
rec ccsk_no_composable_bw_tr_with_same_label: (g:ctx) [g ⊢ ccsk.bstep Z KL Y] → [g ⊢ ccsk.bstep Y KL X] → [g ⊢ false] =
/ total x (ccsk_no_composable_bw_tr_with_same_label _ x _ _ _ _ _) /
fn b1,b2 ⇒ let [g ⊢ B1]:[g ⊢ ccsk.bstep _ (kl_base _ _) _] = b1 in 
let [g ⊢ F1] = ccsk_loop_lemma_two [g ⊢ B1] in
let [g ⊢ F2] = ccsk_loop_lemma_two b2 in
impossible ccsk_no_composable_fw_tr_with_same_key [g ⊢ F2] [g ⊢ F1]
;

% Given a combined transition t, t and inv_tr(t) have opposite directions.
rec ccsk_inv_tr_have_opp_direction: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 X1']) (S2:[g ⊢ ccsk.step X2 KL2 X2'])
  [g ⊢ ccsk_inv_tr S1 S2] → [g ⊢ ccsk_opp_direction S1 S2] =
/ total hr (ccsk_inv_tr_have_opp_direction _ _ _ _ _ _ _ _ _ hr) /
fn hr ⇒ let [g ⊢ ccsk_it S1 S2] = hr in
case [_ ⊢ S1] of
  | [g ⊢ fw F1] ⇒ (case [g ⊢ S2] of
       | [g ⊢ fw F2] ⇒ impossible ccsk_no_composable_fw_tr_with_same_label [g ⊢ F1] [g ⊢ F2]
       | [g ⊢ bw B2] ⇒ [g ⊢ ccsk_odfb])
  | [g ⊢ bw B1] ⇒ (case [g ⊢ S2] of
       | [g ⊢ fw F2] ⇒ [g ⊢ ccsk_odbf]
       | [g ⊢ bw B2] ⇒ impossible ccsk_no_composable_bw_tr_with_same_label [g ⊢ B1] [g ⊢ B2])
;


% Given CCSK combined transitions T1: step X (kl_base α K) Z1, T2: step X (kl_base γ K) Z2,
% U1: step Y (kl_base β M) Z1] and U2: step Y (kl_base δ M) Z2, that use distinct keys K and M
% and such that (T1,T2) and (U1,U2) have same direction, then the two processes Z1 and Z2 are equal.
% As a consequence, for the uniqueness of derivation trees of transitions, T1=T2 and U1=U2.

% We first prove the result by cases, according to the direction of Ti and Ui, i=1,2.

% (T1,T2) and (U1,U2) are all forward
rec unique_diamonds_ff: (g:ctx) {F1:[g ⊢ ccsk.fstep X (kl_base α K[]) Z1]} {F2:[g ⊢ ccsk.fstep X (kl_base γ K[]) Z2]}
  {G1:[g ⊢ ccsk.fstep Y (kl_base β M[]) Z1]} {G2:[g ⊢ ccsk.fstep Y (kl_base δ M[]) Z2]} [g ⊢ neq K[] M[]] → [g ⊢ eqp Z1 Z2] =
/ total t1 (unique_diamonds_ff _ _ _ _ _ _ _ _ _ _ _ t1 _ _ _ _) /
mlam F1,F2,G1,G2 ⇒ fn i ⇒ case [_ ⊢ F1] of
  | [g ⊢ fs_pref DF1] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_pref _] ⇒ impossible irreflexive_neq i
       | [g ⊢ fs_kpref G1' _] ⇒ impossible target_is_not_std [g ⊢ G1'] [g ⊢ DF1])
  | [g ⊢ fs_kpref F1' _] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_pref DG1] ⇒ impossible target_is_not_std [g ⊢ F1'] [g ⊢ DG1]
       | [g ⊢ fs_kpref G1' _] ⇒ let [g ⊢ fs_kpref F2' _] = [g ⊢ F2] in
         let [g ⊢ fs_kpref G2' _] = [g ⊢ G2] in 
         let [g ⊢ refp] = unique_diamonds_ff [g ⊢ F1'] [g ⊢ F2'] [g ⊢ G1'] [g ⊢ G2'] i in [g ⊢ refp])
  | [g ⊢ fs_suml FL1 DF1] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_suml GL1 _] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_suml FL2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_sumr GR2 _] ⇒ impossible target_is_not_std [g ⊢ GR2] [g ⊢ DF2])
            | [g ⊢ fs_sumr FR2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ impossible target_is_not_std [g ⊢ GL2] [g ⊢ DF2]
                 | [g ⊢ fs_sumr GR2 _] ⇒ let [g ⊢ I]:[g ⊢ neq K[] M[]] = i in
                   let [g ⊢ N] = no_key_in_std [⊢ M] [g ⊢ DF2] in 
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] [g ⊢ I] in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']))
       | [g ⊢ fs_sumr GR1 _] ⇒ impossible target_is_not_std [g ⊢ GR1] [g ⊢ DF1])
  | [g ⊢ fs_sumr FR1 DF1] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_suml GL1 _] ⇒ impossible target_is_not_std [g ⊢ GL1] [g ⊢ DF1]
       | [g ⊢ fs_sumr GR1 _] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_suml FL2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ let [g ⊢ I]:[g ⊢ neq K[] M[]] = i in
                   let [g ⊢ N] = no_key_in_std [⊢ M] [g ⊢ DF2] in 
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] [g ⊢ I] in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_sumr GR2 _] ⇒ impossible target_is_not_std [g ⊢ GR2] [g ⊢ DF2])
            | [g ⊢ fs_sumr FR2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ impossible target_is_not_std [g ⊢ GL2] [g ⊢ DF2]
                 | [g ⊢ fs_sumr GR2 _] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_parl FL1 NF1] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_parl GL1 _] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_parl FL2 _] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 _] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 _] ⇒ impossible target_is_not_source [g ⊢ fw GR2]
                 | [g ⊢ fs_synl _ GR2] ⇒ impossible target_is_not_source [g ⊢ fw GR2]
                 | [g ⊢ fs_synr _ GR2] ⇒ impossible target_is_not_source [g ⊢ fw GR2])
            | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl _ _] ⇒ impossible target_is_not_source [g ⊢ fw FR2]
                 | [g ⊢ fs_parr _ _] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 _] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 _] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synl _ FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl _ _] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
                 | [g ⊢ fs_parr GR2 _] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_synl _ GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_synr _ GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N])
            | [g ⊢ fs_synr _ FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl _ _] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
                 | [g ⊢ fs_parr GR2 _] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_synl _ GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_synr _ GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]))
       | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 _] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 _] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 _] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N'])
            | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']))
       | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']))
       | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp])
            | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])))
  | [g ⊢ fs_parr FR1 NF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])))
  | [g ⊢ fs_synl FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])))
  | [g ⊢ fs_synr FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ N] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL1] [g ⊢ NG1] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL2] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FR2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FR1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_source [g ⊢ FL2] [g ⊢ NG2] in
                   let [g ⊢ N'] = notin_propagates_to_target [g ⊢ FL1] [g ⊢ N] i in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_ff [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_nu \a.F1'] ⇒ let [g ⊢ fs_nu \a.F2'] = [g ⊢ F2] in
    let [g ⊢ fs_nu \a.G1'] = [g ⊢ G1] in
    let [g ⊢ fs_nu \a.G2'] = [g ⊢ G2] in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ refp] = unique_diamonds_ff [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ G1'] [_ ⊢ G2'] [_ ⊢ I[..]] in [g ⊢ refp]
;

% (T1,T2) and (U1,U2) have opposite directions.
% Thanks to the loop lemma, we can reverse the backward transitions
% and equivalently state the result using only forward transitions.
rec unique_diamonds_fb: (g:ctx) {F1:[g ⊢ ccsk.fstep X (kl_base α K[]) Z1]} {F2:[g ⊢ ccsk.fstep X (kl_base γ K[]) Z2]}
  {G1:[g ⊢ ccsk.fstep Z1 (kl_base β M[]) Y]} {G2:[g ⊢ ccsk.fstep Z2 (kl_base δ M[]) Y]} [g ⊢ neq K[] M[]] → [g ⊢ eqp Z1 Z2] =
/ total t1 (unique_diamonds_fb _ _ _ _ _ _ _ _ _ _ _ t1 _ _ _ _) /
mlam F1,F2,G1,G2 ⇒ fn i ⇒ case [_ ⊢ F1] of
  | [g ⊢ fs_pref DF1] ⇒ let [g ⊢ fs_pref DF2] = [g ⊢ F2] in
    let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ G1] [g ⊢ G2] in [g ⊢ refp]
  | [g ⊢ fs_kpref F1' _] ⇒ let [g ⊢ fs_kpref F2' _] = [g ⊢ F2] in
    let [g ⊢ fs_kpref G1' _] = [g ⊢ G1] in
    let [g ⊢ fs_kpref G2' _] = [g ⊢ G2] in
    let [g ⊢ refp] = unique_diamonds_fb [g ⊢ F1'] [g ⊢ F2'] [g ⊢ G1'] [g ⊢ G2'] i in [g ⊢ refp]
  | [g ⊢ fs_suml FL1 _] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_suml GL1 _] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_suml FL2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_sumr GR2 _] ⇒ impossible target_is_not_std [g ⊢ GR2] [g ⊢ DF2])
            | [g ⊢ fs_sumr FR2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml _ DG2] ⇒ impossible target_is_not_std [g ⊢ FR2] [g ⊢ DG2]
                 | [g ⊢ fs_sumr GR2 _] ⇒ let [g ⊢ I]:[g ⊢ neq K[] M[]] = i in
                   let [g ⊢ N] = no_key_in_std [⊢ M] [g ⊢ DF2] in
                   impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ N]))
       | [g ⊢ fs_sumr _ DG1] ⇒ impossible target_is_not_std [g ⊢ FL1] [g ⊢ DG1])
  | [g ⊢ fs_sumr FR1 _] ⇒ (case [g ⊢ G1] of
       | [g ⊢ fs_suml _ DG1] ⇒ impossible target_is_not_std [g ⊢ FR1] [g ⊢ DG1]
       | [g ⊢ fs_sumr GR1 _] ⇒ (case [g ⊢ F2] of
            | [g ⊢ fs_suml FL2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 _] ⇒ let [g ⊢ I]:[g ⊢ neq K[] M[]] = i in
                   let [g ⊢ N] = no_key_in_std [⊢ M] [g ⊢ DF2] in 
                   impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ N]
                 | [g ⊢ fs_sumr _ DG2] ⇒ impossible target_is_not_std [g ⊢ FL2] [g ⊢ DG2])
            | [g ⊢ fs_sumr FR2 DF2] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml _ DG2] ⇒ impossible target_is_not_std [g ⊢ FR2] [g ⊢ DG2]
                 | [g ⊢ fs_sumr GR2 _] ⇒ 
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_parl FL1 NF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ N'])))
  | [g ⊢ fs_parr FR1 NF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ NF1] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL1] [g ⊢ NF1] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL2] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ N'])))
  | [g ⊢ fs_synl FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])))
  | [g ⊢ fs_synr FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GR2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GR1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ N']))
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N'])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_parr GR2 NG2] ⇒ let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ NF2] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synl GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']
                 | [g ⊢ fs_synr GL2 GR2] ⇒ let [g ⊢ N] = notin_propagates_to_target [g ⊢ GL2] [g ⊢ NF2] (symmetric_neq i) in
                   let [g ⊢ N'] = notin_propagates_to_source [g ⊢ GL1] [g ⊢ N] in
                   impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ N']))
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_fb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_nu \a.F1'] ⇒ let [g ⊢ fs_nu \a.F2'] = [g ⊢ F2] in
    let [g ⊢ fs_nu \a.G1'] = [g ⊢ G1] in
    let [g ⊢ fs_nu \a.G2'] = [g ⊢ G2] in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ refp] = unique_diamonds_fb [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ G1'] [_ ⊢ G2'] [_ ⊢ I[..]] in [g ⊢ refp]
;

% (T1,T2) and (U1,U2) are all backward
rec unique_diamonds_bb: (g:ctx) {F1:[g ⊢ ccsk.fstep Z1 (kl_base α K[]) X]} {F2:[g ⊢ ccsk.fstep Z2 (kl_base γ K[]) X]}
  {G1:[g ⊢ ccsk.fstep Z1 (kl_base β M[]) Y]} {G2:[g ⊢ ccsk.fstep Z2 (kl_base δ M[]) Y]} [g ⊢ neq K[] M[]] → [g ⊢ eqp Z1 Z2] =
/ total t1 (unique_diamonds_bb _ _ _ _ _ _ _ _ _ _ _ t1 _ _ _ _) /
mlam F1,F2,G1,G2 ⇒ fn i ⇒ case [_ ⊢ F1] of
  | [g ⊢ fs_pref _] ⇒ let [g ⊢ fs_pref _] = [g ⊢ G1] in (case [g ⊢ F2] of
       | [g ⊢ fs_pref _] ⇒ let [g ⊢ fs_pref _] = [g ⊢ G2] in [g ⊢ refp]
       | [g ⊢ fs_kpref _ DF2] ⇒ impossible irreflexive_neq [g ⊢ DF2])
  | [g ⊢ fs_kpref F1' DF1] ⇒ let [g ⊢ fs_kpref G1' _] = [g ⊢ G1] in (case [g ⊢ F2] of
       | [g ⊢ fs_pref _] ⇒  impossible irreflexive_neq [g ⊢ DF1]
       | [g ⊢ fs_kpref F2' _] ⇒ let [g ⊢ fs_kpref G2' _] = [g ⊢ G2] in
         let [g ⊢ refp] = unique_diamonds_bb [g ⊢ F1'] [g ⊢ F2'] [g ⊢ G1'] [g ⊢ G2'] i in [g ⊢ refp])
  | [g ⊢ fs_suml FL1 DF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_suml FL2 DF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_suml GL1 DG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 DG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_sumr GR2 DG2] ⇒ impossible target_is_not_std [g ⊢ GR2] [g ⊢ DG1])
            | [g ⊢ fs_sumr GR1 DG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 DG2] ⇒ impossible target_is_not_std [g ⊢ GL2] [g ⊢ DG1]
                 | [g ⊢ fs_sumr GR2 DG2] ⇒ [g ⊢ refp]))
       | [g ⊢ fs_sumr FR2 _] ⇒ impossible target_is_not_std [g ⊢ FR2] [g ⊢ DF1])
  | [g ⊢ fs_sumr FR1 DF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_suml FL2 _] ⇒ impossible target_is_not_std [g ⊢ FL2] [g ⊢ DF1]
       | [g ⊢ fs_sumr FR2 DF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_suml GL1 DG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 DG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_sumr GR2 DG2] ⇒ impossible target_is_not_std [g ⊢ GR2] [g ⊢ DG1])
            | [g ⊢ fs_sumr GR1 DG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_suml GL2 DG2] ⇒ impossible target_is_not_std [g ⊢ GL2] [g ⊢ DG1]
                 | [g ⊢ fs_sumr GR2 DG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_parl FL1 NF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]))
       | [g ⊢ fs_parr FR2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
       | [g ⊢ fs_synl FL2 FR2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1]
       | [g ⊢ fs_synr FL2 FR2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR2] [g ⊢ NF1])
  | [g ⊢ fs_parr FR1 NF1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
       | [g ⊢ fs_parr FR2 NF2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ GR1] [g ⊢ GR2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synl FL2 FR2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1]
       | [g ⊢ fs_synr FL2 FR2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL2] [g ⊢ NF1])
  | [g ⊢ fs_synl FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
       | [g ⊢ fs_parr FR2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])))
  | [g ⊢ fs_synr FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl FL2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FR1] [g ⊢ NF2]
       | [g ⊢ fs_parr FR2 NF2] ⇒ impossible key_in_target_of_fstep [g ⊢ FL1] [g ⊢ NF2]
       | [g ⊢ fs_synl FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in
                   impossible ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]))
       | [g ⊢ fs_synr FL2 FR2] ⇒ (case [g ⊢ G1] of
            | [g ⊢ fs_parl GL1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in [g ⊢ refp]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR2] [g ⊢ NG1])
            | [g ⊢ fs_parr GR1 NG1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_parr GR2 NG2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synl GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1]
                 | [g ⊢ fs_synr GL2 GR2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL2] [g ⊢ NG1])
            | [g ⊢ fs_synl GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2])
            | [g ⊢ fs_synr GL1 GR1] ⇒ (case [g ⊢ G2] of
                 | [g ⊢ fs_parl GL2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GR1] [g ⊢ NG2]
                 | [g ⊢ fs_parr GR2 NG2] ⇒ impossible key_in_target_of_fstep [g ⊢ GL1] [g ⊢ NG2]
                 | [g ⊢ fs_synl GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   impossible ccsk_unique_fstep [g ⊢ GL1] [g ⊢ GL2]
                 | [g ⊢ fs_synr GL2 GR2] ⇒
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FL1] [g ⊢ FL2] [g ⊢ GL1] [g ⊢ GL2] i in
                   let [g ⊢ refp] = unique_diamonds_bb [g ⊢ FR1] [g ⊢ FR2] [g ⊢ GR1] [g ⊢ GR2] i in [g ⊢ refp])))
  | [g ⊢ fs_nu \a.F1'] ⇒ let [g ⊢ fs_nu \a.F2'] = [g ⊢ F2] in
    let [g ⊢ fs_nu \a.G1'] = [g ⊢ G1] in
    let [g ⊢ fs_nu \a.G2'] = [g ⊢ G2] in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ refp] = unique_diamonds_bb [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ G1'] [_ ⊢ G2'] [_ ⊢ I[..]] in [g ⊢ refp]
;

% Unique diamonds lemma for combined CCSK transitions
rec unique_diamonds: (g:ctx) {T1:[g ⊢ ccsk.step X (kl_base α K[]) Z1]} {T2:[g ⊢ ccsk.step X (kl_base γ K[]) Z2]}
  {U1:[g ⊢ ccsk.step Y (kl_base β M[]) Z1]} {U2:[g ⊢ ccsk.step Y (kl_base δ M[]) Z2]}
  [g ⊢ ccsk_same_direction T1 T2] → [g ⊢ ccsk_same_direction U1 U2] → [g ⊢ neq K[] M[]] → [g ⊢ eqp Z1 Z2] =
/ total (unique_diamonds) /
mlam T1,T2,U1,U2 ⇒ fn sdt,sdu,i ⇒ case sdt of
  | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FT1) (fw FT2)] ⇒ (case sdu of
       | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU1) (fw FU2)] ⇒ 
         unique_diamonds_ff [g ⊢ FT1] [g ⊢ FT2] [g ⊢ FU1] [g ⊢ FU2] i
       | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BU1) (bw BU2)] ⇒
         let [g ⊢ FU1] = ccsk_loop_lemma_two [g ⊢ BU1] in
         let [g ⊢ FU2] = ccsk_loop_lemma_two [g ⊢ BU2] in
         unique_diamonds_fb [g ⊢ FT1] [g ⊢ FT2] [g ⊢ FU1] [g ⊢ FU2] i)
  | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BT1) (bw BT2)] ⇒ (case sdu of
       | [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU1) (fw FU2)] ⇒
         let [g ⊢ FT1] = ccsk_loop_lemma_two [g ⊢ BT1] in
         let [g ⊢ FT2] = ccsk_loop_lemma_two [g ⊢ BT2] in
         unique_diamonds_fb [g ⊢ FU1] [g ⊢ FU2] [g ⊢ FT1] [g ⊢ FT2] (symmetric_neq i)
       | [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BU1) (bw BU2)] ⇒
         let [g ⊢ FT1] = ccsk_loop_lemma_two [g ⊢ BT1] in
         let [g ⊢ FT2] = ccsk_loop_lemma_two [g ⊢ BT2] in
         let [g ⊢ FU1] = ccsk_loop_lemma_two [g ⊢ BU1] in
         let [g ⊢ FU2] = ccsk_loop_lemma_two [g ⊢ BU2] in
         unique_diamonds_bb [g ⊢ FT1] [g ⊢ FT2] [g ⊢ FU1] [g ⊢ FU2] i)
;


==> anc/code/ccsk/axioms/ed.bel <==
%%% ED: event determinism

% Event determinism (ED):
% If T and U are forward coinitial transitions and T ~ U, then T and U are cofinal.
rec ccsk_ed: (g:ctx) {FT:[g ⊢ ccsk.fstep X KL Y1]} {FU:[g ⊢ ccsk.fstep X KL Y2]}
  [g ⊢ ccsk_equiv_tr (fw FT) (fw FU)] → [g ⊢ eqp Y1 Y2] =
/ total e (ccsk_ed _ _ _ _ _ _ _ e) /
mlam FT,FU ⇒ fn e ⇒ case total_enrich_f [_ ⊢ FT] of
  | {ENT:[g ⊢ enrich_fc FT FT+]}[g ⊢ ex_enfc ENT] ⇒ (case total_enrich_f [g ⊢ FU] of
       | {ENU:[g ⊢ enrich_fc FU FU+]}[g ⊢ ex_enfc ENU] ⇒
         let [g ⊢ ct_eq E+] = enrich_preserves_equiv_tr [g ⊢ fw FT] [g ⊢ fw FU] e [g ⊢ enfc ENT] [g ⊢ enfc ENU] in
         ed [g ⊢ fc FT+] [g ⊢ fc FU+] [g ⊢ ftc_cl FT+] [g ⊢ ftc_cl FU+] [g ⊢ E+]
       | {ENU:[g ⊢ enrich_fo FU FU+]}[g ⊢ ex_enfo ENU] ⇒
         impossible enrich_preserves_equiv_tr [g ⊢ fw FT] [g ⊢ fw FU] e [g ⊢ enfc ENT] [g ⊢ enfo ENU])
  | {ENT:[g ⊢ enrich_fo FT FT+]}[g ⊢ ex_enfo ENT] ⇒ (case total_enrich_f [g ⊢ FU] of
       | {ENU:[g ⊢ enrich_fc FU FU+]}[g ⊢ ex_enfc ENU] ⇒
         impossible enrich_preserves_equiv_tr [g ⊢ fw FT] [g ⊢ fw FU] e [g ⊢ enfo ENT] [g ⊢ enfc ENU]
       | {ENU:[g ⊢ enrich_fo FU FU+]}[g ⊢ ex_enfo ENU] ⇒
         let [g ⊢ ct_eq E+] = enrich_preserves_equiv_tr [g ⊢ fw FT] [g ⊢ fw FU] e [g ⊢ enfo ENT] [g ⊢ enfo ENU] in
         ed [g ⊢ fo FT+] [g ⊢ fo FU+] [g ⊢ ftc_op FT+] [g ⊢ ftc_op FU+] [g ⊢ E+])
;


==> anc/code/ccsk/axioms/events.bel <==
%%% Equivalence of CCSK transitions ~: two transitions are equivalent if they correspond to the same event

% Base case of the definition of equivalence of CCSK transitions
LF ccsk_equiv_tr_base: ccsk.step P KL Q → ccsk.step R KL S → type =
  | ccsk_etb: ccsk_same_direction (T:ccsk.step P KL1 Q) (T':ccsk.step R KL1 S) 
            → ccsk_same_direction (U:ccsk.step P KL2 R) (U':ccsk.step Q KL2 S)
            → ccsk_indep_tr T U → ccsk_equiv_tr_base T T'
;

% Equivalence of CCSK transitions ~:
% Reflexive, symmetric and transitive closure of the ccsk_equiv_tr_base relation.
LF ccsk_equiv_tr: ccsk.step P KL Q → ccsk.step R KL S → type =
  | ccsk_et_base: ccsk_equiv_tr_base T T' → ccsk_equiv_tr T T'
  | ccsk_et_refl: ccsk_equiv_tr T T
  | ccsk_et_sym: ccsk_equiv_tr T' T → ccsk_equiv_tr T T'
  | ccsk_et_trans: ccsk_equiv_tr T T' → ccsk_equiv_tr T' T'' → ccsk_equiv_tr T T''
;

% Equivalent transitions are connected
rec ccsk_equiv_tr_are_connected: (g:ctx) (T:[g ⊢ ccsk.step P KL Q]) (T':[g ⊢ ccsk.step R KL S])
  [g ⊢ ccsk_equiv_tr T T'] → [g ⊢ ccsk.conn_tr T T'] =
/ total e (ccsk_equiv_tr_are_connected _ _ _ _ _ _ _ _ e) /
fn e ⇒ case e of
  | [_ ⊢ ccsk_et_base (ccsk_etb _ SD2 _)]:[_ ⊢ ccsk_equiv_tr T T'] ⇒
    let [_ ⊢ _]:[_ ⊢ ccsk_same_direction U _] = [_ ⊢ SD2] in
    [_ ⊢ ctr T T' (ccsk.tr_s* (ccsk.st_s* U) (ccsk.st_s* T'))]
  | [_ ⊢ ccsk_et_refl] ⇒ let [_ ⊢ _]:[_ ⊢ ccsk_equiv_tr T T] = e in [_ ⊢ ctr _ _ (ccsk.st_s* T)]
  | [_ ⊢ ccsk_et_sym E'] ⇒ let [g ⊢ ctr T' T S*] = ccsk_equiv_tr_are_connected [_ ⊢ E'] in
                 let [g ⊢ S*'] = ccsk_symmetric_step* [g ⊢ S*] in [g ⊢ ctr _ _ (ccsk.tr_s* (ccsk.st_s* T) (ccsk.tr_s* S*' (ccsk.st_s* T')))]
  | [_ ⊢ ccsk_et_trans E1 E2] ⇒ let [g ⊢ ctr _ T S1*] = ccsk_equiv_tr_are_connected [_ ⊢ E1] in
                      let [g ⊢ ctr _ _ S2*] = ccsk_equiv_tr_are_connected [_ ⊢ E2] in
                      let [g ⊢ RT] = ccsk_symmetric_step [g ⊢ T] in [g ⊢ ctr _ _ (ccsk.tr_s* S1* (ccsk.tr_s* (ccsk.st_s* RT) S2*))]
;

==> anc/code/ccsk/axioms/id.bel <==
%%% ID: independence of diamonds

% Independence of diamonds (ID):
% Given t:step X KL1 Y, u:step X KL2 Z, u':step Y KL2 W and t':step Z KL1 W,
% where (t,t') and (u,u') have same direction, with
%    - Y != Z if (t,u) have the same direction,
%    - X != W if (t,u) have opposite directions,
% then t and u are independent.

% First, we define an additional predicate to encode the disjunction of the following:
%    - Y != Z if (t,u) have the same direction,
%    - X != W if (t,u) have opposite directions.
LF ccsk_non_deg_diamonds: ccsk.step X KL1 Y → ccsk.step X KL2 Z → ccsk.step Y KL2 W → ccsk.step Z KL1 W → type =
  | ccsk_sd_diam: ccsk_same_direction (T:ccsk.step X KL1 Y) (U:ccsk.step X KL2 Z) → (eqp Y Z → false)
                  → ccsk_non_deg_diamonds T U (U':ccsk.step Y KL2 W) (T':ccsk.step Z KL1 W)
  | ccsk_od_diam: ccsk_opp_direction (T:ccsk.step X KL1 Y) (U:ccsk.step X KL2 Z) → (eqp X W → false)
                  → ccsk_non_deg_diamonds T U (U':ccsk.step Y KL2 W) (T':ccsk.step Z KL1 W)
;

% Independence of diamonds (ID):
rec ccsk_id: (g:ctx) (T:[g ⊢ ccsk.step X KL1 Y]) (U:[g ⊢ ccsk.step X KL2 Z]) (U':[g ⊢ ccsk.step Y KL2 W])
  (T':[g ⊢ ccsk.step Z KL1 W]) [g ⊢ ccsk_same_direction T T'] → [g ⊢ ccsk_same_direction U U'] →
  [g ⊢ ccsk_non_deg_diamonds T U U' T'] → [g ⊢ ccsk_indep_tr T U] =
/ total (ccsk_id _ _ _ _ _ _ _ t _ _ _ _ _) /
fn sd1,sd2,nd ⇒ case nd of
  | [g ⊢ ccsk_sd_diam (ccsk_sdf) \x.H]:[g ⊢ ccsk_non_deg_diamonds (fw FT) (fw FU) _ _] ⇒
    let [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FT) (fw FT')] = sd1 in
    let [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU) (fw FU')] = sd2 in
    let [g ⊢ BT] = ccsk_loop_lemma_one [g ⊢ FT] in
    let [g ⊢ BU] = ccsk_loop_lemma_one [g ⊢ FU] in
    let [g ⊢ BT'] = ccsk_loop_lemma_one [g ⊢ FT'] in
    let [g ⊢ BU'] = ccsk_loop_lemma_one [g ⊢ FU'] in
    (case ccsk_bti_equiv [g ⊢ BT'] [g ⊢ BU'] of
       | [g ⊢ ccsk_bt_id refbs] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
       | [g ⊢ ccsk_bt_ind I] ⇒
         let [g ⊢ I'] = ccsk_pci [g ⊢ bw BT'] [g ⊢ bw BU'] [g ⊢ bw BU] [g ⊢ bw BT]
           [g ⊢ ccsk_sdb] [g ⊢ ccsk_sdb] [g ⊢ I] [g ⊢ ccsk_it (bw BT') (fw FT')] in
         ccsk_pci [g ⊢ bw BU] [g ⊢ fw FT'] [g ⊢ fw FT] [g ⊢ bw BU'] [g ⊢ ccsk_sdb]
           [g ⊢ ccsk_sdf] [g ⊢ I'] [g ⊢ ccsk_it (bw BU) (fw FU)])
  | [g ⊢ ccsk_sd_diam (ccsk_sdb) \x.H]:[g ⊢ ccsk_non_deg_diamonds (bw BT) (bw BU) _ _] ⇒ 
    (case ccsk_bti_equiv [g ⊢ BT] [g ⊢ BU] of
       | [g ⊢ ccsk_bt_id refbs] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
       | [g ⊢ ccsk_bt_ind I] ⇒ [g ⊢ I])
  | [g ⊢ ccsk_od_diam (ccsk_odfb) \x.H]:[g ⊢ ccsk_non_deg_diamonds (fw FT) (bw BU) _ _] ⇒ 
    let [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FT) (fw FT')] = sd1 in
    let [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BU) (bw BU')] = sd2 in
    let [g ⊢ BT] = ccsk_loop_lemma_one [g ⊢ FT] in
    let [g ⊢ BT'] = ccsk_loop_lemma_one [g ⊢ FT'] in
    (case ccsk_bti_equiv [g ⊢ BT] [g ⊢ BU'] of
       | [g ⊢ ccsk_bt_id refbs] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
       | [g ⊢ ccsk_bt_ind I] ⇒
         let [g ⊢ ccsk_ind_tr ENU ENT I' _] = ccsk_pci [g ⊢ bw BT] [g ⊢ bw BU'] [g ⊢ bw BU] [g ⊢ bw BT']
           [g ⊢ ccsk_sdb] [g ⊢ ccsk_sdb] [g ⊢ I] [g ⊢ ccsk_it (bw BT) (fw FT)] in
         let [g ⊢ I''] = symmetric_indep [g ⊢ I'] in
           [g ⊢ ccsk_ind_tr ENT ENU I'' (ctr _ _ (ccsk.st_s* (bw BU)))])
  | [g ⊢ ccsk_od_diam (ccsk_odbf) \x.H]:[g ⊢ ccsk_non_deg_diamonds (bw BT) (fw FU) _ _] ⇒
    let [g ⊢ ccsk_sdb]:[g ⊢ ccsk_same_direction (bw BT) (bw BT')] = sd1 in
    let [g ⊢ ccsk_sdf]:[g ⊢ ccsk_same_direction (fw FU) (fw FU')] = sd2 in
    let [g ⊢ BU] = ccsk_loop_lemma_one [g ⊢ FU] in
    let [g ⊢ BU'] = ccsk_loop_lemma_one [g ⊢ FU'] in
    let [g ⊢ FT] = ccsk_loop_lemma_two [g ⊢ BT] in
    let [g ⊢ FT'] = ccsk_loop_lemma_two [g ⊢ BT'] in
    (case ccsk_bti_equiv [g ⊢ BU] [g ⊢ BT'] of
       | [g ⊢ ccsk_bt_id refbs] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
       | [g ⊢ ccsk_bt_ind I] ⇒ ccsk_pci [g ⊢ bw BU] [g ⊢ bw BT'] [g ⊢ bw BT] [g ⊢ bw BU']
         [g ⊢ ccsk_sdb] [g ⊢ ccsk_sdb] [g ⊢ I] [g ⊢ ccsk_it (bw BU) (fw FU)])
;


==> anc/code/ccsk/axioms/ire.bel <==
%%% IRE: independence respects events

% Independence respects events (IRE):
% Given three transitions t,t' and u, if t~t' (t and t' are equivalent) and t' and u are independent,
% then also t and u are independent.
rec ccsk_ire: (g:ctx) {T:[g ⊢ ccsk.step X1 KLT Y1]} {T':[g ⊢ ccsk.step X2 KLT Y2]} {U:[g ⊢ ccsk.step X3 KLU Y3]} 
  [g ⊢ ccsk_equiv_tr T T'] → [g ⊢ ccsk_indep_tr T' U] → [g ⊢ ccsk_indep_tr T U] =
/ total e (ccsk_ire _ _ _ _ _ _ _ _ _ _ _ _ e _) /
mlam T,T',U ⇒ fn e,i ⇒ let [g ⊢ ccsk_ind_tr ENT' ENU I (ctr _ _ S'*)] = i in
let [g ⊢ ex_en ENT] = total_enrich [g ⊢ T] in
let [g ⊢ ct_eq _] = enrich_preserves_equiv_tr [g ⊢ T] [g ⊢ T'] e [g ⊢ ENT] [g ⊢ ENT'] in
let [g ⊢ ctr _ _ S*] = ccsk_equiv_tr_are_connected e in
let [g ⊢ RT'] = ccsk_symmetric_step [g ⊢ T'] in [g ⊢ ccsk_ind_tr ENT ENU I (ctr _ _ (ccsk.tr_s* S* (ccsk.tr_s* (ccsk.st_s* RT') S'*)))]
;


==> anc/code/ccsk/axioms/pci.bel <==
%%% PCI: propagation of coinitial independence

% Propagation of coinitial independence (PCI):
% Given t:step X KL1 Y, u:step X KL2 Z, u':step Y KL2 W and t':step Z KL1 W,
% where (t,t') and (u,u') have same direction,
% if t and u are independent, then u' and inv_tr(t) are independent.
rec ccsk_pci: (g:ctx) {T:[g ⊢ ccsk.step X KL1 Y]} {U:[g ⊢ ccsk.step X KL2 Z]}
  {U':[g ⊢ ccsk.step Y KL2 W]} {T':[g ⊢ ccsk.step Z KL1 W]} (RT:[g ⊢ ccsk.step Y KL1 X])
  [g ⊢ ccsk_same_direction T T'] → [g ⊢ ccsk_same_direction U U'] → [g ⊢ ccsk_indep_tr T U] → 
  [g ⊢ ccsk_inv_tr T RT] → [g ⊢ ccsk_indep_tr U' RT] =
/ total (ccsk_pci _ _ _ _ _ _ _ t _ _ _ _ _ _) /
mlam T,U,U',T' ⇒ fn sdt,sdu,i,hr ⇒
% Inversion on i: ENT and ENU map t and u to their enriched versions t+ and u+; I denotes independence of t+ and u+
let [g ⊢ ccsk_ind_tr ENT ENU I _] = i in
% We create contextual metavariables SDT and SDU to use sdt and sdu inside boxes
let [g ⊢ SDT] = sdt in
let [g ⊢ SDU] = sdu in
% We apply the enrich map from ccsk to ccskp to obtain U'+, enriched transitions of U'
let {ENU':[g ⊢ enrich U' U'+]}[g ⊢ ex_en ENU'] = total_enrich [g ⊢ U'] in
% Inversion on hr to obtain RT, the reverse transition of T
let [g ⊢ ccsk_it T RT] = hr in
% Map from ccsk to ccskp to enrich RT
let {ENRT:[g ⊢ enrich RT RT+]}[g ⊢ ex_en ENRT] = total_enrich [g ⊢ RT] in
% Auxiliary lemmas to infer that RT+, the enriched transition of the reverse transition of T, is the reverse of the enriched transition of T
let [g ⊢ HR+]:[g ⊢ inv_tr T+ RT+] = enrich_preserves_inv_tr hr [g ⊢ ENT] [g ⊢ ENRT] in
let [g ⊢ it T+ RT+] = [g ⊢ HR+] in
% Since T+ and U+ are independent, U+ and T+ are also independent (symmetry of independence)
let [g ⊢ I'] = symmetric_indep [g ⊢ I] in
% Since U and U' are equivalent, U+ and U'+ are also equivalent
let [g ⊢ ct_eq EU+] = enrich_preserves_equiv_tr [g ⊢ U] [g ⊢ U']
    [g ⊢ ccsk_et_base (ccsk_etb SDU SDT (ccsk_ind_tr ENU ENT I' (ctr _ _ (ccsk.st_s* T))))] [g ⊢ ENU] [g ⊢ ENU'] in
% We conclude by observing that U' and RT are independent, since the proof labels of their enriched versions are independent
[g ⊢ ccsk_ind_tr ENU' ENRT I' (ctr _ _ (ccsk.st_s* RT))]
;


==> anc/code/ccsk/axioms/rpi.bel <==
%%% RPI: reversing preserves independence

% Reversing preserves independence (RPI):
% If two transitions t and t' are independent, then also inv_tr(t) and t' are independent.
rec ccsk_rpi: (g:ctx) (T:[g ⊢ ccsk.step X1 KL1 Y1]) (T':[g ⊢ ccsk.step X2 KL2 Y2]) (S:[g ⊢ ccsk.step Y1 KL1 X1]) 
  [g ⊢ ccsk_indep_tr T T'] → [g ⊢ ccsk_inv_tr T S] → [g ⊢ ccsk_indep_tr S T'] =
/ total (ccsk_rpi _ _ _ _ _ _ _ t _ _ _ _) /
fn i,d ⇒ let [g ⊢ ccsk_ind_tr ENT ENT' I (ctr _ _ S*)] = i in
let [g ⊢ ccsk_it T S] = d in
let [g ⊢ ex_en ENS] = total_enrich [g ⊢ S] in
let [g ⊢ it _ _] = enrich_preserves_inv_tr d [g ⊢ ENT] [g ⊢ ENS] in
 [g ⊢ ccsk_ind_tr ENS ENT' I (ctr _ _ (ccsk.tr_s* (ccsk.st_s* S) S*))]
;


==> anc/code/ccsk/axioms/sp.bel <==
%%% SP: square property

% Existence of combined transitions closing a square diagram in CCSK
LF ccsk_square: ccsk.step X KL1 X1 → ccsk.step X KL2 X2 → type =
  | ccsk_sq: {S2':ccsk.step X1 KL2 Y} {S1':ccsk.step X2 KL1 Y} ccsk_same_direction (S1:ccsk.step X KL1 X1) S1' → 
    ccsk_same_direction (S2:ccsk.step X KL2 X2) S2' → ccsk_square (S1:ccsk.step X KL1 X1) (S2:ccsk.step X KL2 X2)
;

% Square property (SP):
% Given two independent coinitial combined transitions,
% there exist two cofinal combined transition closing the square diagram.
rec ccsk_sp: (g:ctx) {S1:[g ⊢ ccsk.step X KL1 X1]} {S2:[g ⊢ ccsk.step X KL2 X2]}
  [g ⊢ ccsk_indep_tr S1 S2] → [g ⊢ ccsk_square S1 S2] =
/ total s1 (ccsk_sp _ _ _ _ _ _ s1 _ _) /
mlam S1,S2 ⇒ fn i ⇒ let [g ⊢ ccsk_ind_tr EN1 EN2 I+ (ctr _ _ S*)] = i in
let [g ⊢ _]:[g ⊢ enrich _ S1+] = [g ⊢ EN1] in
let [g ⊢ _]:[g ⊢ enrich _ S2+] = [g ⊢ EN2] in
let [g ⊢ sq S2'+ S1'+ SD1+ SD2+] = sp [g ⊢ S1+] [g ⊢ S2+] [g ⊢ ind_tr I+ (ct _ _ (ccskp.st_s* S2+))] in
let {FG2':[g ⊢ forget _ S2']}[g ⊢ ex_fg FG2'] = total_forget [g ⊢ S2'+] in
let {FG1':[g ⊢ forget _ S1']}[g ⊢ ex_fg FG1'] = total_forget [g ⊢ S1'+] in
let [g ⊢ ex_fg FG1] = total_forget [g ⊢ S1+] in
let [g ⊢ ex_fg FG2] = total_forget [g ⊢ S2+] in
let [g ⊢ refs] = inverse_two [g ⊢ EN1] [g ⊢ FG1] in
let [g ⊢ refs] = inverse_two [g ⊢ EN2] [g ⊢ FG2] in
let [g ⊢ SD1] = forget_preserves_same_direction [g ⊢ SD1+] [g ⊢ FG1] [g ⊢ FG1'] in
let [g ⊢ SD2] = forget_preserves_same_direction [g ⊢ SD2+] [g ⊢ FG2] [g ⊢ FG2'] in
let [g ⊢ refkl] = injective_forget_on_labels [g ⊢ FG1] [g ⊢ FG1'] in
let [g ⊢ refkl] = injective_forget_on_labels [g ⊢ FG2] [g ⊢ FG2'] in
[g ⊢ ccsk_sq S2' S1' SD1 SD2]
;


==> anc/code/ccsk/axioms/wf.bel <==
%%% WF: well-founded

% Type family encoding accessibility of processes in CCSK
inductive ccsk_acc: (g:ctx) [g ⊢ proc] → ctype =
  | ccsk_acc_intro: {g:ctx} {X':[g ⊢ proc]}
    ({X:[g ⊢ proc]} {KL:[g ⊢ key_lab]} [g ⊢ ccsk.fstep X KL X'] → ccsk_acc [g ⊢ X]) → ccsk_acc [g ⊢ X']
;

% If a process X is accessible in CCSKP, then it is accessible in CCSK. 
rec acc_ccskp_to_ccsk: (g:ctx) acc [g ⊢ X] → ccsk_acc [g ⊢ X] =
/ total a (acc_ccskp_to_ccsk _ _ a) /
fn a ⇒ let acc_intro [g] [g ⊢ X] h = a in
ccsk_acc_intro [g] [g ⊢ X] (mlam _,_ ⇒ fn f ⇒
  let [g ⊢ F] = f in
  (case total_enrich_f [g ⊢ F] of
     | {EN:[g ⊢ enrich_fc _ F+]}[g ⊢ ex_enfc EN] ⇒ acc_ccskp_to_ccsk (h _ _ [g ⊢ fc F+])
     | {EN:[g ⊢ enrich_fo _ F+]}[g ⊢ ex_enfo EN] ⇒ acc_ccskp_to_ccsk (h _ _ [g ⊢ fo F+])))
;

% Well-founded (WF): all processes are accessible
rec ccsk_wf: (g:ctx) {X:[g ⊢ proc]} ccsk_acc [g ⊢ X] =
/ total x (ccsk_wf _ x) /
mlam X ⇒ acc_ccskp_to_ccsk (wf [_ ⊢ X])
;


==> anc/code/ccsk/basic-properties.bel <==
--open ccsk.

%%% Basic properties of transitions

% Loop lemma - first implication
rec ccsk_loop_lemma_one: (g:ctx) [g ⊢ ccsk.fstep X KL X'] → [g ⊢ ccsk.bstep X' KL X] =
/ total f (ccsk_loop_lemma_one _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fs_pref D] ⇒ [g ⊢ bs_pref D]
  | [g ⊢ fs_kpref F I] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bs_kpref B I]
  | [g ⊢ fs_suml F D] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bs_suml B D]
  | [g ⊢ fs_sumr F D] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bs_sumr B D]
  | [g ⊢ fs_parl F N] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bs_parl B N]
  | [g ⊢ fs_parr F N] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bs_parr B N]
  | [g ⊢ fs_synl F1 F2] ⇒ let [g ⊢ B1] = ccsk_loop_lemma_one [g ⊢ F1] in
       let [g ⊢ B2] = ccsk_loop_lemma_one [g ⊢ F2] in [g ⊢ bs_synl B1 B2]
  | [g ⊢ fs_synr F1 F2] ⇒ let [g ⊢ B1] = ccsk_loop_lemma_one [g ⊢ F1] in
       let [g ⊢ B2] = ccsk_loop_lemma_one [g ⊢ F2] in [g ⊢ bs_synr B1 B2]
  | [g ⊢ fs_nu \a.F] ⇒ let [g,a:names ⊢ B] = ccsk_loop_lemma_one [g,a:names ⊢ F] in [g ⊢ bs_nu \a.B]
;

% Loop lemma - second implication
rec ccsk_loop_lemma_two: (g:ctx) [g ⊢ ccsk.bstep X' KL X] → [g ⊢ ccsk.fstep X KL X'] =
/ total f (ccsk_loop_lemma_two _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ bs_pref D] ⇒ [g ⊢ fs_pref D]
  | [g ⊢ bs_kpref B I] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fs_kpref F I]
  | [g ⊢ bs_suml B D] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fs_suml F D]
  | [g ⊢ bs_sumr B D] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fs_sumr F D]
  | [g ⊢ bs_parl B N] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fs_parl F N]
  | [g ⊢ bs_parr B N] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fs_parr F N]
  | [g ⊢ bs_synl B1 B2] ⇒ let [g ⊢ F1] = ccsk_loop_lemma_two [g ⊢ B1] in
       let [g ⊢ F2] = ccsk_loop_lemma_two [g ⊢ B2] in [g ⊢ fs_synl F1 F2]
  | [g ⊢ bs_synr B1 B2] ⇒ let [g ⊢ F1] = ccsk_loop_lemma_two [g ⊢ B1] in
       let [g ⊢ F2] = ccsk_loop_lemma_two [g ⊢ B2] in [g ⊢ fs_synr F1 F2]
  | [g ⊢ bs_nu \a.B] ⇒ let [g,a:names ⊢ F] = ccsk_loop_lemma_two [g,a:names ⊢ B] in [g ⊢ fs_nu \a.F]
;

% Proof that step is symmetric
rec ccsk_symmetric_step: (g:ctx) [g ⊢ ccsk.step X KL Y] → [g ⊢ ccsk.step Y KL X] =
/ total s (ccsk_symmetric_step _ _ _ s) /
fn s ⇒ case s of
    | [g ⊢ fw F] ⇒ let [g ⊢ B] = ccsk_loop_lemma_one [g ⊢ F] in [g ⊢ bw B]
    | [g ⊢ bw B] ⇒ let [g ⊢ F] = ccsk_loop_lemma_two [g ⊢ B] in [g ⊢ fw F]
;

% Proof that step* is symmetric
rec ccsk_symmetric_step*: (g:ctx) [g ⊢ ccsk.step* X Y] → [g ⊢ ccsk.step* Y X] =
/ total s (ccsk_symmetric_step* _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ ccsk.id_s*] ⇒ [g ⊢ ccsk.id_s*]
  | [g ⊢ ccsk.st_s* S] ⇒ let [g ⊢ S'] = ccsk_symmetric_step [g ⊢ S] in [g ⊢ ccsk.st_s* S']
  | [g ⊢ ccsk.tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = ccsk_symmetric_step* [g ⊢ S1*] in
       let [g ⊢ S2*'] = ccsk_symmetric_step* [g ⊢ S2*] in [g ⊢ ccsk.tr_s* S2*' S1*']
;


==> anc/code/ccsk/complementarity.bel <==
%%% Independence and dependence of transitions %%%

% Independence of CCSK transitions:
% Two CCSK transitions s1 and s2 are independent if they are connected and the proof labels
% of their corresponding CCSKP transitions enrich(s1) and enrich(s2) are independent.
LF ccsk_indep_tr: ccsk.step X KL1 X' → ccsk.step Y KL2 Y' → type =
  | ccsk_ind_tr: enrich (S1:ccsk.step X KL1 X') (S1+:ccskp.step X θ1 X') →
    enrich (S2:ccsk.step Y KL2 Y') (S2+:ccskp.step Y θ2 Y') →
    indep θ1 θ2 → ccsk.conn_tr S1 S2 → ccsk_indep_tr S1 S2
;

% Dependence of CCSK transitions:
% Two CCSK transitions s1 and s2 are dependent if they are connected and the proof labels
% of their corresponding CCSKP transitions enrich(s1) and enrich(s2) are dependent.
LF ccsk_dep_tr: ccsk.step X KL1 X' → ccsk.step Y KL2 Y' → type =
  | ccsk_dp_tr: enrich (S1:ccsk.step X KL1 X') (S1+:ccskp.step X θ1 X') →
    enrich (S2:ccsk.step Y KL2 Y') (S2+:ccskp.step Y θ2 Y') →
    dep θ1 θ2 → ccsk.conn_tr S1 S2 → ccsk_dep_tr S1 S2
;


%%% Complementarity on transitions for CCSK (Proposition 5.13) %%%

% Given a CCSK path between two processes, there exists a CCSKP path between the same processes.
rec path_ccsk_to_ccskp: (g:ctx) [g ⊢ ccsk.step* X X'] → [g ⊢ ccskp.step* X X'] =
/ total s* (path_ccsk_to_ccskp _ _ _ s*) /
fn s* ⇒ case s* of
  | [g ⊢ ccsk.id_s*] ⇒ [g ⊢ ccskp.id_s*]
  | [g ⊢ ccsk.st_s* S] ⇒ let {EN:[g ⊢ enrich _ S+]}[g ⊢ ex_en EN] = total_enrich [g ⊢ S] in [g ⊢ ccskp.st_s* S+]
  | [g ⊢ ccsk.tr_s* S1* S2*] ⇒ let [g ⊢ S1*+] = path_ccsk_to_ccskp [g ⊢ S1*] in
                                let [g ⊢ S2*+] = path_ccsk_to_ccskp [g ⊢ S2*] in [g ⊢ ccskp.tr_s* S1*+ S2*+]
;

% Predicate expressing dependence or independence of transitions:
% ccsk_dep_or_indep S1 S2 holds iff S1 and S2 are dependent or independent
LF ccsk_dep_tr_or_indep_tr: ccsk.step X1 KL1 Y1 → ccsk.step X2 KL2 Y2 → type =
  | ccsk_or_dep_tr: ccsk_dep_tr S1 S2 → ccsk_dep_tr_or_indep_tr S1 S2
  | ccsk_or_ind_tr: ccsk_indep_tr S1 S2 → ccsk_dep_tr_or_indep_tr S1 S2
;

% Proposition 5.13, first part:
% connected transitions between reachable processes are dependent or independent
rec ccsk_conn_tr_impl_dep_tr_or_indep_tr: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 Y1]) (S2:[g ⊢ ccsk.step X2 KL2 Y2])
  [g ⊢ reachable X1] → [g ⊢ ccsk.conn_tr S1 S2] → [g ⊢ ccsk_dep_tr_or_indep_tr S1 S2] =
/ total (ccsk_conn_tr_impl_dep_tr_or_indep_tr) /
fn r,c ⇒ let [g ⊢ ctr S1 S2 S*] = c in
let {EN1:[g ⊢ enrich _ S1+]}[g ⊢ ex_en EN1] = total_enrich [g ⊢ S1] in
let {EN2:[g ⊢ enrich _ S2+]}[g ⊢ ex_en EN2] = total_enrich [g ⊢ S2] in
let [g ⊢ S*+] = path_ccsk_to_ccskp [g ⊢ S*] in
let [g ⊢ C] = conn_rel_one r [g ⊢ ct S1+ S2+ S*+] in
(case conn_impl_dep_or_indep [g ⊢ C] of
  | [g ⊢ or_dep D] ⇒ [g ⊢ ccsk_or_dep_tr (ccsk_dp_tr EN1 EN2 D (ctr S1 S2 S*))]
  | [g ⊢ or_ind I] ⇒ [g ⊢ ccsk_or_ind_tr (ccsk_ind_tr EN1 EN2 I (ctr S1 S2 S*))])
;

% Proposition 5.13, second part:
% transitions cannot be both dependent and independent
rec ccsk_impossible_dep_tr_and_indep_tr: (g:ctx) (S1:[g ⊢ ccsk.step X1 KL1 Y1]) (S2:[g ⊢ ccsk.step X2 KL2 Y2])
  [g ⊢ ccsk_dep_tr S1 S2] → [g ⊢ ccsk_indep_tr S1 S2] → [g ⊢ false] =
/ total (ccsk_impossible_dep_tr_and_indep_tr) /
fn dt,it ⇒ let [g ⊢ ccsk_dp_tr EN1 EN2 D _] = dt in
let [g ⊢ ccsk_ind_tr EN1' EN2' I _] = it in
let [g ⊢ refst] = functional_enrich [g ⊢ EN1] [g ⊢ EN1'] in
let [g ⊢ refst] = functional_enrich [g ⊢ EN2] [g ⊢ EN2'] in
impossible impossible_dep_and_indep [g ⊢ D] [g ⊢ I]
;


==> anc/code/ccsk/definitions.bel <==
%%% Semantics of CCSK %%%

module ccsk = struct

% Keyed labels
LF key_lab: type =
  | kl_base: labels -> keys -> key_lab
;

% Forward transitions
LF fstep: proc → key_lab → proc → type =
  | fs_pref: std X → fstep (pref α X) (kl_base α K) (kpref α K X)
  | fs_kpref: fstep X (kl_base β M) X' → neq K M
            → fstep (kpref α K X) (kl_base β M) (kpref α K X')
  | fs_suml: fstep X (kl_base α K) X' → std Y
           → fstep (sum X Y) (kl_base α K) (sum X' Y)
  | fs_sumr: fstep Y (kl_base α K) Y' → std X
           → fstep (sum X Y) (kl_base α K) (sum X Y')
  | fs_parl: fstep X (kl_base α K) X' → notin K Y
           → fstep (par X Y) (kl_base α K) (par X' Y)
  | fs_parr: fstep Y (kl_base α K) Y' → notin K X
           → fstep (par X Y) (kl_base α K) (par X Y')
  | fs_synl: fstep X (kl_base (inp L) K) X' → fstep Y (kl_base (out L) K) Y'
           → fstep (par X Y) (kl_base tau K) (par X' Y')
  | fs_synr: fstep X (kl_base (out L) K) X' → fstep Y (kl_base (inp L) K) Y'
           → fstep (par X Y) (kl_base tau K) (par X' Y')
  | fs_nu: ({a:names} fstep (X a) (kl_base α K) (X' a))
           → fstep (nu X) (kl_base α K) (nu X')
;

% Backward transitions
LF bstep: proc → key_lab → proc → type =
  | bs_pref: std X → bstep (kpref α K X) (kl_base α K) (pref α X)
  | bs_kpref: bstep X' (kl_base β M) X → neq K M
            → bstep (kpref α K X') (kl_base β M) (kpref α K X)
  | bs_suml: bstep X' (kl_base α K) X → std Y
           → bstep (sum X' Y) (kl_base α K) (sum X Y)
  | bs_sumr: bstep Y' (kl_base α K) Y → std X
           → bstep (sum X Y') (kl_base α K) (sum X Y)
  | bs_parl: bstep X' (kl_base α K) X → notin K Y
           → bstep (par X' Y) (kl_base α K) (par X Y)
  | bs_parr: bstep Y' (kl_base α K) Y → notin K X
           → bstep (par X Y') (kl_base α K) (par X Y)
  | bs_synl: bstep X' (kl_base (inp L) K) X → bstep Y' (kl_base (out L) K) Y
           → bstep (par X' Y') (kl_base tau K) (par X Y)
  | bs_synr: bstep X' (kl_base (out L) K) X → bstep Y' (kl_base (inp L) K) Y
           → bstep (par X' Y') (kl_base tau K) (par X Y)
  | bs_nu: ({a:names} bstep (X' a) (kl_base α K) (X a))
           → bstep (nu X') (kl_base α K) (nu X)
;

% Combined transitions
LF step: proc → key_lab → proc → type =
  | fw: fstep X KL X' → step X KL X'
  | bw: bstep X' KL X → step X' KL X
;

% Paths
LF step*: proc → proc → type =
  | id_s*: step* X X
  | st_s*: step X KL Y → step* X Y
  | tr_s*: step* X Y → step* Y Z → step* X Z
;

% Connected transitions
LF conn_tr: step X KL1 X' → step Y KL2 Y' → type =
  | ctr: {S1:step X KL1 X'}{S2: step Y KL2 Y'} step* X Y' → conn_tr S1 S2
;


%%% Type families for equality

% Equality of keyed labels
LF eqkl: key_lab → key_lab → type =
  | refkl: eqkl KL KL
;

% Equality of derivations of fstep X KL X'
LF eqfs: fstep X1 KL1 X1' → fstep X2 KL2 X2' → type =
  | reffs: eqfs F F
;

% Equality of derivations of bstep X' KL X
LF eqbs: bstep X1' KL1 X1 → bstep X2' KL2 X2 → type =
  | refbs: eqbs B B
;

% Equality of derivations of step X KL X'
LF eqs: step X1 KL1 X1' → step X2 KL2 X2' → type =
  | refs: eqs S S
;

end;


==> anc/code/ccsk/unique-step.bel <==
%%% Uniqueness of the derivation of CCSK transitions (Lemma 4.20) %%%

%%% Auxiliary lemmas %%%

% The target of a forward transition is not standard
rec target_is_not_std: (g:ctx) [g ⊢ fstep X KL X'] → [g ⊢ std X'] → [g ⊢ false] =
/ total f (target_is_not_std _ _ _ _ f _) /
fn f,d ⇒ case f of
  | [g ⊢ fs_pref _] ⇒ impossible d
  | [g ⊢ fs_kpref _ _] ⇒ impossible d
  | [g ⊢ fs_suml F _] ⇒ let [g ⊢ std_sum D _] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_sumr F _] ⇒ let [g ⊢ std_sum _ D] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_parl F _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_parr F _] ⇒ let [g ⊢ std_par _ D] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_synl F _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_synr F _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std [g ⊢ F] [g ⊢ D]
  | [g ⊢ fs_nu \a.F] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = target_is_not_std [g,a:names ⊢ F] [g,a:names ⊢ D] in [g ⊢ E]
;

% The source of a backward transition is not standard
rec source_is_not_std: (g:ctx) [g ⊢ bstep X' KL X] → [g ⊢ std X'] → [g ⊢ false] =
/ total b (source_is_not_std _ _ _ _ b _) /
fn b,d ⇒ case b of
  | [g ⊢ bs_pref _] ⇒ impossible d
  | [g ⊢ bs_kpref _ _] ⇒ impossible d
  | [g ⊢ bs_suml B _] ⇒ let [g ⊢ std_sum D _] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_sumr B _] ⇒ let [g ⊢ std_sum _ D] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_parl B _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_parr B _] ⇒ let [g ⊢ std_par _ D] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_synl B _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_synr B _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std [g ⊢ B] [g ⊢ D]
  | [g ⊢ bs_nu \a.B] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = source_is_not_std [g,a:names ⊢ B] [g,a:names ⊢ D] in [g ⊢ E]
;

% Source and target of a combined transition are not equal
rec target_is_not_source: (g:ctx) [g ⊢ step X KL X] → [g ⊢ false] =
/ total s (target_is_not_source s _ _ _) /
fn s ⇒ case s of
  | [g ⊢ fw F] ⇒ (case [g ⊢ F] of
       | [g ⊢ fs_kpref F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_suml F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_sumr F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_parl F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_parr F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_synl F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_synr F' _] ⇒ impossible target_is_not_source [g ⊢ fw F']
       | [g ⊢ fs_nu \a.F'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source [g,a:names ⊢ fw F'] in [g ⊢ E])
  | [g ⊢ bw B] ⇒ (case [g ⊢ B] of
       | [g ⊢ bs_kpref B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_suml B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_sumr B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_parl B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_parr B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_synl B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_synr B' _] ⇒ impossible target_is_not_source [g ⊢ bw B']
       | [g ⊢ bs_nu \a.B'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source [g,a:names ⊢ bw B'] in [g ⊢ E])
;


%%% Uniqueness of the derivation of transitions %%%

% Uniqueness of the derivation of fstep X KL X'
rec ccsk_unique_fstep: (g:ctx) {F1:[g ⊢ fstep X KL1 X']} {F2:[g ⊢ fstep X KL2 X']} [g ⊢ eqfs F1 F2] =
/ total f1 (ccsk_unique_fstep _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fs_pref D1] ⇒ let [g ⊢ fs_pref D2] = [g ⊢ F2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffs]
  | [g ⊢ fs_kpref F1 I1] ⇒ let [g ⊢ fs_kpref F2 I2] = [g ⊢ F2] in
    let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1] [g ⊢ F2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ reffs]
  | [g ⊢ fs_suml F1' D1] ⇒
    (case [g ⊢ F2] of
       | [g ⊢ fs_suml F2' D2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffs]
       | [g ⊢ fs_sumr F2' D2] ⇒ impossible target_is_not_std [g ⊢ F1'] [g ⊢ D2])
  | [g ⊢ fs_sumr F1' D1] ⇒
    (case [g ⊢ F2] of
       | [g ⊢ fs_suml F2' D2] ⇒ impossible target_is_not_std [g ⊢ F1'] [g ⊢ D2]
       | [g ⊢ fs_sumr F2' D2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffs])
  | [g ⊢ fs_parl F1' N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl F2' N2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffs]
       | [g ⊢ fs_parr F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw F2']
       | [g ⊢ fs_synl FL2 FR2] ⇒ impossible target_is_not_source [g ⊢ fw FR2]
       | [g ⊢ fs_synr FL2 FR2] ⇒ impossible target_is_not_source [g ⊢ fw FR2])
  | [g ⊢ fs_parr F1' N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw F2']
       | [g ⊢ fs_parr F2' N2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffs]
       | [g ⊢ fs_synl FL2 FR2] ⇒ impossible target_is_not_source [g ⊢ fw FL2]
       | [g ⊢ fs_synr FL2 FR2] ⇒ impossible target_is_not_source [g ⊢ fw FL2])
  | [g ⊢ fs_synl FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw FR1]
       | [g ⊢ fs_parr F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw FL1]
       | [g ⊢ fs_synl FL2 FR2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2] in [g ⊢ reffs]
       | [g ⊢ fs_synr FL2 FR2] ⇒ impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2])
  | [g ⊢ fs_synr FL1 FR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fs_parl F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw FR1]
       | [g ⊢ fs_parr F2' N2] ⇒ impossible target_is_not_source [g ⊢ fw FL1]
       | [g ⊢ fs_synl FL2 FR2] ⇒ impossible ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2]
       | [g ⊢ fs_synr FL2 FR2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ FR1] [g ⊢ FR2] in [g ⊢ reffs])
  | [g ⊢ fs_nu \a.F1'] ⇒ let [g ⊢ fs_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ reffs] = ccsk_unique_fstep [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in [g ⊢ reffs]
;

% Uniqueness of the derivation of bstep X' KL X
rec ccsk_unique_bstep: (g:ctx) {B1:[g ⊢ bstep X' KL1 X]} {B2:[g ⊢ bstep X' KL2 X]} [g ⊢ eqbs B1 B2] =
/ total b1 (ccsk_unique_bstep _ _ _ _ _ b1 _) /
mlam B1 B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bs_pref D1] ⇒ let [g ⊢ bs_pref D2] = [g ⊢ B2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbs]
  | [g ⊢ bs_kpref B1 I1] ⇒ let [g ⊢ bs_kpref B2 I2] = [g ⊢ B2] in
    let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1] [g ⊢ B2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ refbs]
  | [g ⊢ bs_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_suml B2' D2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbs]
       | [g ⊢ bs_sumr B2' D2] ⇒ impossible source_is_not_std [g ⊢ B1'] [g ⊢ D2])
  | [g ⊢ bs_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_suml B2' D2] ⇒ impossible source_is_not_std [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bs_sumr B2' D2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbs])
  | [g ⊢ bs_parl B1' N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_parl B2' N2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbs]
       | [g ⊢ bs_parr B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw B2']
       | [g ⊢ bs_synl BL2 BR2] ⇒ impossible target_is_not_source [g ⊢ bw BR2]
       | [g ⊢ bs_synr BL2 BR2] ⇒ impossible target_is_not_source [g ⊢ bw BR2])
  | [g ⊢ bs_parr B1' N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_parl B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw B2']
       | [g ⊢ bs_parr B2' N2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbs]
       | [g ⊢ bs_synl BL2 BR2] ⇒ impossible target_is_not_source [g ⊢ bw BL2]
       | [g ⊢ bs_synr BL2 BR2] ⇒ impossible target_is_not_source [g ⊢ bw BL2])
  | [g ⊢ bs_synl BL1 BR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_parl B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw BR1]
       | [g ⊢ bs_parr B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw BL1]
       | [g ⊢ bs_synl BL2 BR2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ BL1] [g ⊢ BL2] in
         let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ BR1] [g ⊢ BR2] in [g ⊢ refbs]
       | [g ⊢ bs_synr BL2 BR2] ⇒ impossible ccsk_unique_bstep [g ⊢ BL1] [g ⊢ BL2])
  | [g ⊢ bs_synr BL1 BR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bs_parl B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw BR1]
       | [g ⊢ bs_parr B2' N2] ⇒ impossible target_is_not_source [g ⊢ bw BL1]
       | [g ⊢ bs_synl BL2 BR2] ⇒ impossible ccsk_unique_bstep [g ⊢ BL1] [g ⊢ BL2]
       | [g ⊢ bs_synr BL2 BR2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ BL1] [g ⊢ BL2] in
         let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ BR1] [g ⊢ BR2] in [g ⊢ refbs])
  | [g ⊢ bs_nu \a.B1'] ⇒ let [g ⊢ bs_nu \a.B2'] = [g ⊢ B2] in
    let [g,a:names ⊢ refbs] = ccsk_unique_bstep [g,a:names ⊢ B1'] [g,a:names ⊢ B2'] in [g ⊢ refbs]
;

% Given two processes X and X', there cannot be both a forward and a backward transition between them
rec no_fstep_and_bstep: (g:ctx) [g ⊢ ccsk.fstep X KL1 X'] → [g ⊢ ccsk.bstep X KL2 X'] → [g ⊢ false] =
/ total f (no_fstep_and_bstep _ _ _ _ _ f _) /
fn f,b ⇒ case f of
  | [g ⊢ fs_pref _] ⇒ impossible b
  | [g ⊢ fs_kpref F _] ⇒ let [g ⊢ bs_kpref B _] = b in
    impossible no_fstep_and_bstep [g ⊢ F] [g ⊢ B]
  | [g ⊢ fs_suml F _] ⇒ (case b of
       | [g ⊢ bs_suml B _] ⇒ impossible no_fstep_and_bstep [g ⊢ F] [g ⊢ B]
       | [g ⊢ bs_sumr B _] ⇒ impossible target_is_not_source [g ⊢ fw F])
  | [g ⊢ fs_sumr F _] ⇒ (case b of
       | [g ⊢ bs_suml B _] ⇒ impossible target_is_not_source [g ⊢ fw F]
       | [g ⊢ bs_sumr B _] ⇒ impossible no_fstep_and_bstep [g ⊢ F] [g ⊢ B])
  | [g ⊢ fs_parl F _] ⇒ (case b of
       | [g ⊢ bs_parl B _] ⇒ impossible no_fstep_and_bstep [g ⊢ F] [g ⊢ B]
       | [g ⊢ bs_parr B _] ⇒ impossible target_is_not_source [g ⊢ fw F]
       | [g ⊢ bs_synl _ BR] ⇒ impossible target_is_not_source [g ⊢ bw BR]
       | [g ⊢ bs_synr _ BR] ⇒ impossible target_is_not_source [g ⊢ bw BR])
  | [g ⊢ fs_parr F _] ⇒ (case b of
       | [g ⊢ bs_parl B _] ⇒ impossible target_is_not_source [g ⊢ fw F]
       | [g ⊢ bs_parr B _] ⇒ impossible no_fstep_and_bstep [g ⊢ F] [g ⊢ B]
       | [g ⊢ bs_synl BL _] ⇒ impossible target_is_not_source [g ⊢ bw BL]
       | [g ⊢ bs_synr BL _] ⇒ impossible target_is_not_source [g ⊢ bw BL])
  | [g ⊢ fs_synl FL FR] ⇒ (case b of
       | [g ⊢ bs_parl B _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bs_parr B _] ⇒ impossible no_fstep_and_bstep [g ⊢ FR] [g ⊢ B]
       | [g ⊢ bs_synl BL _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ BL]
       | [g ⊢ bs_synr BL _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ BL])
  | [g ⊢ fs_synr FL FR] ⇒ (case b of
       | [g ⊢ bs_parl B _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bs_parr B _] ⇒ impossible no_fstep_and_bstep [g ⊢ FR] [g ⊢ B]
       | [g ⊢ bs_synl BL _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ BL]
       | [g ⊢ bs_synr BL _] ⇒ impossible no_fstep_and_bstep [g ⊢ FL] [g ⊢ BL])
  | [g ⊢ fs_nu \a.F] ⇒ let [g ⊢ bs_nu \a.B] = b in
    impossible no_fstep_and_bstep [_ ⊢ F] [_ ⊢ B]
;

% Uniqueness of the derivation of step X KL X' (Lemma 4.20)
% We actually prove a stronger result: given two processes X and X', if there is one transition
% between them, the transition and its derivation tree are unique
rec ccsk_unique_step: (g:ctx) {S1:[g ⊢ ccsk.step X KL1 X']} {S2:[g ⊢ ccsk.step X KL2 X']} [g ⊢ eqs S1 S2] =
/ total s1 (ccsk_unique_step _ _ _ _ _ s1 _) /
mlam S1 S2 ⇒ case [_ ⊢ S1] of
  | [g ⊢ fw F1] ⇒ (case [g ⊢ S2] of
        | [g ⊢ fw F2] ⇒ let [g ⊢ reffs] = ccsk_unique_fstep [g ⊢ F1] [g ⊢ F2] in [g ⊢ refs]
        | [g ⊢ bw B2] ⇒ impossible no_fstep_and_bstep [g ⊢ F1] [g ⊢ B2])
  | [g ⊢ bw B1] ⇒ (case [g ⊢ S2] of
        | [g ⊢ fw F2] ⇒ impossible no_fstep_and_bstep [g ⊢ F2] [g ⊢ B1]
        | [g ⊢ bw B2] ⇒ let [g ⊢ refbs] = ccsk_unique_bstep [g ⊢ B1] [g ⊢ B2] in [g ⊢ refs])
;


==> anc/code/ccskp/axioms/bti.bel <==
%%% BTI: backward transitions are independent

% We first prove an equivalent formulation of BTI: any two backward transitions
% are either identical or independent. Then, we prove that this result 
% implies BTI: any two distinct backward transitions are independent.

% Recall that, in the encoding, a backward transition is either closed or open.
% Since BTI concerns pairs of backward transitions, we first prove its
% equivalent formulation separately for the four possible combinations:
% closed-closed, closed-open, open-closed and open-open. We then obtain the
% general result by combining these four cases.


% Given two backward closed transitions B1 and B2, id_or_ind_cc B1 B2 holds iff
% either B1=B2, or their proof labels are independent. 
LF id_or_ind_cc: bstep_cl X θ1 X1 → bstep_cl X θ2 X2 → type =
  | bt_id_cc: eqbc B1 B2 → id_or_ind_cc B1 B2
  | bt_ind_cc: indep_cl θ1 θ2 → id_or_ind_cc (B1:bstep_cl X θ1 X1) (B2:bstep_cl X θ2 X2)
;

% Equivalent formulation of BTI, closed-closed case:
% Given two backward closed transitions sharing the same source process,
% they are either identical or their proof labels are independent.
rec bti_cc: (g:ctx) {B1:[g ⊢ bstep_cl X θ1 X1]} {B2:[g ⊢ bstep_cl X θ2 X2]}
  [g ⊢ id_or_ind_cc B1 B2] =
/ total b1 (bti_cc _ _ _ _ _ _ b1 _) /
mlam B1,B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bc_pref D1] ⇒
    (case [g ⊢ B2] of
       | [g ⊢ bc_pref D2] ⇒ let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ bt_id_cc refbc]
       | [g ⊢ bc_kpref B2' _ _] ⇒ impossible source_is_not_std_bc [g ⊢ B2'] [g ⊢ D1])
  | [g ⊢ bc_kpref B1' H1 I1] ⇒
    (case [g ⊢ B2] of
       | [g ⊢ bc_pref D2] ⇒ impossible source_is_not_std_bc [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bc_kpref B2' H2 I2] ⇒ 
         (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
              let refnq [g ⊢ _] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ bt_id_cc refbc]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc I]))
  | [g ⊢ bc_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ bt_id_cc refbc]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_c1l I)])
       | [g ⊢ bc_sumr B2' D2] ⇒ impossible source_is_not_std_bc [g ⊢ B2'] [g ⊢ D1])
  | [g ⊢ bc_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ impossible source_is_not_std_bc [g ⊢ B2'] [g ⊢ D1]
       | [g ⊢ bc_sumr B2' D2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ bt_id_cc refbc]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_c1r I)]))
  | [g ⊢ bc_parl B1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
              let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ bt_id_cc refbc]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_p1l I)])
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ B2'] [g ⊢ H2] in
              [g ⊢ bt_ind_cc (i_p2l H1 H2 N)]
       | [g ⊢ bc_synl BL2 _ HL2 BR2 _ HR2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ BR2] [g ⊢ HR2] in
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HL2] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s1l I)])
       | [g ⊢ bc_synr BL2 _ HL2 BR2 _ HR2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ BR2] [g ⊢ HR2] in
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HL2] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s1l I)]))
  | [g ⊢ bc_parr B1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ B2'] [g ⊢ H2] in
              [g ⊢ bt_ind_cc (i_p2r H1 H2 N)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
              let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ bt_id_cc refbc]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_p1r I)])
       | [g ⊢ bc_synl BL2 _ HL2 BR2 _ HR2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ BR2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ BL2] [g ⊢ HL2] in
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HR2] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s1r I)])
       | [g ⊢ bc_synr BL2 _ HL2 BR2 _ HR2] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ BR2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ BL2] [g ⊢ HL2] in
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HR2] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s1r I)]))
  | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N2] [g ⊢ BR1] [g ⊢ HR1] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HL1] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s2l I)])
       | [g ⊢ bc_parr B2' H2 N2] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N2] [g ⊢ BL1] [g ⊢ HL1] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HR1] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s2r I)])
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
              let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
              (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
                   let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in
                   [g ⊢ bt_id_cc refbc]
                 | [g ⊢ bt_ind_cc I2] ⇒ let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in 
                   let [g ⊢ V2] = valid_in_bstep_cl [g ⊢ BR2] in
                   let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I2] [g ⊢ HR1] [g ⊢ HR2] in
                   impossible irreflexive_neq [g ⊢ N])
            | [g ⊢ bt_ind_cc I1] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
                   let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in
                   let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in 
                   let [g ⊢ V2] = valid_in_bstep_cl [g ⊢ BL2] in
                   let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I1] [g ⊢ HL1] [g ⊢ HL2] in
                   impossible irreflexive_neq [g ⊢ N]
                 | [g ⊢ bt_ind_cc I2] ⇒ [g ⊢ bt_ind_cc (i_s3 I1 I2)]))
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ impossible unique_lab [g ⊢ LL1] [g ⊢ LL2]
            | [g ⊢ bt_ind_cc I1] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ impossible unique_lab [g ⊢ LR1] [g ⊢ LR2]
                 | [g ⊢ bt_ind_cc I2] ⇒ [g ⊢ bt_ind_cc (i_s3 I1 I2)])))
  | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N2] [g ⊢ BR1] [g ⊢ HR1] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HL1] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s2l I)])
       | [g ⊢ bc_parr B2' H2 N2] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N2] [g ⊢ BL1] [g ⊢ HL1] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HR1] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_cc (i_s2r I)])
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ impossible unique_lab [g ⊢ LL1] [g ⊢ LL2]
            | [g ⊢ bt_ind_cc I1] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ impossible unique_lab [g ⊢ LR1] [g ⊢ LR2]
                 | [g ⊢ bt_ind_cc I2] ⇒ [g ⊢ bt_ind_cc (i_s3 I1 I2)]))
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ (case bti_cc [g ⊢ BL1] [g ⊢ BL2] of
            | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
              let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
              (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
                   let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in
                   [g ⊢ bt_id_cc refbc]
                 | [g ⊢ bt_ind_cc I2] ⇒ let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in 
                   let [g ⊢ V2] = valid_in_bstep_cl [g ⊢ BR2] in
                   let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I2] [g ⊢ HR1] [g ⊢ HR2] in
                   impossible irreflexive_neq [g ⊢ N])
            | [g ⊢ bt_ind_cc I1] ⇒ (case bti_cc [g ⊢ BR1] [g ⊢ BR2] of
                 | [g ⊢ bt_id_cc refbc] ⇒ let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
                   let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in
                   let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in 
                   let [g ⊢ V2] = valid_in_bstep_cl [g ⊢ BL2] in
                   let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I1] [g ⊢ HL1] [g ⊢ HL2] in
                   impossible irreflexive_neq [g ⊢ N]
                 | [g ⊢ bt_ind_cc I2] ⇒ [g ⊢ bt_ind_cc (i_s3 I1 I2)])))
  | [g ⊢ bc_nu \a.B1'] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in 
    (case bti_cc [_ ⊢ B1'] [_ ⊢ B2'] of
            | [g,a:names ⊢ bt_id_cc refbc] ⇒ [g ⊢ bt_id_cc refbc]
            | [g,a:names ⊢ bt_ind_cc I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in
                                            [g ⊢ bt_ind_cc I'])
;


% Equivalent formulation of BTI, closed-open case:
% Given a closed and an open backward transition sharing the same source process,
% their proof labels are independent.
% Observe that, unlike the closed-closed case, the two transitions cannot be identical:
% this is because closed and open transitions belong to distinct types.
rec bti_co: (g:ctx) {B1:[g ⊢ bstep_cl X θ1 X1]} {B2:[g ⊢ bstep_op X θ2 X2]}
  [g ⊢ indep (p_cl θ1) (p_op θ2)] =
/ total b2 (bti_co _ _ _ _ _ _ _ b2) /
mlam B1,B2 ⇒ case [_ ⊢ B2] of
  | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒ let [g ⊢ bc_nu \a.B1'] = [g ⊢ B1] in
    (case bti_cc [_ ⊢ B1'] [_ ⊢ B2'] of
      | [g,a:names ⊢ bt_id_cc refbc] ⇒ impossible occur_imp [_ ⊢ O2]
      | [g,a:names ⊢ bt_ind_cc I] ⇒ [g ⊢ i_co \a.I])
  | [g ⊢ bo_kpref B2' (\a.H2) I2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_pref D1] ⇒ impossible source_is_not_std_bo [_ ⊢ B2'] [_ ⊢ D1]
       | [g ⊢ bc_kpref B1' H1 I1] ⇒ bti_co [g ⊢ B1'] [g ⊢ B2'])
  | [g ⊢ bo_suml B2' D2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_suml B1' D1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_c1l I)]
       | [g ⊢ bc_sumr B1' D1] ⇒ impossible source_is_not_std_bo [g ⊢ B2'] [g ⊢ D1])
  | [g ⊢ bo_sumr B2' D2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_suml B1' D1] ⇒ impossible source_is_not_std_bo [g ⊢ B2'] [g ⊢ D1]
       | [g ⊢ bc_sumr B1' D1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_c1r I)])
  | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_parl B1' H1 N1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_p1l I)]
       | [g ⊢ bc_parr B1' H1 N1] ⇒ let [g ⊢ N] = key_in_bstep_op [g ⊢ N1] [g ⊢ B2'] [_ ⊢ H2] in
         [g ⊢ i_co \a.(i_p2r H1[..] H2 N[..])]
       | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ BL1] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_s2l I)]
       | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ BL1] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_s2l I)])
  | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_parl B1' H1 N1] ⇒ let [g ⊢ N] = key_in_bstep_op [g ⊢ N1] [g ⊢ B2'] [_ ⊢ H2] in
         [g ⊢ i_co \a.(i_p2l H1[..] H2 N[..])]
       | [g ⊢ bc_parr B1' H1 N1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_p1r I)]
       | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ BR1] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_s2r I)]
       | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g ⊢ i_co \a.I] = bti_co [g ⊢ BR1] [g ⊢ B2'] in
         [g ⊢ i_co \a.(i_s2r I)])
  | [g ⊢ bo_nu_op \a.B2'] ⇒ let [g ⊢ bc_nu \a.B1'] = [g ⊢ B1] in 
    let [g,a:names ⊢ i_co \b.I[..,b,a]] = bti_co [_ ⊢ B1'] [_ ⊢ B2'] in
    [g ⊢ i_co \b.I[..,b]]
;


% Equivalent formulation of BTI, open-closed case:
% Given an open and a closed backward transition sharing the same source process,
% their proof labels are independent.
rec bti_oc: (g:ctx) {B1:[g ⊢ bstep_op X θ1 X1]} {B2:[g ⊢ bstep_cl X θ2 X2]}
  [g ⊢ indep (p_op θ1) (p_cl θ2)] =
/ total b1 (bti_oc _ _ _ _ _ _ b1 _) /
mlam B1,B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bo_nu_cl (\a.O1) (\a.L1) (\a.B1')] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in
    (case bti_cc [_ ⊢ B1'] [_ ⊢ B2'] of
      | [g,a:names ⊢ bt_id_cc refbc] ⇒ impossible occur_imp [_ ⊢ O1]
      | [g,a:names ⊢ bt_ind_cc I] ⇒ [g ⊢ i_oc \a.I])
  | [g ⊢ bo_kpref B1' (\a.H1) I1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_pref D2] ⇒ impossible source_is_not_std_bo [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bc_kpref B2' H2 I2] ⇒ bti_oc [g ⊢ B1'] [g ⊢ B2'])
  | [g ⊢ bo_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_oc \a.(i_c1l I)]
       | [g ⊢ bc_sumr B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B1'] [g ⊢ D2])
  | [g ⊢ bo_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bc_sumr B2' D2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_oc \a.(i_c1r I)])
  | [g ⊢ bo_parl B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_oc \a.(i_p1l I)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ B2'] [g ⊢ H2] in
         [g ⊢ i_oc \a.(i_p2l H1 H2[..] N[..])]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ BL2] in
         [g ⊢ i_oc \a.(i_s1l I)]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ BL2] in
         [g ⊢ i_oc \a.(i_s1l I)])
  | [g ⊢ bo_parr B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ N] = key_in_bstep_cl [g ⊢ N1] [g ⊢ B2'] [g ⊢ H2] in
         [g ⊢ i_oc \a.(i_p2r H1 H2[..] N[..])]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ B2'] in
         [g ⊢ i_oc \a.(i_p1r I)]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ BR2] in
         [g ⊢ i_oc \a.(i_s1r I)]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_oc \a.I] = bti_oc [g ⊢ B1'] [g ⊢ BR2] in
         [g ⊢ i_oc \a.(i_s1r I)])
  | [g ⊢ bo_nu_op \a.B1'] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in 
    let [g,a:names ⊢ i_oc \b.I[..,b,a]] = bti_oc [_ ⊢ B1'] [_ ⊢ B2'] in 
    [g ⊢ i_oc \b.I[..,b]]
;


% Given two backward open transitions B1 and B2, id_or_ind_oo B1 B2 holds iff
% either B1=B2, or their proof labels are independent. 
LF id_or_ind_oo: bstep_op X θ1 X1 → bstep_op X θ2 X2 → type =
  | bt_id_oo: eqbo B1 B2 → id_or_ind_oo B1 B2
  | bt_ind_oo: indep (p_op θ1) (p_op θ2) → id_or_ind_oo (B1:bstep_op X θ1 X1) (B2:bstep_op X θ2 X2)
;

% Equivalent formulation of BTI, open-open case:
% Given two backward open transitions sharing the same source process,
% they are either identical or their proof labels are independent.
rec bti_oo: (g:ctx) {B1:[g ⊢ bstep_op X θ1 X1]} {B2:[g ⊢ bstep_op X θ2 X2]}
  [g ⊢ id_or_ind_oo B1 B2] =
/ total b1 (bti_oo _ _ _ _ _ _ b1 _) /
mlam B1,B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bo_nu_cl (\a.O1) (\a.L1) (\a.B1')] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒ (case bti_cc [_ ⊢ B1'] [_ ⊢ B2'] of
            | [g,a:names ⊢ bt_id_cc refbc] ⇒ let [g,a:names ⊢ refoc] = unique_occ [_ ⊢ O1] [_ ⊢ O2] in
              let [g,a:names ⊢ reflb] = unique_lab [_ ⊢ L1] [_ ⊢ L2] in [g ⊢ bt_id_oo refbo]
            | [g,a:names ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind_oo (i_oo \a.I)])
       | [g ⊢ bo_nu_op \a.B2'] ⇒ let [g,a:names ⊢ i_co \b.I] = bti_co [_ ⊢ B1'] [_ ⊢ B2'] in
         [g ⊢ bt_ind_oo (i_oo \b.I[..,b])])
  | [g ⊢ bo_kpref B1' (\a.H1) I1] ⇒ let [g ⊢ bo_kpref B2' (\a.H2) I2] = [g ⊢ B2] in
    (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
       | [g ⊢ bt_id_oo refbo] ⇒ let [g,a:names ⊢ refky] = unique_key [_ ⊢ H1] [_ ⊢ H2] in
         let refnq [g ⊢ _] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ bt_id_oo refbo]
       | [g ⊢ bt_ind_oo (i_oo \a.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \a.I)])
  | [g ⊢ bo_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' D2] ⇒ (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_oo refbo] ⇒ let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ bt_id_oo refbo]
            | [g ⊢ bt_ind_oo (i_oo \a.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \a.(i_c1l I))])
       | [g ⊢ bo_sumr B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B2'] [g ⊢ D1])
  | [g ⊢ bo_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B2'] [g ⊢ D1]
       | [g ⊢ bo_sumr B2' D2] ⇒ (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_oo refbo] ⇒ let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ bt_id_oo refbo]
            | [g ⊢ bt_ind_oo (i_oo \a.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \a.(i_c1r I))]))
  | [g ⊢ bo_parl B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_oo refbo] ⇒ let [g,a:names ⊢ refky] = unique_key [_ ⊢ H1] [_ ⊢ H2] in
              let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ bt_id_oo refbo]
            | [g ⊢ bt_ind_oo (i_oo \a.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \a.(i_p1l I))])
       | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ let [g ⊢ N] = key_in_bstep_op [g ⊢ N1] [g ⊢ B2'] [_ ⊢ H2] in
              [g ⊢ bt_ind_oo (i_oo \a.(i_p2l H1 H2 N[..]))])
  | [g ⊢ bo_parr B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ let [g ⊢ N] = key_in_bstep_op [g ⊢ N1] [g ⊢ B2'] [_ ⊢ H2] in
              [g ⊢ bt_ind_oo (i_oo \a.(i_p2r H1 H2 N[..]))]
       | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_oo refbo] ⇒ let [g,a:names ⊢ refky] = unique_key [_ ⊢ H1] [_ ⊢ H2] in
              let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ bt_id_oo refbo]
            | [g ⊢ bt_ind_oo (i_oo \a.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \a.(i_p1r I))]))
  | [g ⊢ bo_nu_op \a.B1'] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒ let [g,a:names ⊢ i_oc \b.I] = bti_oc [_ ⊢ B1'] [_ ⊢ B2'] in
         [g ⊢ bt_ind_oo (i_oo \b.I[..,b])]
       | [g ⊢ bo_nu_op \a.B2'] ⇒ (case bti_oo [_ ⊢ B1'] [_ ⊢ B2'] of
            | [g,a:names ⊢ bt_id_oo refbo] ⇒ [g ⊢ bt_id_oo refbo]
            | [g,a:names ⊢ bt_ind_oo (i_oo \b.I)] ⇒ [g ⊢ bt_ind_oo (i_oo \b.I[..,b])]))
;


% Given two backward transitions B1 and B2, id_or_ind B1 B2 holds iff
% either B1=B2, or B1 and B2 are independent.
LF id_or_ind: bstep X θ1 X1 → bstep X θ2 X2 → type =
  | bt_id: eqb B1 B2 → id_or_ind B1 B2
  | bt_ind: back_to_comb B1 S1 → back_to_comb B2 S2 → indep_tr S1 S2 → id_or_ind B1 B2
;

% We prove an equivalent formulation of BTI which does not assume the inequality of the given transitions.
% Given two backward transitions sharing the same source process, they are either identical or their proof labels are independent.
rec bti_equiv: (g:ctx) {B1:[g ⊢ bstep X θ1 X1]} {B2:[g ⊢ bstep X θ2 X2]}
  [g ⊢ id_or_ind B1 B2] =
/ total b1 (bti_equiv _ _ _ _ _ _ b1 _) /
mlam B1,B2 ⇒ let [g ⊢ btc C1] = total_back_to_comb [_ ⊢ B1] in
let [g ⊢ btc C2] = total_back_to_comb [g ⊢ B2] in
case [g ⊢ B1] of
  | [g ⊢ bc B1'] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc B2'] ⇒ (case bti_cc [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_cc refbc] ⇒ [g ⊢ bt_id refb]
            | [g ⊢ bt_ind_cc I] ⇒ [g ⊢ bt_ind C1 C2 (ind_tr (i_cc I) (ct _ _ (st_s* (sc (bwc B2')))))])
       | [g ⊢ bo B2'] ⇒ let [g ⊢ I] = bti_co [g ⊢ B1'] [g ⊢ B2'] in [g ⊢ bt_ind C1 C2 (ind_tr I (ct _ _ (st_s* (so (bwo B2')))))])
  | [g ⊢ bo B1'] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc B2'] ⇒ let [g ⊢ I] = bti_oc [g ⊢ B1'] [g ⊢ B2'] in [g ⊢ bt_ind C1 C2 (ind_tr I (ct _ _ (st_s* (sc (bwc B2')))))]
       | [g ⊢ bo B2'] ⇒ (case bti_oo [g ⊢ B1'] [g ⊢ B2'] of
            | [g ⊢ bt_id_oo refbo] ⇒ [g ⊢ bt_id refb]
            | [g ⊢ bt_ind_oo I] ⇒ [g ⊢ bt_ind C1 C2 (ind_tr I (ct _ _ (st_s* (so (bwo B2')))))]))
;


% Independence for backward transitions: two backward transitions are independent if
% they are independent as combined transitions.
LF indep_bw_tr: bstep X θ1 X1 → bstep X θ2 X2 → type =
  | ind_bw_tr: back_to_comb B1 S1 → back_to_comb B2 S2 → indep_tr S1 S2 → indep_bw_tr B1 B2
;

% Backward transitions are independent (BTI):
% Given two backward transitions sharing the same source process,
% if they are not equal, they are independent.
rec bti: (g:ctx) {B1:[g ⊢ bstep X θ1 X1]} {B2:[g ⊢ bstep X θ2 X2]}
  ([g ⊢ eqb B1 B2] → [g ⊢ false]) → [g ⊢ indep_bw_tr B1 B2] =
/ total b1 (bti _ _ _ _ _ _ b1 _ _) /
mlam B1,B2 ⇒ fn e ⇒ case bti_equiv [_ ⊢ B1] [_ ⊢ B2] of
  | [g ⊢ bt_id refb] ⇒ impossible e [g ⊢ refb]
  | [g ⊢ bt_ind BC1 BC2 I] ⇒ [g ⊢ ind_bw_tr BC1 BC2 I]
;

==> anc/code/ccskp/axioms/cire.bel <==
%%% CIRE: coinitial independence respects events

% Coinitial independence respects events (CIRE):
% Given four transitions t,t',u and u', if t~t', u~u', t and u are coinitial,
% t' and u' are coinitial, and t' and u' are independent, then also t and u are independent.
rec cire: (g:ctx) (T:[g ⊢ step X1 θ1 Y1]) (T':[g ⊢ step X2 θ1 Y2]) (U:[g ⊢ step X1 θ2 Y3]) (U':[g ⊢ step X2 θ2 Y4])
  [g ⊢ equiv_tr T T'] → [g ⊢ equiv_tr U U'] → [g ⊢ indep_tr T' U'] → [g ⊢ indep_tr T U] =
/ total e (cire _ _ _ _ _ _ _ _ _ _ _ _ _ e _ _) /
fn et,eu,i ⇒ let [_ ⊢ _]:[_ ⊢ equiv_tr U _] = eu in
let [_ ⊢ ind_tr I _] = i in [_ ⊢ ind_tr I (ct _ _ (st_s* U))]
;

==> anc/code/ccskp/axioms/defs-and-properties.bel <==
%%% Definitions needed to state the axioms (lines 4-264);              %%%
%%% Properties of the LTS of CCSKP to prove the axioms (lines 267-866) %%%

%%% Coercions from forward and backward transitions to combined transitions

% Coercion from forward transitions to combined transitions
LF forw_to_comb: fstep X θ Y → step X θ Y → type =
  | ftc_cl: {F:fstep_cl X θ Y} forw_to_comb (fc F) (sc (fwc F))
  | ftc_op: {F:fstep_op X θ Y} forw_to_comb (fo F) (so (fwo F))
;

% Totality of forw_to_comb: given a forward transition F,
% there exists at least one combined transition S such that forw_to_comb(F)=S.
LF ex_ftc: fstep X θ Y → type =
  | ftc: forw_to_comb F S → ex_ftc F
;
rec total_forw_to_comb: (g:ctx) {F:[g ⊢ fstep X θ Y]} [g ⊢ ex_ftc F] =
/ total f (total_forw_to_comb _ _ _ _ f) /
mlam F ⇒ case [_ ⊢ F] of
  | [g ⊢ fc F'] ⇒ [g ⊢ ftc (ftc_cl F')]
  | [g ⊢ fo F'] ⇒ [g ⊢ ftc (ftc_op F')]
;

% Functionality of forw_to_comb: given a forward transition F,
% there is at most one combined transition S such that forw_to_comb(F)=S.
rec functional_forw_to_comb: (g:ctx) (F:[g ⊢ fstep X θ Y]) (S1:[g ⊢ step X θ Y]) (S2:[g ⊢ step X θ Y])
  [g ⊢ forw_to_comb F S1] → [g ⊢ forw_to_comb F S2] → [g ⊢ eqst S1 S2] =
/ total r1 (functional_forw_to_comb _ _ _ _ r1 _) /
fn r1,r2 ⇒ case r1 of
  | [g ⊢ ftc_cl _] ⇒ let [g ⊢ ftc_cl _] = r2 in unique_step [_ ⊢ _] [_ ⊢ _]
  | [g ⊢ ftc_op _] ⇒ let [g ⊢ ftc_op _] = r2 in unique_step [_ ⊢ _] [_ ⊢ _]
;


% Coercion from backward transitions to combined transitions
LF back_to_comb: bstep X θ Y → step X θ Y → type =
  | btc_cl: {B:bstep_cl X θ Y} back_to_comb (bc B) (sc (bwc B))
  | btc_op: {B:bstep_op X θ Y} back_to_comb (bo B) (so (bwo B))
;

% Totality of back_to_comb: given a backward transition B,
% there exists at least one combined transition S such that back_to_comb(B)=S.
LF ex_btc: bstep X θ Y → type =
  | btc: back_to_comb B S → ex_btc B
;
rec total_back_to_comb: (g:ctx) {B:[g ⊢ bstep X θ Y]} [g ⊢ ex_btc B] =
/ total b (total_back_to_comb _ _ _ _ b) /
mlam B ⇒ case [_ ⊢ B] of
  | [g ⊢ bc B'] ⇒ [g ⊢ btc (btc_cl B')]
  | [g ⊢ bo B'] ⇒ [g ⊢ btc (btc_op B')]
;

% Functionality of back_to_comb: given a backward transition B,
% there is at most one combined transition S such that back_to_comb(B)=S.
rec functional_back_to_comb: (g:ctx) (B:[g ⊢ bstep X θ Y]) (S1:[g ⊢ step X θ Y]) (S2:[g ⊢ step X θ Y])
  [g ⊢ back_to_comb B S1] → [g ⊢ back_to_comb B S2] → [g ⊢ eqst S1 S2] =
/ total r1 (functional_back_to_comb _ _ _ _ r1 _) /
fn r1,r2 ⇒ case r1 of
  | [g ⊢ btc_cl _] ⇒ let [g ⊢ btc_cl _] = r2 in unique_step [_ ⊢ _] [_ ⊢ _]
  | [g ⊢ btc_op _] ⇒ let [g ⊢ btc_op _] = r2 in unique_step [_ ⊢ _] [_ ⊢ _]
;


% Surjectivity of the union of forw_to_comb and back_to_comb: given a combined transition S,
% there exist either a forward transition F such that forw_to_comb(F)=S,
% or a backward transition B such that back_to_comb(B)=S.
LF forw_or_back: step X θ Y → type =
  | or_fw: forw_to_comb F S → forw_or_back S
  | or_bw: back_to_comb B S → forw_or_back S
;

rec surjective_forw_back_to_comb: (g:ctx) {S:[g ⊢ step X θ Y]} [g ⊢ forw_or_back S] =
/ total s (surjective_forw_back_to_comb _ _ _ _ s) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ sc (fwc F)] ⇒ [_ ⊢ or_fw (ftc_cl F)]
  | [g ⊢ so (fwo F)] ⇒ [_ ⊢ or_fw (ftc_op F)]
  | [g ⊢ sc (bwc B)] ⇒ [_ ⊢ or_bw (btc_cl B)]
  | [g ⊢ so (bwo B)] ⇒ [_ ⊢ or_bw (btc_op B)]
;

% The images of forw_to_comb and back_to_comb are disjoint:
rec disjoint_forw_back_to_comb: (g:ctx) (F:[g ⊢ fstep X θ Y]) (B:[g ⊢ bstep X θ Y]) (S:[g ⊢ step X θ Y])
  [g ⊢ forw_to_comb F S] → [g ⊢ back_to_comb B S] → [g ⊢ false] =
/ total f (disjoint_forw_back_to_comb _ _ _ _ f _ _ _ _) /
fn hf,hb ⇒ case hf of
  | [g ⊢ ftc_cl F] ⇒ impossible hb
  | [g ⊢ ftc_op F] ⇒ impossible hb
;


% Injectivity of forw_to_comb: given two forward transitions F1 and F2,
% if forw_to_comb(F1)=forw_to_comb(F2), then F1=F2.
rec injective_forw_to_comb: (g:ctx) (F1:[g ⊢ fstep X θ Y]) (F2:[g ⊢ fstep X θ Y])
  (S:[g ⊢ step X θ Y]) [g ⊢ forw_to_comb F1 S] → [g ⊢ forw_to_comb F2 S] → [g ⊢ eqf F1 F2] =
/ total f1 (injective_forw_to_comb _ _ _ _ f1 _ _ _ _) /
fn hf1,hf2 ⇒ unique_fstep [_ ⊢ _] [_ ⊢ _]
;

% Injectivity of back_to_comb: given two backward transitions B1 and B2,
% if back_to_comb(B1)=back_to_comb(B2), then B1=B2.
rec injective_back_to_comb: (g:ctx) (B1:[g ⊢ bstep X θ Y]) (B2:[g ⊢ bstep X θ Y])
  (S:[g ⊢ step X θ Y]) [g ⊢ back_to_comb B1 S] → [g ⊢ back_to_comb B2 S] → [g ⊢ eqb B1 B2] =
/ total b1 (injective_back_to_comb _ _ _ _ b1 _ _ _ _) /
fn hb1,hb2 ⇒ unique_bstep [_ ⊢ _] [_ ⊢ _]
;


%%% Inverse of a transition

% Inverse of a transition: inv_tr S1 S2 holds iff S2 is the inverse of S1
LF inv_tr: step X θ1 X' → step Y θ2 Y' → type =
  | it: {S1:step X θ X'} {S2:step X' θ X} inv_tr S1 S2
;

% We show that, thanks to the loop lemma, inv_tr is a function and, in particular, an involution (inv_tr ∘ inv_tr = id).
% Additionally, we define directions and show that t and inv_tr(t) have opposite directions.

% Existential type denoting existence of an inverse transition
LF ex_inv: step X θ X' → type =
  | ex_iv: inv_tr S1 S2 → ex_inv S1
;

% Totality of inv_tr: given a transition S,
% there exists at least one transition S' such that inv_tr(S)=S'.
rec total_inv: (g:ctx) {S:[g ⊢ step X θ X']} [g ⊢ ex_inv S] =
/ total (total_inv) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ sc (fwc F)] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ ex_iv (it S (sc (bwc B)))]
  | [g ⊢ so (fwo F)] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ ex_iv (it S (so (bwo B)))]
  | [g ⊢ sc (bwc B)] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ ex_iv (it S (sc (fwc F)))]
  | [g ⊢ so (bwo B)] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ ex_iv (it S (so (fwo F)))]
;

% Functionality of inv_tr: given a transition S,
% there is at most one transition S' such that inv_tr(S)=S'.
rec functional_inv: (g:ctx) (S:[g ⊢ step X θ X']) (S1:[g ⊢ step Y1 θ1 Y1']) (S2:[g ⊢ step Y2 θ2 Y2'])
  [g ⊢ inv_tr S S1] → [g ⊢ inv_tr S S2] → [g ⊢ eqst S1 S2] =
/ total r1 (functional_inv _ _ _ _ r1 _) /
fn r1,r2 ⇒ let [g ⊢ it _ S1] = r1 in
let [g ⊢ it _ S2] = r2 in unique_step [g ⊢ S1] [g ⊢ S2]
;

% inv_tr is an involution: inv_tr ∘ inv_tr = id.
rec involution_inv: (g:ctx) (S1:[g ⊢ step X1 θ1 X1']) (S2:[g ⊢ step X2 θ2 X2'])
  (S3:[g ⊢ step X3 θ3 X3']) [g ⊢ inv_tr S1 S2] → [g ⊢ inv_tr S2 S3] → [g ⊢ eqst S1 S3] =
/ total s1 (involution_inv _ _ _ _ _ _ _ _ _ _ s1 _ _ _ _) /
fn d1,d2 ⇒ let [g ⊢ it S1 S2] = d1 in
let [g ⊢ it S2 S3] = d2 in unique_step [g ⊢ S1] [g ⊢ S3]
;


%%% Same and opposite direction of transitions

% Type family relating two combined transitions having the same direction
LF same_direction: step X1 θ1 Y1 → step X2 θ2 Y2 → type =
  | sdf: forw_to_comb F1 S1 → forw_to_comb F2 S2 → same_direction S1 S2
  | sdb: back_to_comb B1 S1 → back_to_comb B2 S2 → same_direction S1 S2
;

% Type family relating two combined transitions having opposite directions
LF opp_direction: step X1 θ1 Y1 → step X2 θ2 Y2 → type =
  | odfb: forw_to_comb F1 S1 → back_to_comb B2 S2 → opp_direction S1 S2
  | odbf: back_to_comb B1 S1 → forw_to_comb F2 S2 → opp_direction S1 S2
;

% Type family relating couples of combined transitions with same or opposite directions
LF ex_same_or_opp_direction: step X1 θ1 Y1 → step X2 θ2 Y2 → type =
  | or_sd: same_direction S1 S2 → ex_same_or_opp_direction S1 S2
  | or_od: opp_direction S1 S2 → ex_same_or_opp_direction S1 S2
;

% Given two combined transitions, they either have the same direction or opposite directions.
rec same_or_opp_direction: (g:ctx) {S1:[g ⊢ step X1 θ1 X1']} {S2:[g ⊢ step X2 θ2 X2']}
  [g ⊢ ex_same_or_opp_direction S1 S2] =
/ total s1 (same_or_opp_direction _ _ _ _ _ _ _ s1 _ ) /
mlam S1,S2 ⇒ case [_ ⊢ S1] of
  | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ [g ⊢ or_sd (sdf (ftc_cl F1) (ftc_cl F2))]
       | [g ⊢ so (fwo F2)] ⇒ [g ⊢ or_sd (sdf (ftc_cl F1) (ftc_op F2))]
       | [g ⊢ sc (bwc B2)] ⇒ [g ⊢ or_od (odfb (ftc_cl F1) (btc_cl B2))]
       | [g ⊢ so (bwo B2)] ⇒ [g ⊢ or_od (odfb (ftc_cl F1) (btc_op B2))])
  | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ [g ⊢ or_sd (sdf (ftc_op F1) (ftc_cl F2))]
       | [g ⊢ so (fwo F2)] ⇒ [g ⊢ or_sd (sdf (ftc_op F1) (ftc_op F2))]
       | [g ⊢ sc (bwc B2)] ⇒ [g ⊢ or_od (odfb (ftc_op F1) (btc_cl B2))]
       | [g ⊢ so (bwo B2)] ⇒ [g ⊢ or_od (odfb (ftc_op F1) (btc_op B2))])
  | [g ⊢ sc (bwc B1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ [g ⊢ or_od (odbf (btc_cl B1) (ftc_cl F2))]
       | [g ⊢ so (fwo F2)] ⇒ [g ⊢ or_od (odbf (btc_cl B1) (ftc_op F2))]
       | [g ⊢ sc (bwc B2)] ⇒ [g ⊢ or_sd (sdb (btc_cl B1) (btc_cl B2))]
       | [g ⊢ so (bwo B2)] ⇒ [g ⊢ or_sd (sdb (btc_cl B1) (btc_op B2))])
  | [g ⊢ so (bwo B1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ [g ⊢ or_od (odbf (btc_op B1) (ftc_cl F2))]
       | [g ⊢ so (fwo F2)] ⇒ [g ⊢ or_od (odbf (btc_op B1) (ftc_op F2))]
       | [g ⊢ sc (bwc B2)] ⇒ [g ⊢ or_sd (sdb (btc_op B1) (btc_cl B2))]
       | [g ⊢ so (bwo B2)] ⇒ [g ⊢ or_sd (sdb (btc_op B1) (btc_op B2))])
;

% Given two combined transitions, they cannot both have the same direction and opposite directions.
rec not_same_and_opp_direction: (g:ctx) (S1:[g ⊢ step X1 θ1 X1']) (S2:[g ⊢ step X2 θ2 X2'])
  [g ⊢ same_direction S1 S2] → [g ⊢ opp_direction S1 S2] → [g ⊢ false] =
/ total sd (not_same_and_opp_direction _ _ _ _ _ _ _ _ _ sd _) /
fn sd,od ⇒ case sd of
  | [g ⊢ sdf (ftc_cl F1) (ftc_cl F2)] ⇒ (case od of
       | [g ⊢ odfb _ BC2] ⇒ impossible [g ⊢ BC2]
       | [g ⊢ odbf BC1 _] ⇒ impossible [g ⊢ BC1])
  | [g ⊢ sdf (ftc_cl F1) (ftc_op F2)] ⇒ (case od of
       | [g ⊢ odfb _ BC2] ⇒ impossible [g ⊢ BC2]
       | [g ⊢ odbf BC1 _] ⇒ impossible [g ⊢ BC1])
  | [g ⊢ sdf (ftc_op F1) (ftc_cl F2)] ⇒ (case od of
       | [g ⊢ odfb _ BC2] ⇒ impossible [g ⊢ BC2]
       | [g ⊢ odbf BC1 _] ⇒ impossible [g ⊢ BC1])
  | [g ⊢ sdf (ftc_op F1) (ftc_op F2)] ⇒ (case od of
       | [g ⊢ odfb _ BC2] ⇒ impossible [g ⊢ BC2]
       | [g ⊢ odbf BC1 _] ⇒ impossible [g ⊢ BC1])
  | [g ⊢ sdb (btc_cl B1) (btc_cl B2)] ⇒ (case od of
       | [g ⊢ odfb FC1 _] ⇒ impossible [g ⊢ FC1]
       | [g ⊢ odbf _ FC2] ⇒ impossible [g ⊢ FC2])
  | [g ⊢ sdb (btc_cl B1) (btc_op B2)] ⇒ (case od of
       | [g ⊢ odfb FC1 _] ⇒ impossible [g ⊢ FC1]
       | [g ⊢ odbf _ FC2] ⇒ impossible [g ⊢ FC2])
  | [g ⊢ sdb (btc_op B1) (btc_cl B2)] ⇒ (case od of
       | [g ⊢ odfb FC1 _] ⇒ impossible [g ⊢ FC1]
       | [g ⊢ odbf _ FC2] ⇒ impossible [g ⊢ FC2])
  | [g ⊢ sdb (btc_op B1) (btc_op B2)] ⇒ (case od of
       | [g ⊢ odfb FC1 _] ⇒ impossible [g ⊢ FC1]
       | [g ⊢ odbf _ FC2] ⇒ impossible [g ⊢ FC2])
;

% Given a combined transition S, it has the same direction as itself.
rec reflexive_same_direction: (g:ctx) {S:[g ⊢ step X θ Y]} [g ⊢ same_direction S S] =
/ total (reflexive_same_direction) /
mlam S ⇒ case [_ ⊢ S] of
  | [g ⊢ sc (fwc F)] ⇒ [g ⊢ sdf (ftc_cl F) (ftc_cl F)]
  | [g ⊢ so (fwo F)] ⇒ [g ⊢ sdf (ftc_op F) (ftc_op F)]
  | [g ⊢ sc (bwc B)] ⇒ [g ⊢ sdb (btc_cl B) (btc_cl B)]
  | [g ⊢ so (bwo B)] ⇒ [g ⊢ sdb (btc_op B) (btc_op B)]
;

% If two combined transitions S1 and S2 have same directions, then S2 and S1 have the same directions.
rec symmetric_same_direction: (g:ctx) (S1:[g ⊢ step X1 θ1 Y1]) (S2:[g ⊢ step X2 θ2 Y2])
  [g ⊢ same_direction S1 S2] → [g ⊢ same_direction S2 S1] =
/ total (symmetric_same_direction) /
fn sd ⇒ case sd of
  | [g ⊢ sdf FTC1 FTC2] ⇒ [g ⊢ sdf FTC2 FTC1]
  | [g ⊢ sdb BTC1 BTC2] ⇒ [g ⊢ sdb BTC2 BTC1]
;

% If S1 and S2 have same directions, and S2 and S3 have same directions, then S1 and S3 have same directions.
rec transitive_same_direction: (g:ctx) (S1:[g ⊢ step X1 θ1 Y1]) (S2:[g ⊢ step X2 θ2 Y2]) (S3:[g ⊢ step X3 θ3 Y3])
  [g ⊢ same_direction S1 S2] → [g ⊢ same_direction S2 S3] → [g ⊢ same_direction S1 S3] =
/ total (transitive_same_direction) /
fn sd1,sd2 ⇒ case sd1 of
  | [g ⊢ sdf FTC1 FTC2] ⇒ (case sd2 of
       | [g ⊢ sdf _ FTC3] ⇒ [g ⊢ sdf FTC1 FTC3]
       | [g ⊢ sdb BTC2 _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FTC2] [g ⊢ BTC2])
  | [g ⊢ sdb BTC1 BTC2] ⇒ (case sd2 of
       | [g ⊢ sdf FTC2 _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FTC2] [g ⊢ BTC2]
       | [g ⊢ sdb _ BTC3] ⇒ [g ⊢ sdb BTC1 BTC3])
;

% Given a combined transition t, t and inv_tr(t) have opposite directions.
% We postpone the proof of this result to the end of the file, in order to exploit one of the lemmas
% that will be proved below.


%%% Auxiliary lemmas for BTI

% If a key K does not occur in a process, and such process makes a backward closed transition
% labelled by θ, then K is different from key(θ).
rec key_in_bstep_cl: (g:ctx) [g ⊢ notin K[] X] → [g ⊢ bstep_cl X θ Y] → [g ⊢ key θ M[]] → [g ⊢ neq K[] M[]] =
/ total n (key_in_bstep_cl _ _ _ _ _ _ n _ _) /
fn n,b,h ⇒ case n of
  | [g ⊢ not_null] ⇒ impossible b
  | [g ⊢ not_pref N] ⇒ impossible b
  | [g ⊢ not_kpref I N] ⇒ (case b of
       | [g ⊢ bc_pref _] ⇒ let [g ⊢ key_base] = h in [g ⊢ I]
       | [g ⊢ bc_kpref B H _] ⇒ let [g ⊢ H'] = h in
         let [g ⊢ refky] = unique_key [g ⊢ H] [g ⊢ H'] in 
         key_in_bstep_cl [g ⊢ N] [g ⊢ B] [g ⊢ H])
  | [g ⊢ not_sum N1 N2] ⇒ (case b of
       | [g ⊢ bc_suml B _] ⇒ let [g ⊢ key_suml H] = h in key_in_bstep_cl [g ⊢ N1] [g ⊢ B] [g ⊢ H]
       | [g ⊢ bc_sumr B _] ⇒ let [g ⊢ key_sumr H] = h in key_in_bstep_cl [g ⊢ N2] [g ⊢ B] [g ⊢ H])
  | [g ⊢ not_par N1 N2] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ let [g ⊢ key_parl H] = h in key_in_bstep_cl [g ⊢ N1] [g ⊢ B] [g ⊢ H]
       | [g ⊢ bc_parr B _ _] ⇒ let [g ⊢ key_parr H] = h in key_in_bstep_cl [g ⊢ N2] [g ⊢ B] [g ⊢ H]
       | [g ⊢ bc_synl B _ _ _ _ _] ⇒ let [g ⊢ key_sync H] = h in key_in_bstep_cl [g ⊢ N1] [g ⊢ B] [g ⊢ H]
       | [g ⊢ bc_synr B _ _ _ _ _] ⇒ let [g ⊢ key_sync H] = h in key_in_bstep_cl [g ⊢ N1] [g ⊢ B] [g ⊢ H])
  | [g ⊢ not_nu \a.N] ⇒ let [g ⊢ bc_nu \a.B] = b in
    let [g ⊢ H] = h in 
    let [g,a:names ⊢ I[..]] = key_in_bstep_cl [_ ⊢ N] [_ ⊢ B] [_ ⊢ H[..]] in [g ⊢ I]
;

% If a key K does not occur in a process, and such process makes a backward open transition
% labelled by θ, then K is different from key(θ).
rec key_in_bstep_op: (g:ctx) [g ⊢ notin K[] X] → [g ⊢ bstep_op X (open \a.θ) Y] → [g,a:names ⊢ key θ M[]] → [g ⊢ neq K[] M[]] =
/ total n (key_in_bstep_op _ _ _ _ _ _ n _ _) /
fn n,b,h ⇒ case n of
  | [g ⊢ not_null] ⇒ impossible b
  | [g ⊢ not_pref N] ⇒ impossible b
  | [g ⊢ not_kpref I N] ⇒ let [g ⊢ bo_kpref B (\a.H) _] = b in
    let [g,a:names ⊢ H'] = h in
    let [g,a:names ⊢ refky] = unique_key [_ ⊢ H] [_ ⊢ H'] in 
    key_in_bstep_op [g ⊢ N] [g ⊢ B] [_ ⊢ H]
  | [g ⊢ not_sum N1 N2] ⇒ (case b of
       | [g ⊢ bo_suml B _] ⇒ let [g,a:names ⊢ key_suml H] = h in key_in_bstep_op [g ⊢ N1] [g ⊢ B] [_ ⊢ H]
       | [g ⊢ bo_sumr B _] ⇒ let [g,a:names ⊢ key_sumr H] = h in key_in_bstep_op [g ⊢ N2] [g ⊢ B] [_ ⊢ H])
  | [g ⊢ not_par N1 N2] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ let [g,a:names ⊢ key_parl H] = h in key_in_bstep_op [g ⊢ N1] [g ⊢ B] [_ ⊢ H]
       | [g ⊢ bo_parr B (\_._) _] ⇒ let [g,a:names ⊢ key_parr H] = h in key_in_bstep_op [g ⊢ N2] [g ⊢ B] [_ ⊢ H])
  | [g ⊢ not_nu \a.N] ⇒ let [g,a:names ⊢ H] = h in 
    (case b of
       | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B)] ⇒
         let [g,a:names ⊢ I[..]] = key_in_bstep_cl [_ ⊢ N] [_ ⊢ B] [_ ⊢ H[..]] in [g ⊢ I]
       | [g ⊢ bo_nu_op \a.B] ⇒ 
         let [g,a:names ⊢ I[..]] = key_in_bstep_op [_ ⊢ N] [_ ⊢ B] [_ ⊢ H[..]] in [g ⊢ I])
;

% Strengthening lemma for indep_cl 
rec str_indep: (g:ctx) [g,a:names ⊢ indep_cl θ1[..] θ2[..]] → [g ⊢ indep_cl θ1 θ2] =
/ total i (str_indep _ _ _ i) /
fn i ⇒ case i of
  | [g,a:names ⊢ i_c1l I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_c1l I']
  | [g,a:names ⊢ i_c1r I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_c1r I']
  | [g,a:names ⊢ i_p1l I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_p1l I']
  | [g,a:names ⊢ i_p1r I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_p1r I']
  | [g,a:names ⊢ i_p2l H1 H2 N[..]] ⇒ let [g ⊢ H1'] = str_key [_ ⊢ H1] in
     let [g ⊢ H2'] = str_key [_ ⊢ H2] in [g ⊢ i_p2l H1' H2' N]
  | [g,a:names ⊢ i_p2r H1 H2 N[..]] ⇒ let [g ⊢ H1'] = str_key [_ ⊢ H1] in
     let [g ⊢ H2'] = str_key [_ ⊢ H2] in [g ⊢ i_p2r H1' H2' N]
  | [g,a:names ⊢ i_s1l I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_s1l I']
  | [g,a:names ⊢ i_s1r I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_s1r I']
  | [g,a:names ⊢ i_s2l I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_s2l I']
  | [g,a:names ⊢ i_s2r I] ⇒ let [g ⊢ I'] = str_indep [_ ⊢ I] in [g ⊢ i_s2r I']
  | [g,a:names ⊢ i_s3 I1 I2] ⇒ let [g ⊢ I1'] = str_indep [_ ⊢ I1] in
    let [g ⊢ I2'] = str_indep [_ ⊢ I2] in [g ⊢ i_s3 I1' I2']
;



%%% Auxiliary lemmas for SP

% If a process X makes a closed forward transition F into the process X',
% and a key K does not occur in X' (i.e., notin K X' holds), then K does
% not occur in X as well (notin K X).
rec notin_propagates_to_source_fc: (g:ctx) [g ⊢ fstep_cl X θ X'] →
   [g ⊢ notin K[] X'] → [g ⊢ notin K[] X] =
/ total f (notin_propagates_to_source_fc _ _ _ _ _ f _) /
fn f,n ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ let [g ⊢ not_kpref _ N] = n in [g ⊢ not_pref N]
  | [g ⊢ fc_kpref F _ _] ⇒ let [g ⊢ not_kpref I N] = n in
    let [g ⊢ N'] = notin_propagates_to_source_fc [g ⊢ F] [g ⊢ N] in [g ⊢ not_kpref I N']
  | [g ⊢ fc_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fc [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_sum N1' N2]
  | [g ⊢ fc_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_sum N1 N2']
  | [g ⊢ fc_parl F1 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fc [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_par N1' N2]
  | [g ⊢ fc_parr F2 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1 N2']
  | [g ⊢ fc_synl F1 _ _ F2 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fc [g ⊢ F1] [g ⊢ N1] in
    let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1' N2']
  | [g ⊢ fc_synr F1 _ _ F2 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fc [g ⊢ F1] [g ⊢ N1] in
    let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1' N2']
  | [g ⊢ fc_nu \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ N'] = notin_propagates_to_source_fc [_ ⊢ F] [_ ⊢ N] in [g ⊢ not_nu \a.N']
;

% If a process X makes an open forward transition F into the process X',
% and a key K does not occur in X' (i.e., notin K X' holds), then K does
% not occur in X as well (notin K X).
rec notin_propagates_to_source_fo: (g:ctx) [g ⊢ fstep_op X θ X'] →
   [g ⊢ notin K[] X'] → [g ⊢ notin K[] X] =
/ total f (notin_propagates_to_source_fo _ _ _ _ _ f _) /
fn f,n ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F)] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ N'] = notin_propagates_to_source_fc [_ ⊢ F] [_ ⊢ N] in [g ⊢ not_nu \a.N']
  | [g ⊢ fo_kpref F (\_._) _] ⇒ let [g ⊢ not_kpref I N] = n in
    let [g ⊢ N'] = notin_propagates_to_source_fo [g ⊢ F] [g ⊢ N] in [g ⊢ not_kpref I N']
  | [g ⊢ fo_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fo [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_sum N1' N2]
  | [g ⊢ fo_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_sum N1 N2']
  | [g ⊢ fo_parl F1 (\_._) _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N1'] = notin_propagates_to_source_fo [g ⊢ F1] [g ⊢ N1] in [g ⊢ not_par N1' N2]
  | [g ⊢ fo_parr F2 (\_._) _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F2] [g ⊢ N2] in [g ⊢ not_par N1 N2']
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ N'] = notin_propagates_to_source_fo [_ ⊢ F] [_ ⊢ N] in [g ⊢ not_nu \a.N']
;

% If a process X makes a closed forward transition F via the proof label θ
% into the process X', a key K does not occur in X (i.e., notin K X holds),
% and key(θ) is different from K, then K does not occur in X' (notin K X').
rec notin_propagates_to_target_fc: (g:ctx) [g ⊢ fstep_cl X θ X'] →
  [g ⊢ key θ M[]] → [g ⊢ notin K[] X] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] X'] =
/ total f (notin_propagates_to_target_fc _ _ _ _ _ _ f _ _ _) /
fn f,h,n,i ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ let [g ⊢ key_base] = h in
    let [g ⊢ not_pref N] = n in
    let [g ⊢ I] = symmetric_neq i in [g ⊢ not_kpref I N]
  | [g ⊢ fc_kpref F _ _] ⇒ let [g ⊢ not_kpref I' N] = n in
    let [g ⊢ N'] = notin_propagates_to_target_fc [g ⊢ F] h [g ⊢ N] i in [g ⊢ not_kpref I' N']
  | [g ⊢ fc_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ key_suml H1] = h in
    let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F1] [g ⊢ H1] [g ⊢ N1] i in [g ⊢ not_sum N1' N2]
  | [g ⊢ fc_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g ⊢ key_sumr H2] = h in
    let [g ⊢ N2'] = notin_propagates_to_target_fc [g ⊢ F2] [g ⊢ H2] [g ⊢ N2] i in [g ⊢ not_sum N1 N2']
  | [g ⊢ fc_parl F1 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ key_parl H1] = h in
    let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F1] [g ⊢ H1] [g ⊢ N1] i in [g ⊢ not_par N1' N2]
  | [g ⊢ fc_parr F2 _ _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ key_parr H2] = h in
    let [g ⊢ N2'] = notin_propagates_to_target_fc [g ⊢ F2] [g ⊢ H2] [g ⊢ N2] i in [g ⊢ not_par N1 N2']
  | [g ⊢ fc_synl F1 _ H1 F2 _ H2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ key_sync H1'] = h in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F1] [g ⊢ H1] [g ⊢ N1] i in
    let [g ⊢ N2'] = notin_propagates_to_target_fc [g ⊢ F2] [g ⊢ H2] [g ⊢ N2] i in [g ⊢ not_par N1' N2']
  | [g ⊢ fc_synr F1 _ H1 F2 _ H2] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g ⊢ key_sync H1'] = h in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F1] [g ⊢ H1] [g ⊢ N1] i in
    let [g ⊢ N2'] = notin_propagates_to_target_fc [g ⊢ F2] [g ⊢ H2] [g ⊢ N2] i in [g ⊢ not_par N1' N2']
  | [g ⊢ fc_nu \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g ⊢ H] = h in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ N'] = notin_propagates_to_target_fc [_ ⊢ F] [_ ⊢ H[..]] [_ ⊢ N] [_ ⊢ I[..]] in [g ⊢ not_nu \a.N']
;

% If a process X makes an open forward transition F via the proof label θ
% into the process X', a key K does not occur in X (i.e., notin K X holds),
% and key(θ) is different from K, then K does not occur in X' (notin K X').
rec notin_propagates_to_target_fo: (g:ctx) [g ⊢ fstep_op X (open \a.θ) X'] →
  [g,a:names ⊢ key θ M[]] → [g ⊢ notin K[] X] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] X'] =
/ total f (notin_propagates_to_target_fo _ _ _ _ _ _ f _ _ _) /
fn f,h,n,i ⇒ case f of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ H] = h in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ N'] = notin_propagates_to_target_fc [_ ⊢ F] [_ ⊢ H[..]] [_ ⊢ N] [_ ⊢ I[..]] in [g ⊢ not_nu \a.N']
  | [g ⊢ fo_kpref F (\_._) _] ⇒ let [g ⊢ not_kpref I' N] = n in
    let [g ⊢ N'] = notin_propagates_to_target_fo [g ⊢ F] h [g ⊢ N] i in [g ⊢ not_kpref I' N']
  | [g ⊢ fo_suml F1 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g,a:names ⊢ key_suml H1] = h in
    let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F1] [_ ⊢ H1] [g ⊢ N1] i in [g ⊢ not_sum N1' N2]
  | [g ⊢ fo_sumr F2 _] ⇒ let [g ⊢ not_sum N1 N2] = n in
    let [g,a:names ⊢ key_sumr H2] = h in
    let [g ⊢ N2'] = notin_propagates_to_target_fo [g ⊢ F2] [_ ⊢ H2] [g ⊢ N2] i in [g ⊢ not_sum N1 N2']
  | [g ⊢ fo_parl F1 (\_._) _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g,a:names ⊢ key_parl H1] = h in
    let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F1] [_ ⊢ H1] [g ⊢ N1] i in [g ⊢ not_par N1' N2]
  | [g ⊢ fo_parr F2 (\_._) _] ⇒ let [g ⊢ not_par N1 N2] = n in
    let [g,a:names ⊢ key_parr H2] = h in
    let [g ⊢ N2'] = notin_propagates_to_target_fo [g ⊢ F2] [_ ⊢ H2] [g ⊢ N2] i in [g ⊢ not_par N1 N2']
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g ⊢ not_nu \a.N] = n in
    let [g,a:names ⊢ H] = h in
    let [g ⊢ I] = i in
    let [g,a:names ⊢ N'] = notin_propagates_to_target_fo [_ ⊢ F] [_ ⊢ H[..]] [_ ⊢ N] [_ ⊢ I[..]] in [g ⊢ not_nu \a.N']
;

% If a process X' makes a closed backward transition B via the proof label θ
% into the process X, a key K does not occur in X (i.e., notin K X holds),
% and key(θ) is different from K, then K does not occur in X' (notin K X').
rec notin_propagates_to_source_bc: (g:ctx) [g ⊢ bstep_cl X' θ X] →
  [g ⊢ key θ M[]] → [g ⊢ notin K[] X] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] X'] =
/ total b (notin_propagates_to_source_bc _ _ _ _ _ _ b _ _ _) /
fn b,h,n,i ⇒ let [g ⊢ F] = loop_lemma_two_cl b in
notin_propagates_to_target_fc [g ⊢ F] h n i
;

% If a process X' makes an open backward transition B via the proof label θ
% into the process X, a key K does not occur in X (i.e., notin K X holds),
% and key(θ) is different from K, then K does not occur in X' (notin K X').
rec notin_propagates_to_source_bo: (g:ctx) [g ⊢ bstep_op X' (open \a.θ) X] →
  [g,a:names ⊢ key θ M[]] → [g ⊢ notin K[] X] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] X'] =
/ total b (notin_propagates_to_source_bo _ _ _ _ _ _ b _ _ _) /
fn b,h,n,i ⇒ let [g ⊢ F] = loop_lemma_two_op b in
notin_propagates_to_target_fo [g ⊢ F] h n i
;

% If a process X' makes a closed backward transition B into the process X,
% and a key K does not occur in X' (i.e., notin K X' holds), then K does
% not occur in X as well (notin K X).
rec notin_propagates_to_target_bc: (g:ctx) [g ⊢ bstep_cl X' θ X] →
  [g ⊢ notin K[] X'] → [g ⊢ notin K[] X] =
/ total b (notin_propagates_to_target_bc _ _ _ _ _ b _) /
fn b,n ⇒ let [g ⊢ F] = loop_lemma_two_cl b in
notin_propagates_to_source_fc [g ⊢ F] n
;

% If a process X' makes an open backward transition B into the process X,
% and a key K does not occur in X' (i.e., notin K X' holds), then K does
% not occur in X as well (notin K X).
rec notin_propagates_to_target_bo: (g:ctx) [g ⊢ bstep_op X' (open \a.θ) X] →
  [g ⊢ notin K[] X'] → [g ⊢ notin K[] X] =
/ total b (notin_propagates_to_target_bo _ _ _ _ _ b _) /
fn b,n ⇒ let [g ⊢ F] = loop_lemma_two_op b in
notin_propagates_to_source_fo [g ⊢ F] n
;


% If two closed proof labels depending on a name "a" are independent,
% they remain independent even if we replace one of the two "a"s with a fresh name "b".
rec ind_rename: (g:ctx) [g,a:names ⊢ indep_cl θ1 θ2] → [g,a:names,b:names ⊢ indep_cl θ1[..,a] θ2[..,b]] =
/ total i (ind_rename _ _ _ i) /
fn i ⇒ case i of
  | [g,a:names ⊢ i_c1l I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_c1l I']
  | [g,a:names ⊢ i_c1r I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_c1r I']
  | [g,a:names ⊢ i_p1l I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_p1l I']
  | [g,a:names ⊢ i_p1r I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_p1r I']
  | [g,a:names ⊢ i_p2l H1 H2 N[..]] ⇒ [g,a:names,b:names ⊢ i_p2l H1[..,a] H2[..,b] N[..]]
  | [g,a:names ⊢ i_p2r H1 H2 N[..]] ⇒ [g,a:names,b:names ⊢ i_p2r H1[..,a] H2[..,b] N[..]]
  | [g,a:names ⊢ i_s1l I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_s1l I']
  | [g,a:names ⊢ i_s1r I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_s1r I']
  | [g,a:names ⊢ i_s2l I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_s2l I']
  | [g,a:names ⊢ i_s2r I] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [_ ⊢ I] in [_ ⊢ i_s2r I']
  | [g,a:names ⊢ i_s3 I1 I2] ⇒ let [g,a:names,b:names ⊢ I1'] = ind_rename [_ ⊢ I1] in
    let [g,a:names,b:names ⊢ I2'] = ind_rename [_ ⊢ I2] in [_ ⊢ i_s3 I1' I2']
;


%%% Auxiliary lemmas for IRE

% Given a forward closed transition F: X --[θ]--> Y, the target process Y contains the key key(θ).
% More precisely, we prove that notin (key(θ)) Y gives a contradiction.
rec key_in_target_of_fstep_cl: (g:ctx) [g ⊢ fstep_cl X θ Y] → [g ⊢ key θ K[]] → [g ⊢ notin K[] Y] → [g ⊢ false] =
/ total f (key_in_target_of_fstep_cl _ _ _ _ _ f _ _) /
fn f,h,n ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ let [g ⊢ key_base] = h in
    let [g ⊢ not_kpref I _] = n in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ fc_kpref F H _] ⇒ let [g ⊢ refk] = functional_key h [g ⊢ H] in
    let [g ⊢ not_kpref _ N] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_suml F D] ⇒ let [g ⊢ key_suml H] = h in
    let [g ⊢ not_sum N _] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_sumr F D] ⇒ let [g ⊢ key_sumr H] = h in
    let [g ⊢ not_sum _ N] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_parl F _ _] ⇒ let [g ⊢ key_parl H] = h in
    let [g ⊢ not_par N _] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_parr F _ _] ⇒ let [g ⊢ key_parr H] = h in
    let [g ⊢ not_par _ N] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_synl F _ _ _ _ _] ⇒ let [g ⊢ key_sync H] = h in
    let [g ⊢ not_par N _] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_synr F _ _ _ _ _] ⇒ let [g ⊢ key_sync H] = h in
    let [g ⊢ not_par N _] = n in impossible key_in_target_of_fstep_cl [g ⊢ F] [g ⊢ H] [g ⊢ N]
  | [g ⊢ fc_nu \a.F] ⇒ let [g ⊢ H] = h in
    let [g ⊢ not_nu \a.N] = n in impossible key_in_target_of_fstep_cl [_ ⊢ F] [_ ⊢ H[..]] [_ ⊢ N]
;

% Given a forward open transition F: X --[θ]--> Y, the target process Y contains the key key(θ).
% More precisely, we prove that notin (key(θ)) Y gives a contradiction.
rec key_in_target_of_fstep_op: (g:ctx) [g ⊢ fstep_op X (open \a.θ) Y] → [g,a:names ⊢ key θ K[]] → [g ⊢ notin K[] Y] → [g ⊢ false] =
/ total f (key_in_target_of_fstep_op _ _ _ _ _ f _ _) /
fn f,h,n ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F)] ⇒ let [g,a:names ⊢ H] = h in
    let [g ⊢ not_nu \a.N] = n in impossible key_in_target_of_fstep_cl [_ ⊢ F] [_ ⊢ H] [_ ⊢ N]
  | [g ⊢ fo_kpref F (\a.H) _] ⇒ let [g,a:names ⊢ refk] = functional_key h [_ ⊢ H] in
    let [g ⊢ not_kpref _ N] = n in impossible key_in_target_of_fstep_op [g ⊢ F] [_ ⊢ H] [g ⊢ N]
  | [g ⊢ fo_suml F D] ⇒ let [g,a:names ⊢ key_suml H] = h in
    let [g ⊢ not_sum N _] = n in impossible key_in_target_of_fstep_op [g ⊢ F] [_ ⊢ H] [g ⊢ N]
  | [g ⊢ fo_sumr F D] ⇒ let [g,a:names ⊢ key_sumr H] = h in
    let [g ⊢ not_sum _ N] = n in impossible key_in_target_of_fstep_op [g ⊢ F] [_ ⊢ H] [g ⊢ N]
  | [g ⊢ fo_parl F (\_._) _] ⇒ let [g,a:names ⊢ key_parl H] = h in
    let [g ⊢ not_par N _] = n in impossible key_in_target_of_fstep_op [g ⊢ F] [_ ⊢ H] [g ⊢ N]
  | [g ⊢ fo_parr F (\_._) _] ⇒ let [g,a:names ⊢ key_parr H] = h in
    let [g ⊢ not_par _ N] = n in impossible key_in_target_of_fstep_op [g ⊢ F] [_ ⊢ H] [g ⊢ N]
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g,a:names ⊢ H] = h in
    let [g ⊢ not_nu \a.N] = n in impossible key_in_target_of_fstep_op [_ ⊢ F] [_ ⊢ H[..]] [_ ⊢ N]
;

% Two forward composable transitions cannot have the same key.
rec no_composable_fw_tr_with_same_key: (g:ctx) [g ⊢ fstep X θ1 Y] → [g ⊢ fstep Y θ2 Z] →
  [g ⊢ key_pl θ1 K[]] → [g ⊢ key_pl θ2 K[]] → [g ⊢ false] =
/ total x (no_composable_fw_tr_with_same_key x _ _ _ _ _ _ _ _ _ _) /
fn fs1,fs2,h1,h2 ⇒ case fs1 of
  | [g ⊢ fc F1] ⇒ let [g ⊢ key_cl H1] = h1 in
    (case fs2 of
       | [g ⊢ fc F2] ⇒ let [g ⊢ key_cl H2] = h2 in
         (case [g ⊢ F1] of
            | [g ⊢ fc_pref _] ⇒ let [g ⊢ fc_kpref _ H2' N] = [g ⊢ F2] in 
              let [g ⊢ key_base] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ fc_kpref F1' H1' _] ⇒ 
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
              let [g ⊢ fc_kpref F2' H2' _] = [g ⊢ F2] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1] [g ⊢ key_cl H2]
            | [g ⊢ fc_suml F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fc_suml F2' _] ⇒ let [g ⊢ key_suml H1'] = [g ⊢ H1] in
                   let [g ⊢ key_suml H2'] = [g ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_sumr _ D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2])
            | [g ⊢ fc_sumr F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fc_suml _ D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2]
                 | [g ⊢ fc_sumr F2' _] ⇒ let [g ⊢ key_sumr H1'] = [g ⊢ H1] in
                   let [g ⊢ key_sumr H2'] = [g ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2'])
            | [g ⊢ fc_parl F1' H1' _] ⇒ let [g ⊢ key_parl H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ H1'] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl F2' H2' _] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_parr _ H2' N2] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible key_in_target_of_fstep_cl [g ⊢ F1'] [g ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fc_synl F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synr F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2'])
            | [g ⊢ fc_parr F1' H1' _] ⇒ let [g ⊢ key_parr H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ H1'] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl _ H2' N2] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible key_in_target_of_fstep_cl [g ⊢ F1'] [g ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fc_parr F2' H2' _] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synl _ _ HL2 F2' _ HR2] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ HL2] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl HR2]
                 | [g ⊢ fc_synr _ _ HL2 F2' _ HR2] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ HL2] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fc F2'] [g ⊢ key_cl H1'] [g ⊢ key_cl HR2])
            | [g ⊢ fc_synl FL1 _ HL1 FR1 _ HR1] ⇒ let [g ⊢ key_sync H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ HL1] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl F2' H2' _] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_parr F2' H2' _] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FR1] [g ⊢ fc F2'] [g ⊢ key_cl HR1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synl F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synr F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2'])
            | [g ⊢ fc_synr FL1 _ HL1 FR1 _ HR1] ⇒ let [g ⊢ key_sync H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ HL1] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl F2' H2' _] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_parr F2' H2' _] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FR1] [g ⊢ fc F2'] [g ⊢ key_cl HR1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synl F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synr F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fc F2'] [g ⊢ key_cl HL1] [g ⊢ key_cl H2'])
            | [g ⊢ fc_nu \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
              impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fc F2'] [_ ⊢ key_cl H1[..]] [_ ⊢ key_cl H2[..]])
       | [g ⊢ fo F2] ⇒ let [g ⊢ key_op \a.H2] = h2 in
         (case [g ⊢ F1] of
            | [g ⊢ fc_pref _] ⇒ let [g ⊢ fo_kpref _ (\a.H2') N] = [g ⊢ F2] in 
              let [g ⊢ key_base] = [g ⊢ H1] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in impossible irreflexive_neq [g ⊢ N]
            | [g ⊢ fc_kpref F1' H1' _] ⇒ 
              let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
              let [g ⊢ fo_kpref F2' (\a.H2') _] = [g ⊢ F2] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fo F2'] [g ⊢ key_cl H1] [g ⊢ key_op \a.H2]
            | [g ⊢ fc_suml F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fo_suml F2' _] ⇒ let [g ⊢ key_suml H1'] = [g ⊢ H1] in
                   let [g,a:names ⊢ key_suml H2'] = [g,a:names ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fo F2'] [g ⊢ key_cl H1'] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_sumr _ D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2])
            | [g ⊢ fc_sumr F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fo_suml _ D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2]
                 | [g ⊢ fo_sumr F2' _] ⇒ let [g ⊢ key_sumr H1'] = [g ⊢ H1] in
                   let [g,a:names ⊢ key_sumr H2'] = [g,a:names ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fo F2'] [g ⊢ key_cl H1'] [g ⊢ key_op \a.H2'])
            | [g ⊢ fc_parl F1' H1' _] ⇒ let [g ⊢ key_parl H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ H1'] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fo F2'] [g ⊢ key_cl H1'] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_parr _ (\a.H2') N2] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible key_in_target_of_fstep_cl [g ⊢ F1'] [g ⊢ H1'] [g ⊢ N2])
            | [g ⊢ fc_parr F1' H1' _] ⇒ let [g ⊢ key_parr H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ H1'] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl _ (\a.H2') N2] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible key_in_target_of_fstep_cl [g ⊢ F1'] [g ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fo_parr F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1'] [g ⊢ fo F2'] [g ⊢ key_cl H1'] [g ⊢ key_op \a.H2'])
            | [g ⊢ fc_synl FL1 _ HL1 FR1 _ HR1] ⇒ let [g ⊢ key_sync H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ HL1] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fo F2'] [g ⊢ key_cl HL1] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_parr F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FR1] [g ⊢ fo F2'] [g ⊢ key_cl HR1] [g ⊢ key_op \a.H2'])
            | [g ⊢ fc_synr FL1 _ HL1 FR1 _ HR1] ⇒ let [g ⊢ key_sync H1''] = [g ⊢ H1] in
              let [g ⊢ refk] = functional_key [g ⊢ HL1] [g ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FL1] [g ⊢ fo F2'] [g ⊢ key_cl HL1] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_parr F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fc FR1] [g ⊢ fo F2'] [g ⊢ key_cl HR1] [g ⊢ key_op \a.H2'])
            | [g ⊢ fc_nu \a.F1'] ⇒ (case [g ⊢ F2] of
                 | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F2')] ⇒ 
                   impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fc F2'] [_ ⊢ key_cl H1[..]] [_ ⊢ key_cl H2]
                 | [g ⊢ fo_nu_op \a.F2'] ⇒ impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fo F2'] [_ ⊢ key_cl H1[..]] [_ ⊢ key_op \a.H2[..]])))
  | [g ⊢ fo F1] ⇒ let [g ⊢ key_op \a.H1] = h1 in
    (case fs2 of
       | [g ⊢ fc F2] ⇒ let [g ⊢ key_cl H2] = h2 in
         (case [g ⊢ F1] of
            | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F1')] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
              impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fc F2'] [_ ⊢ key_cl H1] [_ ⊢ key_cl H2[..]]
            | [g ⊢ fo_kpref F1' (\a.H1') _] ⇒ 
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
              let [g ⊢ fc_kpref F2' H2' _] = [g ⊢ F2] in
              let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1] [g ⊢ key_cl H2]
            | [g ⊢ fo_suml F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fc_suml F2' _] ⇒ let [g,a:names ⊢ key_suml H1'] = [_ ⊢ H1] in
                   let [g ⊢ key_suml H2'] = [g ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_sumr _ D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2])
            | [g ⊢ fo_sumr F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fc_suml _ D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2]
                 | [g ⊢ fc_sumr F2' _] ⇒ let [g,a:names ⊢ key_sumr H1'] = [_ ⊢ H1] in
                   let [g ⊢ key_sumr H2'] = [g ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2'])
            | [g ⊢ fo_parl F1' (\a.H1') _] ⇒ let [g,a:names ⊢ key_parl H1''] = [_ ⊢ H1] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1'] [_ ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl F2' H2' _] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_parr _ H2' N2] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible key_in_target_of_fstep_op [g ⊢ F1'] [_ ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fc_synl F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synr F2' _ H2' _ _ _] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2'])
            | [g ⊢ fo_parr F1' (\a.H1') _] ⇒ let [g,a:names ⊢ key_parr H1''] = [_ ⊢ H1] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1'] [_ ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fc_parl _ H2' N2] ⇒ let [g ⊢ key_parl H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible key_in_target_of_fstep_op [g ⊢ F1'] [_ ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fc_parr F2' H2' _] ⇒ let [g ⊢ key_parr H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ H2'] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl H2']
                 | [g ⊢ fc_synl _ _ HL2 F2' _ HR2] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ HL2] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl HR2]
                 | [g ⊢ fc_synr _ _ HL2 F2' _ HR2] ⇒ let [g ⊢ key_sync H2''] = [g ⊢ H2] in
                   let [g ⊢ refk] = functional_key [g ⊢ HL2] [g ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fc F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_cl HR2])
            | [g ⊢ fo_nu_op \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
              impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fo F1'] [_ ⊢ fc F2'] [_ ⊢ key_op \a.H1[..]] [_ ⊢ key_cl H2[..]])
       | [g ⊢ fo F2] ⇒ let [g ⊢ key_op \a.H2] = h2 in
         (case [g ⊢ F1] of
            | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F1')] ⇒ (case [g ⊢ F2] of
                 | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F2')] ⇒ 
                   impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fc F2'] [_ ⊢ key_cl H1] [_ ⊢ key_cl H2]
                 | [g ⊢ fo_nu_op \a.F2'] ⇒ impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fc F1'] [_ ⊢ fo F2'] [_ ⊢ key_cl H1] [_ ⊢ key_op \a.H2[..]])
            | [g ⊢ fo_kpref F1' (\a.H1') _] ⇒ 
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
              let [g ⊢ fo_kpref F2' (\a.H2') _] = [g ⊢ F2] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fo F2'] [g ⊢ key_op \a.H1] [g ⊢ key_op \a.H2]
            | [g ⊢ fo_suml F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fo_suml F2' _] ⇒ let [g,a:names ⊢ key_suml H1'] = [_ ⊢ H1] in
                   let [g,a:names ⊢ key_suml H2'] = [_ ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fo F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_sumr _ D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2])
            | [g ⊢ fo_sumr F1' _] ⇒ (case [g ⊢ F2] of 
                 | [g ⊢ fo_suml _ D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2]
                 | [g ⊢ fo_sumr F2' _] ⇒ let [g,a:names ⊢ key_sumr H1'] = [_ ⊢ H1] in
                   let [g,a:names ⊢ key_sumr H2'] = [_ ⊢ H2] in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fo F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_op \a.H2'])
            | [g ⊢ fo_parl F1' (\a.H1') _] ⇒ let [g,a:names ⊢ key_parl H1''] = [_ ⊢ H1] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1'] [_ ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fo F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_op \a.H2']
                 | [g ⊢ fo_parr _ (\a.H2') N2] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible key_in_target_of_fstep_op [g ⊢ F1'] [_ ⊢ H1'] [g ⊢ N2])
            | [g ⊢ fo_parr F1' (\a.H1') _] ⇒ let [g,a:names ⊢ key_parr H1''] = [_ ⊢ H1] in
              let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1'] [_ ⊢ H1''] in
              (case [g ⊢ F2] of
                 | [g ⊢ fo_parl _ (\a.H2') N2] ⇒ let [g,a:names ⊢ key_parl H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible key_in_target_of_fstep_op [g ⊢ F1'] [_ ⊢ H1'] [g ⊢ N2]
                 | [g ⊢ fo_parr F2' (\a.H2') _] ⇒ let [g,a:names ⊢ key_parr H2''] = [_ ⊢ H2] in
                   let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2'] [_ ⊢ H2''] in
                   impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1'] [g ⊢ fo F2'] [g ⊢ key_op \a.H1'] [g ⊢ key_op \a.H2'])
            | [g ⊢ fo_nu_op \a.F1'] ⇒ (case [g ⊢ F2] of
                 | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F2')] ⇒ 
                   impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fo F1'] [_ ⊢ fc F2'] [_ ⊢ key_op \a.H1[..]] [_ ⊢ key_cl H2]
                 | [g ⊢ fo_nu_op \a.F2'] ⇒ impossible no_composable_fw_tr_with_same_key [g,a:names ⊢ fo F1'] [_ ⊢ fo F2'] [_ ⊢ key_op \a.H1[..]] [_ ⊢ key_op \a.H2[..]])))
;

% Two backward composable transitions cannot have the same key.
rec no_composable_bw_tr_with_same_key: (g:ctx) [g ⊢ bstep Z θ2 Y] → [g ⊢ bstep Y θ1 X] →
  [g ⊢ key_pl θ2 K[]] → [g ⊢ key_pl θ1 K[]] → [g ⊢ false] =
/ total x (no_composable_bw_tr_with_same_key x _ _ _ _ _ _ _ _ _ _) /
fn bs1,bs2,h1,h2 ⇒ case bs1 of
  | [g ⊢ bc B1] ⇒ let [g ⊢ F1] = loop_lemma_two_cl [g ⊢ B1] in
    (case bs2 of
       | [g ⊢ bc B2] ⇒ let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in
         no_composable_fw_tr_with_same_key [g ⊢ fc F2] [g ⊢ fc F1] h2 h1
       | [g ⊢ bo B2] ⇒ let [g ⊢ F2] = loop_lemma_two_op [g ⊢ B2] in
         no_composable_fw_tr_with_same_key [g ⊢ fo F2] [g ⊢ fc F1] h2 h1)
  | [g ⊢ bo B1] ⇒ let [g ⊢ F1] = loop_lemma_two_op [g ⊢ B1] in
    (case bs2 of
       | [g ⊢ bc B2] ⇒ let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in
         no_composable_fw_tr_with_same_key [g ⊢ fc F2] [g ⊢ fo F1] h2 h1
       | [g ⊢ bo B2] ⇒ let [g ⊢ F2] = loop_lemma_two_op [g ⊢ B2] in
         no_composable_fw_tr_with_same_key [g ⊢ fo F2] [g ⊢ fo F1] h2 h1)
;

% Two forward composable transitions cannot have the same proof label.
rec no_composable_fw_tr_with_same_label: (g:ctx) [g ⊢ fstep X θ Y] → [g ⊢ fstep Y θ Z] → [g ⊢ false] =
/ total x (no_composable_fw_tr_with_same_label x _ _ _ _ _) /
fn fs1,fs2 ⇒ case fs1 of
  | [g ⊢ fc F1]:[g ⊢ fstep _ (p_cl θ) _] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ] in
    let [g ⊢ fc F2] = fs2 in impossible no_composable_fw_tr_with_same_key [g ⊢ fc F1] [g ⊢ fc F2] [g ⊢ key_cl H] [g ⊢ key_cl H]
  | [g ⊢ fo F1]:[g ⊢ fstep _ (p_op (open \a.θ)) _] ⇒ let [g,a:names ⊢ ex_k H] = total_key [_ ⊢ θ] in
    let [g ⊢ fo F2] = fs2 in impossible no_composable_fw_tr_with_same_key [g ⊢ fo F1] [g ⊢ fo F2] [g ⊢ key_op \a.H] [g ⊢ key_op \a.H]
;

% Two backward composable transitions cannot have the same proof label.
rec no_composable_bw_tr_with_same_label: (g:ctx) [g ⊢ bstep X θ Y] → [g ⊢ bstep Y θ Z] → [g ⊢ false] =
/ total x (no_composable_bw_tr_with_same_label x _ _ _ _ _) /
fn bs1,bs2 ⇒ case bs1 of
  | [g ⊢ bc F1]:[g ⊢ bstep _ (p_cl θ) _] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ] in
    let [g ⊢ bc F2] = bs2 in impossible no_composable_bw_tr_with_same_key [g ⊢ bc F1] [g ⊢ bc F2] [g ⊢ key_cl H] [g ⊢ key_cl H]
  | [g ⊢ bo F1]:[g ⊢ bstep _ (p_op (open \a.θ)) _] ⇒ let [g,a:names ⊢ ex_k H] = total_key [_ ⊢ θ] in
    let [g ⊢ bo F2] = bs2 in impossible no_composable_bw_tr_with_same_key [g ⊢ bo F1] [g ⊢ bo F2] [g ⊢ key_op \a.H] [g ⊢ key_op \a.H]
;

% Given a combined transition t, t and inv_tr(t) have opposite directions.
rec inv_tr_have_opp_direction: (g:ctx) (S1:[g ⊢ step X1 θ1 X1']) (S2:[g ⊢ step X2 θ2 X2'])
  [g ⊢ inv_tr S1 S2] → [g ⊢ opp_direction S1 S2] =
/ total hr (inv_tr_have_opp_direction _ _ _ _ _ _ _ _ _ hr) /
fn hr ⇒ let [g ⊢ it S1 S2] = hr in
case [_ ⊢ S1] of
  | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ impossible no_composable_fw_tr_with_same_label [g ⊢ fc F1] [g ⊢ fc F2]
       | [g ⊢ sc (bwc B2)] ⇒ [g ⊢ odfb (ftc_cl F1) (btc_cl B2)])
  | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ so (fwo F2)] ⇒ impossible no_composable_fw_tr_with_same_label [g ⊢ fo F1] [g ⊢ fo F2]
       | [g ⊢ so (bwo B2)] ⇒ [g ⊢ odfb (ftc_op F1) (btc_op B2)])
  | [g ⊢ sc (bwc B1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ [g ⊢ odbf (btc_cl B1) (ftc_cl F2)]
       | [g ⊢ sc (bwc B2)] ⇒ impossible no_composable_bw_tr_with_same_label [g ⊢ bc B1] [g ⊢ bc B2])
  | [g ⊢ so (bwo B1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ so (fwo F2)] ⇒ [g ⊢ odbf (btc_op B1) (ftc_op F2)]
       | [g ⊢ so (bwo B2)] ⇒ impossible no_composable_bw_tr_with_same_label [g ⊢ bo B1] [g ⊢ bo B2])
;

==> anc/code/ccskp/axioms/ed.bel <==
%%% ED: event determinism

% Event determinism (ED):
% If T and U are forward coinitial transitions and T ~ U, then T and U are cofinal.
rec ed: (g:ctx) {FT:[g ⊢ fstep X θ Y1]} {FU:[g ⊢ fstep X θ Y2]} (T:[g ⊢ step X θ Y1])
  (U:[g ⊢ step X θ Y2]) [g ⊢ forw_to_comb FT T] → [g ⊢ forw_to_comb FU U] → [g ⊢ equiv_tr T U] → [g ⊢ eqp Y1 Y2] =
/ total e (ed _ _ _ _ _ _ _ e) /
mlam FT,FU ⇒ fn fc1,fc2,e ⇒ let [g ⊢ reff] = fld [_ ⊢ FT] [_ ⊢ FU] in [g ⊢ refp]
;

==> anc/code/ccskp/axioms/events.bel <==
%%% Equivalence of transitions ~: two transitions are equivalent if they correspond to the same event

% Base case of the definition of equivalence of transitions
% Since CCSKP is pre-reversible, we can use the simplified definition of events (Definition 6.2):
% Two combined transitions with the same direction t: P --[α]--> Q and t': R --[α]--> S
% are equivalent if there exist two combined transitions with the same direction
% u: P --[β]--> R and u': Q --[β]--> S such that t and u are independent.

LF equiv_tr_base: step P θ Q → step R θ S → type =
  | etb: same_direction (T:step P θ1 Q) (T':step R θ1 S) → same_direction (U:step P θ2 R) (U':step Q θ2 S) → 
         indep_tr T U → equiv_tr_base T T'
;

% Equivalence of transitions ~:
% Reflexive, symmetric and transitive closure of the equiv_tr_base relation.
LF equiv_tr: step P θ Q → step R θ S → type =
  | et_base: equiv_tr_base T T' → equiv_tr T T'
  | et_refl: equiv_tr T T
  | et_sym: equiv_tr T' T → equiv_tr T T'
  | et_trans: equiv_tr T T' → equiv_tr T' T'' → equiv_tr T T''
;


% We can show that this definition is equivalent to Def. 2.4 in the paper. In particular
% we have to prove that, given equiv_tr_base t t' as above:
% 1) The pairs of transitions (inv(u), t'), (inv(t'), inv(u')) and (u', inv(t)) are independent
% 2) The diamond is not degenerate: Q != R if t and u are both forward or backward, P !=S otherwise.

% Given t,u,u',t' as in the definition of equiv_tr_base t t', then inv(u) and t' are independent
LF ex_indep_tr_one: step P θ1 Q → step P θ2 R → step Q θ2 S → step R θ1 S → type =
  | exi1: inv_tr U RU → indep_tr RU T' → ex_indep_tr_one T U U' T'
;
rec indep_tr_in_diamond_one: (g:ctx) (T:[g ⊢ step P θ1 Q]) (U:[g ⊢ step P θ2 R]) (U':[g ⊢ step Q θ2 S])
  (T':[g ⊢ step R θ1 S]) [g ⊢ same_direction T T'] → [g ⊢ same_direction U U'] 
  → [g ⊢ indep_tr T U] → [g ⊢ ex_indep_tr_one T U U' T'] =
/ total t (indep_tr_in_diamond_one _ _ _ _ _ _ t _ _) /
fn sd1,sd2,hi ⇒ let [g ⊢ ind_tr I (ct _ U _)] = hi in
let [g ⊢ _]:[g ⊢ same_direction _ T'] = sd1 in
let [g ⊢ I'] = symmetric_indep [g ⊢ I] in
let [g ⊢ ex_iv HRU] = total_inv [g ⊢ U] in
let [g ⊢ it _ _] = [g ⊢ HRU] in
[g ⊢ exi1 HRU (ind_tr I' (ct _ _ (st_s* T')))]
;

% Given t,u,u',t' as in the definition of equiv_tr_base t t', then inv(t') and inv(u') are independent
LF ex_indep_tr_two: step P θ1 Q → step P θ2 R → step Q θ2 S → step R θ1 S → type =
  | exi2: inv_tr T' RT' → inv_tr U' RU' → indep_tr RT' RU' → ex_indep_tr_two T U U' T'
;
rec indep_tr_in_diamond_two: (g:ctx) (T:[g ⊢ step P θ1 Q]) (U:[g ⊢ step P θ2 R]) (U':[g ⊢ step Q θ2 S])
  (T':[g ⊢ step R θ1 S]) [g ⊢ same_direction T T'] → [g ⊢ same_direction U U'] 
  → [g ⊢ indep_tr T U] → [g ⊢ ex_indep_tr_two T U U' T'] =
/ total t (indep_tr_in_diamond_two _ _ _ _ _ _ t _ _) /
fn sd1,sd2,hi ⇒ let [g ⊢ ind_tr I (ct _ _ _)] = hi in
let [g ⊢ _]:[g ⊢ same_direction _ T'] = sd1 in
let [g ⊢ _]:[g ⊢ same_direction _ U'] = sd2 in
let [g ⊢ ex_iv HRT'] = total_inv [g ⊢ T'] in
let [g ⊢ it _ _] = [g ⊢ HRT'] in
let [g ⊢ ex_iv HRU'] = total_inv [g ⊢ U'] in
let [g ⊢ it _ RU'] = [g ⊢ HRU'] in
[g ⊢ exi2 HRT' HRU' (ind_tr I (ct _ _ (st_s* RU')))]
;

% Given t,u,u',t' as in the definition of equiv_tr_base t t', then u' and inv(t) are independent
LF ex_indep_tr_three: step P θ1 Q → step P θ2 R → step Q θ2 S → step R θ1 S → type =
  | exi3: inv_tr T RT → indep_tr U' RT → ex_indep_tr_three T U U' T'
;
rec indep_tr_in_diamond_three: (g:ctx) (T:[g ⊢ step P θ1 Q]) (U:[g ⊢ step P θ2 R]) (U':[g ⊢ step Q θ2 S])
  (T':[g ⊢ step R θ1 S]) [g ⊢ same_direction T T'] → [g ⊢ same_direction U U'] 
  → [g ⊢ indep_tr T U] → [g ⊢ ex_indep_tr_three T U U' T'] =
/ total t (indep_tr_in_diamond_three _ _ _ _ _ _ t _ _) /
fn sd1,sd2,hi ⇒ let [g ⊢ ind_tr I (ct T _ _)] = hi in
let [g ⊢ I'] = symmetric_indep [g ⊢ I] in
let [g ⊢ ex_iv HRT] = total_inv [g ⊢ T] in
let [g ⊢ it _ RT] = [g ⊢ HRT] in
[g ⊢ exi3 HRT (ind_tr I' (ct _ _ (st_s* RT)))]
;

% To prove 2), we show that Q != R and P != S regardless of the directions of t and u.

% If equiv_tr_base T T', then target(T) and source(T') are not equal processes.
rec non_degenerate_diamonds_one: (g:ctx) (T:[g ⊢ step P θ Q]) (T':[g ⊢ step R θ S])
  [g ⊢ equiv_tr_base T T'] → [g ⊢ eqp Q R] → [g ⊢ false] =
/ total t (non_degenerate_diamonds_one _ _ _ _ _ _ t _ _ _) /
fn he,e ⇒ let [g ⊢ refp] = e in
let [g ⊢ etb SD1 _ _] = he in
case [g ⊢ SD1] of
  | [g ⊢ sdf HF HF'] ⇒ let [g ⊢ _]:[g ⊢ forw_to_comb F _] = [g ⊢ HF] in
                        let [g ⊢ _]:[g ⊢ forw_to_comb F' _] = [g ⊢ HF'] in
                        impossible no_composable_fw_tr_with_same_label [g ⊢ F] [g ⊢ F']
  | [g ⊢ sdb HB HB'] ⇒ let [g ⊢ _]:[g ⊢ back_to_comb B _] = [g ⊢ HB] in
                        let [g ⊢ _]:[g ⊢ back_to_comb B' _] = [g ⊢ HB'] in
                        impossible no_composable_bw_tr_with_same_label [g ⊢ B] [g ⊢ B']
;

% If equiv_tr_base T T', then source(T) and target(T') are not equal processes.
rec non_degenerate_diamonds_two: (g:ctx) (T:[g ⊢ step P θ Q]) (T':[g ⊢ step R θ S])
  [g ⊢ equiv_tr_base T T'] → [g ⊢ eqp P S] → [g ⊢ false] =
/ total t (non_degenerate_diamonds_two _ _ _ _ _ _ t _ _ _) /
fn he,e ⇒ let [g ⊢ refp] = e in
let [g ⊢ etb SD1 _ _] = he in
case [g ⊢ SD1] of
  | [g ⊢ sdf HF HF'] ⇒ let [g ⊢ _]:[g ⊢ forw_to_comb F _] = [g ⊢ HF] in
                        let [g ⊢ _]:[g ⊢ forw_to_comb F' _] = [g ⊢ HF'] in
                        impossible no_composable_fw_tr_with_same_label [g ⊢ F'] [g ⊢ F]
  | [g ⊢ sdb HB HB'] ⇒ let [g ⊢ _]:[g ⊢ back_to_comb B _] = [g ⊢ HB] in
                        let [g ⊢ _]:[g ⊢ back_to_comb B' _] = [g ⊢ HB'] in
                        impossible no_composable_bw_tr_with_same_label [g ⊢ B'] [g ⊢ B]
;



% Equivalent transitions are connected
rec equiv_tr_are_connected: (g:ctx) (T:[g ⊢ step P θ Q]) (T':[g ⊢ step R θ S])
  [g ⊢ equiv_tr T T'] → [g ⊢ conn_tr T T'] =
/ total e (equiv_tr_are_connected _ _ _ _ _ _ _ _ e) /
fn e ⇒ case e of
  | [_ ⊢ et_base (etb _ SD2 _)]:[_ ⊢ equiv_tr T T'] ⇒
    let [_ ⊢ _]:[_ ⊢ same_direction U _] = [_ ⊢ SD2] in
    [_ ⊢ ct T T' (tr_s* (st_s* U) (st_s* T'))]
  | [_ ⊢ et_refl] ⇒ let [_ ⊢ _]:[_ ⊢ equiv_tr T T] = e in [_ ⊢ ct _ _ (st_s* T)]
  | [_ ⊢ et_sym E'] ⇒ let [g ⊢ ct T' T S*] = equiv_tr_are_connected [_ ⊢ E'] in
                 let [g ⊢ S*'] = symmetric_step* [g ⊢ S*] in [g ⊢ ct _ _ (tr_s* (st_s* T) (tr_s* S*' (st_s* T')))]
  | [_ ⊢ et_trans E1 E2] ⇒ let [g ⊢ ct _ T S1*] = equiv_tr_are_connected [_ ⊢ E1] in
                      let [g ⊢ ct _ _ S2*] = equiv_tr_are_connected [_ ⊢ E2] in
                      let [g ⊢ RT] = symmetric_step [g ⊢ T] in [g ⊢ ct _ _ (tr_s* S1* (tr_s* (st_s* RT) S2*))]
;

==> anc/code/ccskp/axioms/fld.bel <==
%%% FLD: forward label determinism

% Forward label determinism for closed transitions:
% Two coinitial forward closed transitions with the same proof label are equal.
rec fld_fc: (g:ctx) {F1:[g ⊢ fstep_cl X θ Y1]} {F2:[g ⊢ fstep_cl X θ Y2]} [g ⊢ eqfc F1 F2] =
/ total f1 (fld_fc _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fc_pref D1] ⇒ let [g ⊢ fc_pref D2] = [g ⊢ F2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc]
  | [g ⊢ fc_kpref F1' H1 I1] ⇒ let [g ⊢ fc_kpref F2' H2 I2] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ reffc]
  | [g ⊢ fc_suml F1' D1] ⇒ let [g ⊢ fc_suml F2' D2] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc]
  | [g ⊢ fc_sumr F1' D1] ⇒ let [g ⊢ fc_sumr F2' D2] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc]
  | [g ⊢ fc_parl F1' H1 N1] ⇒ let [g ⊢ fc_parl F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffc]
  | [g ⊢ fc_parr F1' H1 N1] ⇒ let [g ⊢ fc_parr F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffc]
  | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ reffc] = fld_fc [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ reffc] = fld_fc [g ⊢ FR1] [g ⊢ FR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ reffc]
       | [g ⊢ fc_synr FL2 LL2 _ _ _ _] ⇒ let [g ⊢ reffc] = fld_fc [g ⊢ FL1] [g ⊢ FL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2])
  | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_synl FL2 LL2 _ _ _ _] ⇒ let [g ⊢ reffc] = fld_fc [g ⊢ FL1] [g ⊢ FL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ reffc] = fld_fc [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ reffc] = fld_fc [g ⊢ FR1] [g ⊢ FR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ reffc])
  | [g ⊢ fc_nu \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ reffc] = fld_fc [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in [g ⊢ reffc]
;

% To prove FLD for forward open transitions, we need an auxiliary lemma to solve the restriction subcases.
% This, in turn, needs a technical lemma to be proved.

% Technical lemma: given two forward closed coinitial transitions in a context [g,a:names,b:names],
% respectively using the proof label θ[..,a] (meaning that θ does not depend on b) and θ[..,b]
% (meaning that θ does not depend on a), if b occurs in θ[..,b], then we have a contradiction.
rec no_trans_diff_dependency: (g:ctx) [g,a:names,b:names ⊢ fstep_cl X θ[..,a] Y1] →
  [g,a:names,b:names ⊢ fstep_cl X θ[..,b] Y2] → [g,a:names,b:names ⊢ occurs b θ[..,b]] → [g ⊢ false] =
/ total f1 (no_trans_diff_dependency _ _ _ _ _ _ f1 _) /
fn f1,f2,o ⇒ case f1 of
  | [g,a:names,b:names ⊢ fc_pref D1] ⇒ let [g,a:names,b:names ⊢ fc_pref D2] = f2 in impossible occur_imp o
  | [g,a:names,b:names ⊢ fc_kpref F1 _ _] ⇒ let [g,a:names,b:names ⊢ fc_kpref F2 _ _] = f2 in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] o
  | [g,a:names,b:names ⊢ fc_suml F1 _] ⇒ let [g,a:names,b:names ⊢ fc_suml F2 _] = f2 in 
    let [g,a:names,b:names ⊢ occ_suml O] = o in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O]
  | [g,a:names,b:names ⊢ fc_sumr F1 _] ⇒ let [g,a:names,b:names ⊢ fc_sumr F2 _] = f2 in 
    let [g,a:names,b:names ⊢ occ_sumr O] = o in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O]
  | [g,a:names,b:names ⊢ fc_parl F1 _ _] ⇒ let [g,a:names,b:names ⊢ fc_parl F2 _ _] = f2 in 
    let [g,a:names,b:names ⊢ occ_parl O] = o in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O]
  | [g,a:names,b:names ⊢ fc_parr F1 _ _] ⇒ let [g,a:names,b:names ⊢ fc_parr F2 _ _] = f2 in 
    let [g,a:names,b:names ⊢ occ_parr O] = o in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O]
  | [g,a:names,b:names ⊢ fc_synl FL1 LL1 _ _ _ _] ⇒ (case f2 of
       | [g,a:names,b:names ⊢ fc_synl FL2 _ _ _ _ _] ⇒ let [g,a:names,b:names ⊢ occ_sync O] = o in
         impossible no_trans_diff_dependency [_ ⊢ FL1] [_ ⊢ FL2] [_ ⊢ O]
       | [g,a:names,b:names ⊢ fc_synr _ LL2[..,b,a] _ _ _ _] ⇒ impossible unique_lab [_ ⊢ LL1] [_ ⊢ LL2])
  | [g,a:names,b:names ⊢ fc_synr FL1 LL1 _ _ _ _] ⇒ (case f2 of
       | [g,a:names,b:names ⊢ fc_synl _ LL2[..,b,a] _ _ _ _] ⇒ impossible unique_lab [_ ⊢ LL1] [_ ⊢ LL2]
       | [g,a:names,b:names ⊢ fc_synr FL2 _ _ _ _ _] ⇒ let [g,a:names,b:names ⊢ occ_sync O] = o in
         impossible no_trans_diff_dependency [_ ⊢ FL1] [_ ⊢ FL2] [_ ⊢ O])
  | [g,a:names,b:names ⊢ fc_nu \c.F1[..,c,a,b]] ⇒ let [g,a:names,b:names ⊢ fc_nu \c.F2[..,c,a,b]] = f2 in
    let [g,a:names,b:names ⊢ O] = o in
    impossible no_trans_diff_dependency [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O[..]]
;

% Auxiliary lemma for fld, open case: given two forward open coinitial transitions using the same
% proof label θ, if one is obtained via the rule fo_nu_cl and the other via the rule fo_nu_op,
% then we have a contradiction.
rec no_fstep_cl_and_op_fld: (g:ctx) [g,a:names ⊢ fstep_cl X θ Y1] → [g,a:names ⊢ fstep_op X (open \a.θ[..]) Y2] →
 [g,a:names ⊢ occurs a θ] → [g,a:names ⊢ lab θ α[..]] → [g ⊢ false] =
/ total f1 (no_fstep_cl_and_op_fld _ _ _ _ _ _ f1 _ _ _) /
fn f1,f2,o1,l1 ⇒ case f1 of
  | [g,a:names ⊢ fc_pref D1] ⇒ impossible f2
  | [g,a:names ⊢ fc_kpref F1 _ _] ⇒ let [g,a:names ⊢ fo_kpref F2 (\_._) _] = f2 in
    impossible no_fstep_cl_and_op_fld [_ ⊢ F1] [_ ⊢ F2] o1 l1
  | [g,a:names ⊢ fc_suml F1 _] ⇒ let [g,a:names ⊢ fo_suml F2 _] = f2 in 
    let [g,a:names ⊢ occ_suml O1] = o1 in
    let [g,a:names ⊢ lab_suml L1] = l1 in
    impossible no_fstep_cl_and_op_fld [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O1] [_ ⊢ L1]
  | [g,a:names ⊢ fc_sumr F1 _] ⇒ let [g,a:names ⊢ fo_sumr F2 _] = f2 in
    let [g,a:names ⊢ occ_sumr O1] = o1 in
    let [g,a:names ⊢ lab_sumr L1] = l1 in
    impossible no_fstep_cl_and_op_fld [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O1] [_ ⊢ L1]
  | [g,a:names ⊢ fc_parl F1 _ _] ⇒ let [g,a:names ⊢ fo_parl F2 (\_._) _] = f2 in
    let [g,a:names ⊢ occ_parl O1] = o1 in
    let [g,a:names ⊢ lab_parl L1] = l1 in
    impossible no_fstep_cl_and_op_fld [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O1] [_ ⊢ L1]
  | [g,a:names ⊢ fc_parr F1 _ _] ⇒ let [g,a:names ⊢ fo_parr F2 (\_._) _] = f2 in
    let [g,a:names ⊢ occ_parr O1] = o1 in
    let [g,a:names ⊢ lab_parr L1] = l1 in
    impossible no_fstep_cl_and_op_fld [_ ⊢ F1] [_ ⊢ F2] [_ ⊢ O1] [_ ⊢ L1]
  | [g,a:names ⊢ fc_synl _ _ _ _ _ _] ⇒ impossible f2
  | [g,a:names ⊢ fc_synr _ _ _ _ _ _] ⇒ impossible f2
  | [g,a:names ⊢ fc_nu \b.F1[..,b,a]] ⇒ (case f2 of
       | [g,a:names ⊢ fo_nu_cl (\b.O2) (\b.L2) (\b.F2[..,b,a])] ⇒ let [g,a:names ⊢ O1] = o1 in
         impossible no_trans_diff_dependency [g,b:names,a:names ⊢ F1[..,a,b]] [g,b:names,a:names ⊢ F2[..,a,b]] [_ ⊢ O1[..]]
       | [g,a:names ⊢ fo_nu_op \b.F2[..,b,a]] ⇒ let [g,a:names ⊢ O1] = o1 in
         let [g,a:names ⊢ L1] = l1 in
         let [g,b:names,a:names ⊢ E[..,b]] = no_fstep_cl_and_op_fld [g,a:names,b:names ⊢ F1] [g,a:names,b:names ⊢ F2]
             [g,b:names,a:names ⊢ O1[..,a]] [g,b:names,a:names ⊢ L1[..,a]] in [g,a:names ⊢ E])
;

% Forward label determinism for open transitions:
% Two coinitial forward open transitions with the same proof label are equal.
rec fld_fo: (g:ctx) {F1:[g ⊢ fstep_op X θ Y1]} {F2:[g ⊢ fstep_op X θ Y2]} [g ⊢ eqfo F1 F2] =
/ total f1 (fld_fo _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒
         let [g,a:names ⊢ reffc] = fld_fc [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in
         let [g,a:names ⊢ reflb] = unique_lab [g,a:names ⊢ L1] [g,a:names ⊢ L2] in
         let [g,a:names ⊢ refoc] = unique_occ [g,a:names ⊢ O1] [g,a:names ⊢ O2] in [g ⊢ reffo]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ impossible no_fstep_cl_and_op_fld [g,a:names ⊢ F1'] [_ ⊢ F2'] [_ ⊢ O1] [_ ⊢ L1])
  | [g ⊢ fo_kpref F1' (\a.H1) I1] ⇒ let [g ⊢ fo_kpref F2' (\a.H2) I2] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in
    let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ reffo]
  | [g ⊢ fo_suml F1' D1] ⇒ let [g ⊢ fo_suml F2' D2] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffo]
  | [g ⊢ fo_sumr F1' D1] ⇒ let [g ⊢ fo_sumr F2' D2] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffo]
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ let [g ⊢ fo_parl F2' (\a.H2) N2] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in
    let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffo]
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ let [g ⊢ fo_parr F2' (\a.H2) N2] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in
    let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffo]
  | [g ⊢ fo_nu_op \a.F1'] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒ impossible no_fstep_cl_and_op_fld [g,a:names ⊢ F2'] [_ ⊢ F1'] [_ ⊢ O2] [_ ⊢ L2]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g,a:names ⊢ reffo] = fld_fo [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in [g ⊢ reffo])
;

% Forward label determinism (FLD):
% Two coinitial forward transitions with the same proof label are equal.
rec fld: (g:ctx) {F1:[g ⊢ fstep X θ Y1]} {F2:[g ⊢ fstep X θ Y2]} [g ⊢ eqf F1 F2] =
/ total f1 (fld _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fc F1'] ⇒ let [g ⊢ fc F2'] = [g ⊢ F2] in
    let [g ⊢ reffc] = fld_fc [g ⊢ F1'] [g ⊢ F2'] in [g ⊢ reff]
  | [g ⊢ fo F1'] ⇒ let [g ⊢ fo F2'] = [g ⊢ F2] in
    let [g ⊢ reffo] = fld_fo [g ⊢ F1'] [g ⊢ F2'] in [g ⊢ reff]
;

==> anc/code/ccskp/axioms/id.bel <==
%%% ID: independence of diamonds

% Independence of diamonds (ID):
% Given t:step X θ1 Y, u:step X θ2 Z, u':step Y θ2 W and t':step Z θ1 W,
% where (t,t') and (u,u') have same direction, with
%    - Y != Z if (t,u) have the same direction,
%    - X != W if (t,u) have opposite directions,
% then t and u are independent.

% First, we define an additional predicate to encode the disjunction of the following:
%    - Y != Z if (t,u) have the same direction,
%    - X != W if (t,u) have opposite directions.
LF non_deg_diamonds: step X θ1 Y → step X θ2 Z → step Y θ2 W → step Z θ1 W → type =
  | sd_diam: same_direction (T:step X θ1 Y) (U:step X θ2 Z) → (eqp Y Z → false)
             → non_deg_diamonds T U (U':step Y θ2 W) (T':step Z θ1 W)
  | od_diam: opp_direction (T:step X θ1 Y) (U:step X θ2 Z) → (eqp X W → false)
             → non_deg_diamonds T U (U':step Y θ2 W) (T':step Z θ1 W)
;

% Independence of diamonds (ID):
rec id: (g:ctx) (T:[g ⊢ step X θ1 Y]) (U:[g ⊢ step X θ2 Z]) (U':[g ⊢ step Y θ2 W])
  (T':[g ⊢ step Z θ1 W]) [g ⊢ same_direction T T'] → [g ⊢ same_direction U U'] →
  [g ⊢ non_deg_diamonds T U U' T'] → [g ⊢ indep_tr T U] =
/ total (id _ _ _ _ _ _ _ t _ _ _ _ _) /
fn sd1,sd2,nd ⇒ case nd of
  | [g ⊢ sd_diam (sdf FCT FCU) \x.H] ⇒ (case sd1 of
       | [g ⊢ sdf _ FCT'] ⇒ (case sd2 of
            | [g ⊢ sdf _ FCU'] ⇒ let [g ⊢ FCT']:[g ⊢ forw_to_comb FT' T'] = [g ⊢ FCT'] in
              let [g ⊢ FCU']:[g ⊢ forw_to_comb FU' U'] = [g ⊢ FCU'] in
              let [g ⊢ FCU]:[g ⊢ forw_to_comb FU U] = [g ⊢ FCU] in
              let [g ⊢ BT'] = loop_lemma_one [g ⊢ FT'] in
              let [g ⊢ BU'] = loop_lemma_one [g ⊢ FU'] in
              (case bti_equiv [g ⊢ BT'] [g ⊢ BU'] of
                | [g ⊢ bt_id refb] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
                | [g ⊢ bt_ind _ _ (ind_tr I _)] ⇒ [g ⊢ ind_tr I (ct _ _ (st_s* U))])
            | [g ⊢ sdb BCU _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCU] [g ⊢ BCU])
       | [g ⊢ sdb BCT _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCT] [g ⊢ BCT])
  | [g ⊢ sd_diam (sdb BCT BCU) \x.H] ⇒ (case sd1 of
       | [g ⊢ sdf FCT _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCT] [g ⊢ BCT]
       | [g ⊢ sdb _ BCT'] ⇒ (case sd2 of
            | [g ⊢ sdf FCU _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCU] [g ⊢ BCU]
            | [g ⊢ sdb _ BCU'] ⇒ let [g ⊢ BCT]:[g ⊢ back_to_comb BT T] = [g ⊢ BCT] in
              let [g ⊢ BCU]:[g ⊢ back_to_comb BU U] = [g ⊢ BCU] in
              (case bti_equiv [g ⊢ BT] [g ⊢ BU] of
                | [g ⊢ bt_id refb] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
                | [g ⊢ bt_ind _ _ (ind_tr I _)] ⇒ [g ⊢ ind_tr I (ct _ _ (st_s* U))])))
  | [g ⊢ od_diam (odfb FCT BCU) \x.H] ⇒ (case sd1 of
       | [g ⊢ sdf _ FCT'] ⇒ (case sd2 of
            | [g ⊢ sdf FCU _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCU] [g ⊢ BCU]
            | [g ⊢ sdb _ BCU'] ⇒ let [g ⊢ FCT]:[g ⊢ forw_to_comb FT T] = [g ⊢ FCT] in
              let [g ⊢ BT] = loop_lemma_one [g ⊢ FT] in
              let [g ⊢ BCU]:[g ⊢ back_to_comb BU U] = [g ⊢ BCU] in
              let [g ⊢ BCU']:[g ⊢ back_to_comb BU' U'] = [g ⊢ BCU'] in
              (case bti_equiv [g ⊢ BT] [g ⊢ BU'] of
                | [g ⊢ bt_id refb] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
                | [g ⊢ bt_ind _ _ (ind_tr I _)] ⇒ [g ⊢ ind_tr I (ct _ _ (st_s* U))]))
       | [g ⊢ sdb BCT _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCT] [g ⊢ BCT])
  | [g ⊢ od_diam (odbf BCT FCU) \x.H] ⇒ (case sd1 of
       | [g ⊢ sdf FCT _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCT] [g ⊢ BCT]
       | [g ⊢ sdb _ BCT'] ⇒ (case sd2 of
            | [g ⊢ sdf _ FCU'] ⇒ let [g ⊢ FCU]:[g ⊢ forw_to_comb FU U] = [g ⊢ FCU] in
              let [g ⊢ BU] = loop_lemma_one [g ⊢ FU] in
              let [g ⊢ BCT']:[g ⊢ back_to_comb BT' T'] = [g ⊢ BCT'] in
              (case bti_equiv [g ⊢ BT'] [g ⊢ BU] of
                | [g ⊢ bt_id refb] ⇒ impossible [g, refp:eqp _ _ ⊢ H]
                | [g ⊢ bt_ind _ _ (ind_tr I _)] ⇒ [g ⊢ ind_tr I (ct _ _ (st_s* U))])
            | [g ⊢ sdb BCU _] ⇒ impossible disjoint_forw_back_to_comb [g ⊢ FCU] [g ⊢ BCU]))
;

==> anc/code/ccskp/axioms/ire.bel <==
%%% IRE: independence respects events

% Independence respects events (IRE):
% Given three transitions t,t' and u, if t~t' (t and t' are equivalent) and t' and u are independent,
% then also t and u are independent.
rec ire: (g:ctx) (T:[g ⊢ step X θT Y]) (T':[g ⊢ step X' θT Y']) (U:[g ⊢ step Z θU W])
  [g ⊢ equiv_tr T T'] → [g ⊢ indep_tr T' U] → [g ⊢ indep_tr T U] =
/ total e (ire _ _ _ _ _ _ _ _ _ _ _ _ e _) /
fn e,i ⇒ let [g ⊢ ind_tr I (ct T' _ S'*)] = i in
let [g ⊢ ct _ _ S*] = equiv_tr_are_connected e in
let [g ⊢ RT'] = symmetric_step [g ⊢ T'] in [_ ⊢ ind_tr I (ct _ _ (tr_s* S* (tr_s* (st_s* RT') S'*)))]
;

==> anc/code/ccskp/axioms/pci.bel <==
%%% PCI: propagation of coinitial independence

% Propagation of coinitial independence (PCI):
% Given t:step X θ1 Y, u:step X θ2 Z, u':step Y θ2 W and t':step Z θ1 W,
% where (t,t') and (u,u') have same direction,
% if t and u are independent, then u' and inv_tr(t) are independent.
rec pci: (g:ctx) (T:[g ⊢ step X θ1 Y]) (U:[g ⊢ step X θ2 Z]) (U':[g ⊢ step Y θ2 W])
  (T':[g ⊢ step Z θ1 W]) (S:[g ⊢ step Y θ1 X]) [g ⊢ same_direction T T'] →
  [g ⊢ same_direction U U'] → [g ⊢ indep_tr T U] → [g ⊢ inv_tr T S] → [g ⊢ indep_tr U' S] =
/ total (pci _ _ _ _ _ _ _ t _ _ _ _ _ _) /
fn sd1,sd2,i,d ⇒ let [g ⊢ ind_tr I _] = i in
let [g ⊢ it T S] = d in 
let [g ⊢ I'] = symmetric_indep [g ⊢ I] in [g ⊢ ind_tr I' (ct _ _ (st_s* S))]
;

==> anc/code/ccskp/axioms/rpi.bel <==
%%% RPI: reversing preserves independence

% Reversing preserves independence (RPI):
% If two transitions t and t' are independent, then also inv_tr(t) and t' are independent.
rec rpi: (g:ctx) (T:[g ⊢ step X1 θ1 Y1]) (T':[g ⊢ step X2 θ2 Y2]) (S:[g ⊢ step Y1 θ1 X1]) 
  [g ⊢ indep_tr T T'] → [g ⊢ inv_tr T S] → [g ⊢ indep_tr S T'] =
/ total (rpi _ _ _ _ _ _ _ t _ _ _ _) /
fn i,d ⇒ let [g ⊢ ind_tr I (ct _ _ S*)] = i in
let [g ⊢ it T S] = d in [g ⊢ ind_tr I (ct _ _ (tr_s* (st_s* S) S*))]
;

==> anc/code/ccskp/axioms/sp.bel <==
%%% SP: square property

% Existence of transitions closing a square diagram for the 
% forward-forward, closed-closed case
LF square_ffcc: fstep_cl X θ1 X1 → fstep_cl X1 θ2 Y → type =
  | s_ffcc: fstep_cl X θ2 X2 → fstep_cl X2 θ1 Y → square_ffcc (F1:fstep_cl X θ1 X1) (F2:fstep_cl X1 θ2 Y)
;

% First auxiliary lemma for SP, closed-closed case:
% Given two composable forward closed transitions with independent proof labels,
% there exist two forward closed transitions closing the square diagram.
rec sp_ffcc: (g:ctx) {F1:[g ⊢ fstep_cl X θ1 X1]} {F2:[g ⊢ fstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_cl θ2)] → [g ⊢ square_ffcc F1 F2] =
/ total f1 (sp_ffcc _ _ _ _ _ _ f1 _ _) /
mlam F1,F2 ⇒ fn i ⇒ let [g ⊢ i_cc I] = i in
case [g ⊢ F1] of
  | [g ⊢ fc_pref _] ⇒ impossible [g ⊢ I]
  | [g ⊢ fc_kpref F1' H1 N1] ⇒ let [g ⊢ fc_kpref F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ s_ffcc F2'' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_cc I] in
    [g ⊢ s_ffcc (fc_kpref F2'' H2 N2) (fc_kpref F1'' H1 N1)]
  | [g ⊢ fc_suml F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ let [g ⊢ i_c1l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_ffcc (fc_suml F2'' D1) (fc_suml F1'' D1)]
       | [g ⊢ fc_sumr F2' _] ⇒ impossible [g ⊢ I])
  | [g ⊢ fc_sumr F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ impossible [g ⊢ I]
       | [g ⊢ fc_sumr F2' _] ⇒ let [g ⊢ i_c1r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_ffcc (fc_sumr F2'' D1) (fc_sumr F1'' D1)])
  | [g ⊢ fc_parl F1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_p1l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_ffcc (fc_parl F2'' H2 N2) (fc_parl F1'' H1 N1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_p2l H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_parr F2' H2 N2') (fc_parl F1' H1 N1')]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ FL2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_fstep_cl [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HL2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_synl FL2' LL2 HL2 FR2 LR2 HR2) (fc_parl F1'' H1 N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ FL2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_fstep_cl [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HL2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_synr FL2' LL2 HL2 FR2 LR2 HR2) (fc_parl F1'' H1 N1')])
  | [g ⊢ fc_parr F1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_p2r H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_parl F2' H2 N2') (fc_parr F1' H1 N1')]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_p1r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_ffcc (fc_parr F2'' H2 N2) (fc_parr F1'' H1 N1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc FR2' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ FR2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_fstep_cl [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HR2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_synl FL2 LL2 HL2 FR2' LR2 HR2) (fc_parr F1'' H1 N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc FR2' F1''] = sp_ffcc [g ⊢ F1'] [g ⊢ FR2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_fstep_cl [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HR2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffcc (fc_synr FL2 LL2 HL2 FR2' LR2 HR2) (fc_parr F1'' H1 N1')])
  | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_ffcc (fc_parl F2'' H2 N2') (fc_synl FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_ffcc (fc_parr F2'' H2 N2') (fc_synl FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_ffcc FR2' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_ffcc (fc_synl FL2' LL2 HL2 FR2' LR2 HR2) (fc_synl FL1' LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_ffcc FR2' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_ffcc (fc_synr FL2' LL2 HL2 FR2' LR2 HR2) (fc_synl FL1' LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_ffcc (fc_parl F2'' H2 N2') (fc_synr FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_ffcc F2'' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_ffcc (fc_parr F2'' H2 N2') (fc_synr FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_ffcc FR2' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_ffcc (fc_synl FL2' LL2 HL2 FR2' LR2 HR2) (fc_synr FL1' LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_ffcc FL2' FL1'] = sp_ffcc [g ⊢ FL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_ffcc FR2' FR1'] = sp_ffcc [g ⊢ FR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_ffcc (fc_synr FL2' LL2 HL2 FR2' LR2 HR2) (fc_synr FL1' LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ fc_nu \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_ffcc F2'' F1''] = sp_ffcc [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_cc I[..]] in
    [g ⊢ s_ffcc (fc_nu \a.F2'') (fc_nu \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-forward, closed-open case
LF square_ffco: fstep_cl X θ1 X1 → fstep_op X1 θ2 Y → type =
  | s_ffco: fstep_op X θ2 X2 → fstep_cl X2 θ1 Y → square_ffco (F1:fstep_cl X θ1 X1) (F2:fstep_op X1 θ2 Y)
;

% First auxiliary lemma for SP, closed-open case:
% Given two composable forward transitions, respectively closed and open, with independent
% proof labels, there exist two forward transitions closing the square diagram.
rec sp_ffco: (g:ctx) {F1:[g ⊢ fstep_cl X θ1 X1]} {F2:[g ⊢ fstep_op X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_op θ2)] → [g ⊢ square_ffco F1 F2] =
/ total f2 (sp_ffco _ _ _ _ _ _ _ f2 _) /
mlam F1,F2 ⇒ fn i ⇒ let [g ⊢ i_co \a.I] = i in
case [g ⊢ F2] of
  | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒ let [g ⊢ fc_nu \a.F1'] = [g ⊢ F1] in
    let [g,a:names ⊢ s_ffcc F2'' F1''] = sp_ffcc [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
    [g ⊢ s_ffco (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (fc_nu \a.F1'')]
  | [g ⊢ fo_kpref F2' (\a.H2) N2] ⇒ let [g ⊢ fc_kpref F1' H1 N1] = [g ⊢ F1] in
    let [g ⊢ s_ffco F2'' F1''] = sp_ffco [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_co \a.I] in
    [g ⊢ s_ffco (fo_kpref F2'' (\a.H2) N2) (fc_kpref F1'' H1 N1)]
  | [g ⊢ fo_suml F2' D2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_suml F1' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' F1''] = sp_ffco [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_ffco (fo_suml F2'' D2) (fc_suml F1'' D2)]
       | [g ⊢ fc_sumr F1' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F2' D2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_suml F1' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fc_sumr F1' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' F1''] = sp_ffco [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_ffco (fo_sumr F2'' D2) (fc_sumr F1'' D2)])
  | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_parl F1' H1 N1] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' F1''] = sp_ffco [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_ffco (fo_parl F2'' (\a.H2) N2) (fc_parl F1'' H1 N1)]
       | [g ⊢ fc_parr F1' H1 N1] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffco (fo_parl F2' (\a.H2) N2') (fc_parr F1' H1 N1')]
       | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' FL1'] = sp_ffco [g ⊢ FL1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_ffco (fo_parl F2'' (\a.H2) N2') (fc_synl FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' FL1'] = sp_ffco [g ⊢ FL1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_ffco (fo_parl F2'' (\a.H2) N2') (fc_synr FL1' LL1 HL1 FR1 LR1 HR1)])
  | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_parl F1' H1 N1] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffco (fo_parr F2' (\a.H2) N2') (fc_parl F1' H1 N1')]
       | [g ⊢ fc_parr F1' H1 N1] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' F1''] = sp_ffco [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_ffco (fo_parr F2'' (\a.H2) N2) (fc_parr F1'' H1 N1)]
       | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' FR1'] = sp_ffco [g ⊢ FR1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_ffco (fo_parr F2'' (\a.H2) N2') (fc_synl FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffco F2'' FR1'] = sp_ffco [g ⊢ FR1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_ffco (fo_parr F2'' (\a.H2) N2') (fc_synr FL1 LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g ⊢ fc_nu \a.F1'] = [g ⊢ F1] in
    let [g,a:names ⊢ s_ffco F2'' F1''] = sp_ffco [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_co \a.I[..]] in
    [g ⊢ s_ffco (fo_nu_op \a.F2'') (fc_nu \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-forward, open-closed case
LF square_ffoc: fstep_op X θ1 X1 → fstep_cl X1 θ2 Y → type =
  | s_ffoc: fstep_cl X θ2 X2 → fstep_op X2 θ1 Y → square_ffoc (F1:fstep_op X θ1 X1) (F2:fstep_cl X1 θ2 Y)
;

% First auxiliary lemma for SP, open-closed case:
% Given two composable forward transitions, respectively open and closed, with independent
% proof labels, there exist two forward transitions closing the square diagram.
rec sp_ffoc: (g:ctx) {F1:[g ⊢ fstep_op X θ1 X1]} {F2:[g ⊢ fstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_cl θ2)] → [g ⊢ square_ffoc F1 F2] =
/ total f1 (sp_ffoc _ _ _ _ _ _ f1 _ _) /
mlam F1,F2 ⇒ fn i ⇒ let [g ⊢ i_oc \a.I] = i in
case [g ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_ffcc F2'' F1''] = sp_ffcc [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
    [g ⊢ s_ffoc (fc_nu \a.F2'') (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))]
  | [g ⊢ fo_kpref F1' (\a.H1) N1] ⇒ let [g ⊢ fc_kpref F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ s_ffoc F2'' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oc \a.I] in
    [g ⊢ s_ffoc (fc_kpref F2'' H2 N2) (fo_kpref F1'' (\a.H1) N1)]
  | [g ⊢ fo_suml F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc F2'' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_ffoc (fc_suml F2'' D1) (fo_suml F1'' D1)]
       | [g ⊢ fc_sumr F2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fc_sumr F2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc F2'' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_ffoc (fc_sumr F2'' D1) (fo_sumr F1'' D1)])
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc F2'' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_ffoc (fc_parl F2'' H2 N2) (fo_parl F1'' (\a.H1) N1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_parr F2' H2 N2') (fo_parl F1' (\a.H1) N1')]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc FL2' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ FL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_fstep_op [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HL2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_synl FL2' LL2 HL2 FR2 LR2 HR2) (fo_parl F1'' (\a.H1) N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc FL2' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ FL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_fstep_op [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HL2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_synr FL2' LL2 HL2 FR2 LR2 HR2) (fo_parl F1'' (\a.H1) N1')])
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_parl F2' H2 N2') (fo_parr F1' (\a.H1) N1')]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc F2'' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_ffoc (fc_parr F2'' H2 N2) (fo_parr F1'' (\a.H1) N1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc FR2' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ FR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_fstep_op [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HR2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_synl FL2 LL2 HL2 FR2' LR2 HR2) (fo_parr F1'' (\a.H1) N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoc FR2' F1''] = sp_ffoc [g ⊢ F1'] [g ⊢ FR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_fstep_op [g ⊢ F1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HR2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoc (fc_synr FL2 LL2 HL2 FR2' LR2 HR2) (fo_parr F1'' (\a.H1) N1')])
  | [g ⊢ fo_nu_op \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_ffoc F2'' F1''] = sp_ffoc [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_oc \a.I[..]] in
    [g ⊢ s_ffoc (fc_nu \a.F2'') (fo_nu_op \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-forward, open-open case
LF square_ffoo: fstep_op X θ1 X1 → fstep_op X1 θ2 Y → type =
  | s_ffoo: fstep_op X θ2 X2 → fstep_op X2 θ1 Y → square_ffoo (F1:fstep_op X θ1 X1) (F2:fstep_op X1 θ2 Y)
;


% First auxiliary lemma for SP, open-open case:
% Given two composable open forward transitions with independent proof labels,
% there exist two forward open transitions closing the square diagram.
rec sp_ffoo: (g:ctx) {F1:[g ⊢ fstep_op X θ1 X1]} {F2:[g ⊢ fstep_op X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_op θ2)] → [g ⊢ square_ffoo F1 F2] =
/ total f1 (sp_ffoo _ _ _ _ _ _ f1 _ _) /
mlam F1,F2 ⇒ fn i ⇒ let [g ⊢ i_oo \a.I[..,a]] = i in
case [g ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒
         let [g,a:names ⊢ s_ffcc F2'' F1''] = sp_ffcc [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
         [g ⊢ s_ffoo (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_ffco F2'' F1''] = sp_ffco [_ ⊢ F1'] [_ ⊢ F2'] [g,a:names ⊢ i_co \b.I'[..,a,b]] in
         [g ⊢ s_ffoo (fo_nu_op \a.F2'') (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))])
  | [g ⊢ fo_kpref F1' (\a.H1) N1] ⇒ let [g ⊢ fo_kpref F2' (\a.H2) N2] = [g ⊢ F2] in
    let [g ⊢ s_ffoo F2'' F1''] = sp_ffoo [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oo \a.I] in
    [g ⊢ s_ffoo (fo_kpref F2'' (\a.H2) N2) (fo_kpref F1'' (\a.H1) N1)]
  | [g ⊢ fo_suml F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoo F2'' F1''] = sp_ffoo [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_ffoo (fo_suml F2'' D1) (fo_suml F1'' D1)]
       | [g ⊢ fo_sumr F2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fo_sumr F2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoo F2'' F1''] = sp_ffoo [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_ffoo (fo_sumr F2'' D1) (fo_sumr F1'' D1)])
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoo F2'' F1''] = sp_ffoo [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_ffoo (fo_parl F2'' (\a.H2) N2) (fo_parl F1'' (\a.H1) N1)]
       | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoo (fo_parr F2' (\a.H2) N2') (fo_parl F1' (\a.H1) N1')])
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_ffoo (fo_parl F2' (\a.H2) N2') (fo_parr F1' (\a.H1) N1')]
       | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_ffoo F2'' F1''] = sp_ffoo [g ⊢ F1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_ffoo (fo_parr F2'' (\a.H2) N2) (fo_parr F1'' (\a.H1) N1)])
  | [g ⊢ fo_nu_op \a.F1'] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒ let [g,a:names,b:names ⊢ I'[..,b,a]] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_ffoc F2'' F1''] = sp_ffoc [_ ⊢ F1'] [_ ⊢ F2'] [g,a:names ⊢ i_oc \b.I'[..,a,b]] in
         [g ⊢ s_ffoo (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (fo_nu_op \a.F1'')]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ 
         let [g,a:names ⊢ s_ffoo F2'' F1''] = sp_ffoo [_ ⊢ F1'] [_ ⊢ F2'] [_ ⊢ i_oo \a.I[..]] in
         [g ⊢ s_ffoo (fo_nu_op \a.F2'') (fo_nu_op \a.F1'')])
;



% Existence of transitions closing a square diagram for the 
% forward-backward, closed-closed case
LF square_fbcc: fstep_cl X θ1 X1 → bstep_cl X1 θ2 Y → type =
  | s_fbcc: bstep_cl X θ2 X2 → fstep_cl X2 θ1 Y → square_fbcc (F1:fstep_cl X θ1 X1) (B2:bstep_cl X1 θ2 Y)
;

% Second auxiliary lemma for SP, closed-closed case:
% Given two composable transitions, where the former is forward closed and the latter is
% backward closed, and with independent proof labels, there exist a forward and
% a backward transition closing the square diagram.
rec sp_fbcc: (g:ctx) {F1:[g ⊢ fstep_cl X θ1 X1]} {B2:[g ⊢ bstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_cl θ2)] → [g ⊢ square_fbcc F1 B2] =
/ total f1 (sp_fbcc _ _ _ _ _ _ f1 _ _) /
mlam F1,B2 ⇒ fn i ⇒ let [g ⊢ i_cc I] = i in
case [g ⊢ F1] of
  | [g ⊢ fc_pref _] ⇒ impossible [g ⊢ I]
  | [g ⊢ fc_kpref F1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_pref D2] ⇒ impossible [g ⊢ I]
       | [g ⊢ bc_kpref B2' H2 N2] ⇒ let [g ⊢ s_fbcc B2'' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_cc I] in
         [g ⊢ s_fbcc (bc_kpref B2'' H2 N2) (fc_kpref F1'' H1 N1)])
  | [g ⊢ fc_suml F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' _] ⇒ let [g ⊢ i_c1l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_cc I'] in
         [g ⊢ s_fbcc (bc_suml B2'' D1) (fc_suml F1'' D1)]
       | [g ⊢ bc_sumr B2' _] ⇒ impossible [g ⊢ I])
  | [g ⊢ fc_sumr F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' _] ⇒ impossible [g ⊢ I]
       | [g ⊢ bc_sumr B2' _] ⇒ let [g ⊢ i_c1r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_cc I'] in
         [g ⊢ s_fbcc (bc_sumr B2'' D1) (fc_sumr F1'' D1)])
  | [g ⊢ fc_parl F1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ i_p1l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_cc I'] in
         [g ⊢ s_fbcc (bc_parl B2'' H2 N2) (fc_parl F1'' H1 N1)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ i_p2l H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_parr B2' H2 N2') (fc_parl F1' H1 N1')]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ BL2] [g ⊢ i_cc I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BR2] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_synl BL2' LL2 HL2 BR2 LR2 HR2) (fc_parl F1'' H1 N1')]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ BL2] [g ⊢ i_cc I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BR2] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_synr BL2' LL2 HL2 BR2 LR2 HR2) (fc_parl F1'' H1 N1')])
  | [g ⊢ fc_parr F1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ i_p2r H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_parl B2' H2 N2') (fc_parr F1' H1 N1')]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ i_p1r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_cc I'] in
         [g ⊢ s_fbcc (bc_parr B2'' H2 N2) (fc_parr F1'' H1 N1)]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc BR2' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ BR2] [g ⊢ i_cc I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BL2] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_synl BL2 LL2 HL2 BR2' LR2 HR2) (fc_parr F1'' H1 N1')]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc BR2' F1''] = sp_fbcc [g ⊢ F1'] [g ⊢ BR2] [g ⊢ i_cc I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BL2] [g ⊢ N1] in
         [g ⊢ s_fbcc (bc_synr BL2 LL2 HL2 BR2' LR2 HR2) (fc_parr F1'' H1 N1')])
  | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ B2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_fbcc (bc_parl B2'' H2 N2') (fc_synl FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ B2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_fbcc (bc_parr B2'' H2 N2') (fc_synl FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ BL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_fbcc BR2' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ BR2] [g ⊢ i_cc IR] in
         [g ⊢ s_fbcc (bc_synl BL2' LL2 HL2 BR2' LR2 HR2) (fc_synl FL1' LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ BL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_fbcc BR2' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ BR2] [g ⊢ i_cc IR] in
         [g ⊢ s_fbcc (bc_synr BL2' LL2 HL2 BR2' LR2 HR2) (fc_synl FL1' LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ B2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_fbcc (bc_parl B2'' H2 N2') (fc_synr FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_fbcc B2'' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ B2'] [g ⊢ i_cc I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_fbcc (bc_parr B2'' H2 N2') (fc_synr FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ BL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_fbcc BR2' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ BR2] [g ⊢ i_cc IR] in
         [g ⊢ s_fbcc (bc_synl BL2' LL2 HL2 BR2' LR2 HR2) (fc_synr FL1' LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_fbcc BL2' FL1'] = sp_fbcc [g ⊢ FL1] [g ⊢ BL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_fbcc BR2' FR1'] = sp_fbcc [g ⊢ FR1] [g ⊢ BR2] [g ⊢ i_cc IR] in
         [g ⊢ s_fbcc (bc_synr BL2' LL2 HL2 BR2' LR2 HR2) (fc_synr FL1' LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ fc_nu \a.F1'] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in
    let [g,a:names ⊢ s_fbcc B2'' F1''] = sp_fbcc [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_cc I[..]] in
    [g ⊢ s_fbcc (bc_nu \a.B2'') (fc_nu \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-backward, closed-open case
LF square_fbco: fstep_cl X θ1 X1 → bstep_op X1 θ2 Y → type =
  | s_fbco: bstep_op X θ2 X2 → fstep_cl X2 θ1 Y → square_fbco (F1:fstep_cl X θ1 X1) (B2:bstep_op X1 θ2 Y)
;

% Second auxiliary lemma for SP, closed-open case:
% Given two composable transitions, where the former is forward closed and the latter is
% backward open, and with independent proof labels, there exist a forward and
% a backward transition closing the square diagram.
rec sp_fbco: (g:ctx) {F1:[g ⊢ fstep_cl X θ1 X1]} {B2:[g ⊢ bstep_op X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_op θ2)] → [g ⊢ square_fbco F1 B2] =
/ total b2 (sp_fbco _ _ _ _ _ _ _ b2 _) /
mlam F1,B2 ⇒ fn i ⇒ let [g ⊢ i_co \a.I] = i in
case [g ⊢ B2] of
  | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒ let [g ⊢ fc_nu \a.F1'] = [g ⊢ F1] in
    let [g,a:names ⊢ s_fbcc B2'' F1''] = sp_fbcc [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_cc I] in
    [g ⊢ s_fbco (bo_nu_cl (\a.O2) (\a.L2) (\a.B2'')) (fc_nu \a.F1'')]
  | [g ⊢ bo_kpref B2' (\a.H2) N2] ⇒ let [g ⊢ fc_kpref F1' H1 N1] = [g ⊢ F1] in
    let [g ⊢ s_fbco B2'' F1''] = sp_fbco [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_co \a.I] in
    [g ⊢ s_fbco (bo_kpref B2'' (\a.H2) N2) (fc_kpref F1'' H1 N1)]
  | [g ⊢ bo_suml B2' D2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_suml F1' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' F1''] = sp_fbco [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_fbco (bo_suml B2'' D2) (fc_suml F1'' D2)]
       | [g ⊢ fc_sumr F1' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ bo_sumr B2' D2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_suml F1' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fc_sumr F1' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' F1''] = sp_fbco [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_fbco (bo_sumr B2'' D2) (fc_sumr F1'' D2)])
  | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_parl F1' H1 N1] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' F1''] = sp_fbco [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_fbco (bo_parl B2'' (\a.H2) N2) (fc_parl F1'' H1 N1)]
       | [g ⊢ fc_parr F1' H1 N1] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bo [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fbco (bo_parl B2' (\a.H2) N2') (fc_parr F1' H1 N1')]
       | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' FL1'] = sp_fbco [g ⊢ FL1] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_fbco (bo_parl B2'' (\a.H2) N2') (fc_synl FL1' LL1 HL1 FR1 LR1 HR1)]
       | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' FL1'] = sp_fbco [g ⊢ FL1] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FR1] [g ⊢ N2] in
         [g ⊢ s_fbco (bo_parl B2'' (\a.H2) N2') (fc_synr FL1' LL1 HL1 FR1 LR1 HR1)])
  | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ (case [g ⊢ F1] of
       | [g ⊢ fc_parl F1' H1 N1] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bo [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fbco (bo_parr B2' (\a.H2) N2') (fc_parl F1' H1 N1')]
       | [g ⊢ fc_parr F1' H1 N1] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' F1''] = sp_fbco [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_fbco (bo_parr B2'' (\a.H2) N2) (fc_parr F1'' H1 N1)]
       | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' FR1'] = sp_fbco [g ⊢ FR1] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_fbco (bo_parr B2'' (\a.H2) N2') (fc_synl FL1 LL1 HL1 FR1' LR1 HR1)]
       | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_fbco B2'' FR1'] = sp_fbco [g ⊢ FR1] [g ⊢ B2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fc [g ⊢ FL1] [g ⊢ N2] in
         [g ⊢ s_fbco (bo_parr B2'' (\a.H2) N2') (fc_synr FL1 LL1 HL1 FR1' LR1 HR1)])
  | [g ⊢ bo_nu_op \a.B2'] ⇒ let [g ⊢ fc_nu \a.F1'] = [g ⊢ F1] in
    let [g,a:names ⊢ s_fbco B2'' F1''] = sp_fbco [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_co \a.I[..]] in
    [g ⊢ s_fbco (bo_nu_op \a.B2'') (fc_nu \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-backward, open-closed case
LF square_fboc: fstep_op X θ1 X1 → bstep_cl X1 θ2 Y → type =
  | s_fboc: bstep_cl X θ2 X2 → fstep_op X2 θ1 Y → square_fboc (F1:fstep_op X θ1 X1) (B2:bstep_cl X1 θ2 Y)
;

% Second auxiliary lemma for SP, open-closed case:
% Given two composable transitions, where the former is forward open and the latter is
% backward closed, and with independent proof labels, there exist a forward and
% a backward transition closing the square diagram.
rec sp_fboc: (g:ctx) {F1:[g ⊢ fstep_op X θ1 X1]} {B2:[g ⊢ bstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_cl θ2)] → [g ⊢ square_fboc F1 B2] =
/ total f1 (sp_fboc _ _ _ _ _ _ f1 _ _) /
mlam F1,B2 ⇒ fn i ⇒ let [g ⊢ i_oc \a.I] = i in
case [g ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in
    let [g,a:names ⊢ s_fbcc B2'' F1''] = sp_fbcc [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_cc I] in
    [g ⊢ s_fboc (bc_nu \a.B2'') (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))]
  | [g ⊢ fo_kpref F1' (\a.H1) N1] ⇒ let [g ⊢ bc_kpref B2' H2 N2] = [g ⊢ B2] in
    let [g ⊢ s_fboc B2'' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oc \a.I] in
    [g ⊢ s_fboc (bc_kpref B2'' H2 N2) (fo_kpref F1'' (\a.H1) N1)]
  | [g ⊢ fo_suml F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc B2'' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_fboc (bc_suml B2'' D1) (fo_suml F1'' D1)]
       | [g ⊢ bc_sumr B2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ bc_sumr B2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc B2'' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_fboc (bc_sumr B2'' D1) (fo_sumr F1'' D1)])
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc B2'' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_fboc (bc_parl B2'' H2 N2) (fo_parl F1'' (\a.H1) N1)]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fboc (bc_parr B2' H2 N2') (fo_parl F1' (\a.H1) N1')]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc BL2' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ BL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BR2][g ⊢ N1] in
         [g ⊢ s_fboc (bc_synl BL2' LL2 HL2 BR2 LR2 HR2) (fo_parl F1'' (\a.H1) N1')]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc BL2' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ BL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BR2] [g ⊢ N1] in
         [g ⊢ s_fboc (bc_synr BL2' LL2 HL2 BR2 LR2 HR2) (fo_parl F1'' (\a.H1) N1')])
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fboc (bc_parl B2' H2 N2') (fo_parr F1' (\a.H1) N1')]
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc B2'' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_fboc (bc_parr B2'' H2 N2) (fo_parr F1'' (\a.H1) N1)]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc BR2' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ BR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BL2] [g ⊢ N1] in
         [g ⊢ s_fboc (bc_synl BL2 LL2 HL2 BR2' LR2 HR2) (fo_parr F1'' (\a.H1) N1')]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboc BR2' F1''] = sp_fboc [g ⊢ F1'] [g ⊢ BR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ N1'] = notin_propagates_to_target_bc [g ⊢ BL2] [g ⊢ N1] in
         [g ⊢ s_fboc (bc_synr BL2 LL2 HL2 BR2' LR2 HR2) (fo_parr F1'' (\a.H1) N1')])
  | [g ⊢ fo_nu_op \a.F1'] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in
    let [g,a:names ⊢ s_fboc B2'' F1''] = sp_fboc [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_oc \a.I[..]] in
    [g ⊢ s_fboc (bc_nu \a.B2'') (fo_nu_op \a.F1'')]
;


% Existence of transitions closing a square diagram for the 
% forward-backward, open-open case
LF square_fboo: fstep_op X θ1 X1 → bstep_op X1 θ2 Y → type =
  | s_fboo: bstep_op X θ2 X2 → fstep_op X2 θ1 Y → square_fboo (F1:fstep_op X θ1 X1) (B2:bstep_op X1 θ2 Y)
;


% Second auxiliary lemma for SP, open-open case:
% Given two composable transitions, where the former is forward open and the latter is
% backward open, and with independent proof labels, there exist a forward and
% a backward transition closing the square diagram.
rec sp_fboo: (g:ctx) {F1:[g ⊢ fstep_op X θ1 X1]} {B2:[g ⊢ bstep_op X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_op θ2)] → [g ⊢ square_fboo F1 B2] =
/ total f1 (sp_fboo _ _ _ _ _ _ f1 _ _) /
mlam F1,B2 ⇒ fn i ⇒ let [g ⊢ i_oo \a.I[..,a]] = i in
case [g ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒
         let [g,a:names ⊢ s_fbcc B2'' F1''] = sp_fbcc [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_cc I] in
         [g ⊢ s_fboo (bo_nu_cl (\a.O2) (\a.L2) (\a.B2'')) (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))]
       | [g ⊢ bo_nu_op \a.B2'] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_fbco B2'' F1''] = sp_fbco [_ ⊢ F1'] [_ ⊢ B2'] [g,a:names ⊢ i_co \b.I'[..,a,b]] in
         [g ⊢ s_fboo (bo_nu_op \a.B2'') (fo_nu_cl (\a.O1) (\a.L1) (\a.F1''))])
  | [g ⊢ fo_kpref F1' (\a.H1) N1] ⇒ let [g ⊢ bo_kpref B2' (\a.H2) N2] = [g ⊢ B2] in
    let [g ⊢ s_fboo B2'' F1''] = sp_fboo [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oo \a.I] in
    [g ⊢ s_fboo (bo_kpref B2'' (\a.H2) N2) (fo_kpref F1'' (\a.H1) N1)]
  | [g ⊢ fo_suml F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboo B2'' F1''] = sp_fboo [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_fboo (bo_suml B2'' D1) (fo_suml F1'' D1)]
       | [g ⊢ bo_sumr B2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ bo_sumr B2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboo B2'' F1''] = sp_fboo [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_fboo (bo_sumr B2'' D1) (fo_sumr F1'' D1)])
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_fboo B2'' F1''] = sp_fboo [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_fboo (bo_parl B2'' (\a.H2) N2) (fo_parl F1'' (\a.H1) N1)]
       | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bo [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fboo (bo_parr B2' (\a.H2) N2') (fo_parl F1' (\a.H1) N1')])
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_fo [g ⊢ F1'] [g ⊢ N2] in
         let [g ⊢ N1'] = notin_propagates_to_target_bo [g ⊢ B2'] [g ⊢ N1] in
         [g ⊢ s_fboo (bo_parl B2' (\a.H2) N2') (fo_parr F1' (\a.H1) N1')]
       | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_fboo B2'' F1''] = sp_fboo [g ⊢ F1'] [g ⊢ B2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_fboo (bo_parr B2'' (\a.H2) N2) (fo_parr F1'' (\a.H1) N1)])
  | [g ⊢ fo_nu_op \a.F1'] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒ let [g,a:names,b:names ⊢ I'[..,b,a]] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_fboc B2'' F1''] = sp_fboc [_ ⊢ F1'] [_ ⊢ B2'] [g,a:names ⊢ i_oc \b.I'[..,a,b]] in
         [g ⊢ s_fboo (bo_nu_cl (\a.O2) (\a.L2) (\a.B2'')) (fo_nu_op \a.F1'')]
       | [g ⊢ bo_nu_op \a.B2'] ⇒ 
         let [g,a:names ⊢ s_fboo B2'' F1''] = sp_fboo [_ ⊢ F1'] [_ ⊢ B2'] [_ ⊢ i_oo \a.I[..]] in
         [g ⊢ s_fboo (bo_nu_op \a.B2'') (fo_nu_op \a.F1'')])
;



% Existence of transitions closing a square diagram for the 
% backward-forward, closed-closed case
LF square_bfcc: bstep_cl X θ1 X1 → fstep_cl X1 θ2 Y → type =
  | s_bfcc: fstep_cl X θ2 X2 → bstep_cl X2 θ1 Y → square_bfcc (B1:bstep_cl X θ1 X1) (F2:fstep_cl X1 θ2 Y)
;

% Third auxiliary lemma for SP, closed-closed case:
% Given two composable transitions, where the former is backward closed and the latter is
% forward closed, and with independent proof labels, there exist a forward
% and a backward transition closing the square diagram.
rec sp_bfcc: (g:ctx) {B1:[g ⊢ bstep_cl X θ1 X1]} {F2:[g ⊢ fstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_cl θ2)] → [g ⊢ square_bfcc B1 F2] =
/ total b1 (sp_bfcc _ _ _ _ _ _ b1 _ _) /
mlam B1,F2 ⇒ fn i ⇒ let [g ⊢ i_cc I] = i in
case [g ⊢ B1] of
  | [g ⊢ bc_pref _] ⇒ impossible [g ⊢ I]
  | [g ⊢ bc_kpref B1' H1 N1] ⇒ let [g ⊢ fc_kpref F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ s_bfcc F2'' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_cc I] in
    [g ⊢ s_bfcc (fc_kpref F2'' H2 N2) (bc_kpref B1'' H1 N1)]
  | [g ⊢ bc_suml B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ let [g ⊢ i_c1l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_bfcc (fc_suml F2'' D1) (bc_suml B1'' D1)]
       | [g ⊢ fc_sumr F2' _] ⇒ impossible [g ⊢ I])
  | [g ⊢ bc_sumr B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ impossible [g ⊢ I]
       | [g ⊢ fc_sumr F2' _] ⇒ let [g ⊢ i_c1r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_bfcc (fc_sumr F2'' D1) (bc_sumr B1'' D1)])
  | [g ⊢ bc_parl B1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_p1l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_bfcc (fc_parl F2'' H2 N2) (bc_parl B1'' H1 N1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_p2l H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ B1'] [g ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_parr F2' H2 N2') (bc_parl B1' H1 N1')]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ FL2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HL2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_synl FL2' LL2 HL2 FR2 LR2 HR2) (bc_parl B1'' H1 N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ FL2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HL2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_synr FL2' LL2 HL2 FR2 LR2 HR2) (bc_parl B1'' H1 N1')])
  | [g ⊢ bc_parr B1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_p2r H1' H2' N] = [g ⊢ I] in
         let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
         let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ B1'] [g ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_parl F2' H2 N2') (bc_parr B1' H1 N1')]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_p1r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_cc I'] in
         [g ⊢ s_bfcc (fc_parr F2'' H2 N2) (bc_parr B1'' H1 N1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc FR2' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ FR2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HR2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_synl FL2 LL2 HL2 FR2' LR2 HR2) (bc_parr B1'' H1 N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s1r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc FR2' B1''] = sp_bfcc [g ⊢ B1'] [g ⊢ FR2] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ H1] [g ⊢ HR2] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfcc (fc_synr FL2 LL2 HL2 FR2' LR2 HR2) (bc_parr B1'' H1 N1')])
  | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ F2'] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ HL1] [g ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BR1] [g ⊢ HR1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfcc (fc_parl F2'' H2 N2') (bc_synl BL1' LL1 HL1 BR1 LR1 HR1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ F2'] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ HR1] [g ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BL1] [g ⊢ HL1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfcc (fc_parr F2'' H2 N2') (bc_synl BL1 LL1 HL1 BR1' LR1 HR1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_bfcc FR2' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_bfcc (fc_synl FL2' LL2 HL2 FR2' LR2 HR2) (bc_synl BL1' LL1 HL1 BR1' LR1 HR1)]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_bfcc FR2' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_bfcc (fc_synr FL2' LL2 HL2 FR2' LR2 HR2) (bc_synl BL1' LL1 HL1 BR1' LR1 HR1)])
  | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ i_s2l I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ F2'] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ HL1] [g ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BR1] [g ⊢ HR1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfcc (fc_parl F2'' H2 N2') (bc_synr BL1' LL1 HL1 BR1 LR1 HR1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ i_s2r I'] = [g ⊢ I] in
         let [g ⊢ s_bfcc F2'' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ F2'] [g ⊢ i_cc I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ F2'] in
         let [g ⊢ N] = indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I'] [g ⊢ HR1] [g ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BL1] [g ⊢ HL1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfcc (fc_parr F2'' H2 N2') (bc_synr BL1 LL1 HL1 BR1' LR1 HR1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_bfcc FR2' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_bfcc (fc_synl FL2' LL2 HL2 FR2' LR2 HR2) (bc_synr BL1' LL1 HL1 BR1' LR1 HR1)]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ i_s3 IL IR] = [g ⊢ I] in
         let [g ⊢ s_bfcc FL2' BL1'] = sp_bfcc [g ⊢ BL1] [g ⊢ FL2] [g ⊢ i_cc IL] in
         let [g ⊢ s_bfcc FR2' BR1'] = sp_bfcc [g ⊢ BR1] [g ⊢ FR2] [g ⊢ i_cc IR] in
         [g ⊢ s_bfcc (fc_synr FL2' LL2 HL2 FR2' LR2 HR2) (bc_synr BL1' LL1 HL1 BR1' LR1 HR1)])
  | [g ⊢ bc_nu \a.B1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_bfcc F2'' B1''] = sp_bfcc [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_cc I[..]] in
    [g ⊢ s_bfcc (fc_nu \a.F2'') (bc_nu \a.B1'')]
;

% Existence of transitions closing a square diagram for the 
% backward-forward, closed-open case
LF square_bfco: bstep_cl X θ1 X1 → fstep_op X1 θ2 Y → type =
  | s_bfco: fstep_op X θ2 X2 → bstep_cl X2 θ1 Y → square_bfco (B1:bstep_cl X θ1 X1) (F2:fstep_op X1 θ2 Y)
;

% Third auxiliary lemma for SP, closed-open case:
% Given two composable transitions, where the former is backward closed and the latter is
% forward open, and with independent proof labels, there exist a forward
% and a backward transition closing the square diagram.
rec sp_bfco: (g:ctx) {B1:[g ⊢ bstep_cl X θ1 X1]} {F2:[g ⊢ fstep_op X1 θ2 Y]}
  [g ⊢ indep (p_cl θ1) (p_op θ2)] → [g ⊢ square_bfco B1 F2] =
/ total f2 (sp_bfco _ _ _ _ _ _ _ f2 _) /
mlam B1,F2 ⇒ fn i ⇒ let [g ⊢ i_co \a.I] = i in
case [g ⊢ F2] of
  | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒ let [g ⊢ bc_nu \a.B1'] = [g ⊢ B1] in
    let [g,a:names ⊢ s_bfcc F2'' B1''] = sp_bfcc [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
    [g ⊢ s_bfco (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (bc_nu \a.B1'')]
  | [g ⊢ fo_kpref F2' (\a.H2) N2] ⇒ let [g ⊢ bc_kpref B1' H1 N1] = [g ⊢ B1] in
    let [g ⊢ s_bfco F2'' B1''] = sp_bfco [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_co \a.I] in
    [g ⊢ s_bfco (fo_kpref F2'' (\a.H2) N2) (bc_kpref B1'' H1 N1)]
  | [g ⊢ fo_suml F2' D2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_suml B1' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' B1''] = sp_bfco [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_bfco (fo_suml F2'' D2) (bc_suml B1'' D2)]
       | [g ⊢ bc_sumr B1' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ fo_sumr F2' D2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_suml B1' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ bc_sumr B1' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' B1''] = sp_bfco [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_bfco (fo_sumr F2'' D2) (bc_sumr B1'' D2)])
  | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_parl B1' H1 N1] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' B1''] = sp_bfco [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_bfco (fo_parl F2'' (\a.H2) N2) (bc_parl B1'' H1 N1)]
       | [g ⊢ bc_parr B1' H1 N1] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ B1'] [g ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfco (fo_parl F2' (\a.H2) N2') (bc_parr B1' H1 N1')]
       | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' BL1'] = sp_bfco [g ⊢ BL1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V2)] = valid_in_fstep_op [g ⊢ F2'] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1[..]] [_ ⊢ V2] [_ ⊢ I'] [_ ⊢ HL1[..]] [_ ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BR1] [g ⊢ HR1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfco (fo_parl F2'' (\a.H2) N2') (bc_synl BL1' LL1 HL1 BR1 LR1 HR1)]
       | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' BL1'] = sp_bfco [g ⊢ BL1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BL1] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V2)] = valid_in_fstep_op [g ⊢ F2'] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1[..]] [_ ⊢ V2] [_ ⊢ I'] [_ ⊢ HL1[..]] [_ ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BR1] [g ⊢ HR1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfco (fo_parl F2'' (\a.H2) N2') (bc_synr BL1' LL1 HL1 BR1 LR1 HR1)])
  | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ (case [g ⊢ B1] of
       | [g ⊢ bc_parl B1' H1 N1] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H1[..]] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ B1'] [_ ⊢ H1] [g ⊢ N2] [_ ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfco (fo_parr F2' (\a.H2) N2') (bc_parl B1' H1 N1')]
       | [g ⊢ bc_parr B1' H1 N1] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' B1''] = sp_bfco [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         [g ⊢ s_bfco (fo_parr F2'' (\a.H2) N2) (bc_parr B1'' H1 N1)]
       | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' BR1'] = sp_bfco [g ⊢ BR1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V2)] = valid_in_fstep_op [g ⊢ F2'] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1[..]] [_ ⊢ V2] [_ ⊢ I'] [_ ⊢ HR1[..]] [_ ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BL1] [g ⊢ HL1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfco (fo_parr F2'' (\a.H2) N2') (bc_synl BL1 LL1 HL1 BR1' LR1 HR1)]
       | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ let [g,a:names ⊢ i_s2r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfco F2'' BR1'] = sp_bfco [g ⊢ BR1] [g ⊢ F2'] [g ⊢ i_co \a.I'] in
         let [g ⊢ V1] = valid_in_bstep_cl [g ⊢ BR1] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V2)] = valid_in_fstep_op [g ⊢ F2'] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1[..]] [_ ⊢ V2] [_ ⊢ I'] [_ ⊢ HR1[..]] [_ ⊢ H2] in
         let [g ⊢ N2'] = notin_propagates_to_source_bc [g ⊢ BL1] [g ⊢ HL1] [g ⊢ N2] [g ⊢ N] in
         [g ⊢ s_bfco (fo_parr F2'' (\a.H2) N2') (bc_synr BL1 LL1 HL1 BR1' LR1 HR1)])
  | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g ⊢ bc_nu \a.B1'] = [g ⊢ B1] in
    let [g,a:names ⊢ s_bfco F2'' B1''] = sp_bfco [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_co \a.I[..]] in
    [g ⊢ s_bfco (fo_nu_op \a.F2'') (bc_nu \a.B1'')]
;

% Existence of transitions closing a square diagram for the 
% backward-forward, open-closed case
LF square_bfoc: bstep_op X θ1 X1 → fstep_cl X1 θ2 Y → type =
  | s_bfoc: fstep_cl X θ2 X2 → bstep_op X2 θ1 Y → square_bfoc (B1:bstep_op X θ1 X1) (F2:fstep_cl X1 θ2 Y)
;

% Third auxiliary lemma for SP, open-closed case:
% Given two composable transitions, where the former is backward open and the latter is
% forward closed, and with independent proof labels, there exist a forward
% and a backward transition closing the square diagram.
rec sp_bfoc: (g:ctx) {B1:[g ⊢ bstep_op X θ1 X1]} {F2:[g ⊢ fstep_cl X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_cl θ2)] → [g ⊢ square_bfoc B1 F2] =
/ total b1 (sp_bfoc _ _ _ _ _ _ b1 _ _) /
mlam B1,F2 ⇒ fn i ⇒ let [g ⊢ i_oc \a.I] = i in
case [g ⊢ B1] of
  | [g ⊢ bo_nu_cl (\a.O1) (\a.L1) (\a.B1')] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_bfcc F2'' B1''] = sp_bfcc [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
    [g ⊢ s_bfoc (fc_nu \a.F2'') (bo_nu_cl (\a.O1) (\a.L1) (\a.B1''))]
  | [g ⊢ bo_kpref B1' (\a.H1) N1] ⇒ let [g ⊢ fc_kpref F2' H2 N2] = [g ⊢ F2] in
    let [g ⊢ s_bfoc F2'' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oc \a.I] in
    [g ⊢ s_bfoc (fc_kpref F2'' H2 N2) (bo_kpref B1'' (\a.H1) N1)]
  | [g ⊢ bo_suml B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc F2'' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_bfoc (fc_suml F2'' D1) (bo_suml B1'' D1)]
       | [g ⊢ fc_sumr F2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ bo_sumr B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fc_sumr F2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc F2'' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_bfoc (fc_sumr F2'' D1) (bo_sumr B1'' D1)])
  | [g ⊢ bo_parl B1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc F2'' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_bfoc (fc_parl F2'' H2 N2) (bo_parl B1'' (\a.H1) N1)]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bo [g ⊢ B1'] [_ ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_parr F2' H2 N2') (bo_parl B1' (\a.H1) N1')]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc FL2' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ FL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_bstep_op [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HL2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_synl FL2' LL2 HL2 FR2 LR2 HR2) (bo_parl B1'' (\a.H1) N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc FL2' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ FL2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_bstep_op [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FL2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HL2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FR2] [g ⊢ HR2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_synr FL2' LL2 HL2 FR2 LR2 HR2) (bo_parl B1'' (\a.H1) N1')])
  | [g ⊢ bo_parr B1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [g,a:names ⊢ H2[..]] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bo [g ⊢ B1'] [_ ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ F2'] [g ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_parl F2' H2 N2') (bo_parr B1' (\a.H1) N1')]
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc F2'' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oc \a.I'] in
         [g ⊢ s_bfoc (fc_parr F2'' H2 N2) (bo_parr B1'' (\a.H1) N1)]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc FR2' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ FR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_bstep_op [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HR2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_synl FL2 LL2 HL2 FR2' LR2 HR2) (bo_parr B1'' (\a.H1) N1')]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g,a:names ⊢ i_s1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoc FR2' B1''] = sp_bfoc [g ⊢ B1'] [g ⊢ FR2] [g ⊢ i_oc \a.I'] in
         let [g ⊢ vo_base (\_._) (\_._) (\a.V1)] = valid_in_bstep_op [g ⊢ B1'] in
         let [g ⊢ V2] = valid_in_fstep_cl [g ⊢ FR2] in
         let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I'[..]] [_ ⊢ H1] [_ ⊢ HR2[..]] in
         let [g ⊢ N1'] = notin_propagates_to_target_fc [g ⊢ FL2] [g ⊢ HL2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoc (fc_synr FL2 LL2 HL2 FR2' LR2 HR2) (bo_parr B1'' (\a.H1) N1')])
  | [g ⊢ bo_nu_op \a.B1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ s_bfoc F2'' B1''] = sp_bfoc [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_oc \a.I[..]] in
    [g ⊢ s_bfoc (fc_nu \a.F2'') (bo_nu_op \a.B1'')]
;

% Existence of transitions closing a square diagram for the 
% backward-forward, open-open case
LF square_bfoo: bstep_op X θ1 X1 → fstep_op X1 θ2 Y → type =
  | s_bfoo: fstep_op X θ2 X2 → bstep_op X2 θ1 Y → square_bfoo (B1:bstep_op X θ1 X1) (F2:fstep_op X1 θ2 Y)
;


% Third auxiliary lemma for SP, open-open case:
% Given two composable transitions, where the former is backward open and the latter is
% forward open, and with independent proof labels, there exist a forward
% and a backward transition closing the square diagram.
rec sp_bfoo: (g:ctx) {B1:[g ⊢ bstep_op X θ1 X1]} {F2:[g ⊢ fstep_op X1 θ2 Y]}
  [g ⊢ indep (p_op θ1) (p_op θ2)] → [g ⊢ square_bfoo B1 F2] =
/ total b1 (sp_bfoo _ _ _ _ _ _ b1 _ _) /
mlam B1,F2 ⇒ fn i ⇒ let [g ⊢ i_oo \a.I[..,a]] = i in
case [g ⊢ B1] of
  | [g ⊢ bo_nu_cl (\a.O1) (\a.L1) (\a.B1')] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒
         let [g,a:names ⊢ s_bfcc F2'' B1''] = sp_bfcc [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_cc I] in
         [g ⊢ s_bfoo (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (bo_nu_cl (\a.O1) (\a.L1) (\a.B1''))]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g,a:names,b:names ⊢ I'] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_bfco F2'' B1''] = sp_bfco [_ ⊢ B1'] [_ ⊢ F2'] [g,a:names ⊢ i_co \b.I'[..,a,b]] in
         [g ⊢ s_bfoo (fo_nu_op \a.F2'') (bo_nu_cl (\a.O1) (\a.L1) (\a.B1''))])
  | [g ⊢ bo_kpref B1' (\a.H1) N1] ⇒ let [g ⊢ fo_kpref F2' (\a.H2) N2] = [g ⊢ F2] in
    let [g ⊢ s_bfoo F2'' B1''] = sp_bfoo [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oo \a.I] in
    [g ⊢ s_bfoo (fo_kpref F2'' (\a.H2) N2) (bo_kpref B1'' (\a.H1) N1)]
  | [g ⊢ bo_suml B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' _] ⇒ let [g,a:names ⊢ i_c1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoo F2'' B1''] = sp_bfoo [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_bfoo (fo_suml F2'' D1) (bo_suml B1'' D1)]
       | [g ⊢ fo_sumr F2' _] ⇒ impossible [_ ⊢ I])
  | [g ⊢ bo_sumr B1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' _] ⇒ impossible [_ ⊢ I]
       | [g ⊢ fo_sumr F2' _] ⇒ let [g,a:names ⊢ i_c1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoo F2'' B1''] = sp_bfoo [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_bfoo (fo_sumr F2'' D1) (bo_sumr B1'' D1)])
  | [g ⊢ bo_parl B1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1l I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoo F2'' B1''] = sp_bfoo [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_bfoo (fo_parl F2'' (\a.H2) N2) (bo_parl B1'' (\a.H1) N1)]
       | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2l H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bo [g ⊢ B1'] [_ ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoo (fo_parr F2' (\a.H2) N2') (bo_parl B1' (\a.H1) N1')])
  | [g ⊢ bo_parr B1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p2r H1' H2' N[..]] = [_ ⊢ I] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H1] [_ ⊢ H1'] in
         let [g,a:names ⊢ refk] = functional_key [_ ⊢ H2] [_ ⊢ H2'] in
         let [g ⊢ N2'] = notin_propagates_to_source_bo [g ⊢ B1'] [_ ⊢ H1] [g ⊢ N2] [g ⊢ N] in
         let [g ⊢ N1'] = notin_propagates_to_target_fo [g ⊢ F2'] [_ ⊢ H2] [g ⊢ N1] (symmetric_neq [g ⊢ N]) in
         [g ⊢ s_bfoo (fo_parl F2' (\a.H2) N2') (bo_parr B1' (\a.H1) N1')]
       | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ let [g,a:names ⊢ i_p1r I'] = [_ ⊢ I] in
         let [g ⊢ s_bfoo F2'' B1''] = sp_bfoo [g ⊢ B1'] [g ⊢ F2'] [g ⊢ i_oo \a.I'] in
         [g ⊢ s_bfoo (fo_parr F2'' (\a.H2) N2) (bo_parr B1'' (\a.H1) N1)])
  | [g ⊢ bo_nu_op \a.B1'] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒ let [g,a:names,b:names ⊢ I'[..,b,a]] = ind_rename [g,a:names ⊢ I] in 
         let [g,a:names ⊢ s_bfoc F2'' B1''] = sp_bfoc [_ ⊢ B1'] [_ ⊢ F2'] [g,a:names ⊢ i_oc \b.I'[..,a,b]] in
         [g ⊢ s_bfoo (fo_nu_cl (\a.O2) (\a.L2) (\a.F2'')) (bo_nu_op \a.B1'')]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ 
         let [g,a:names ⊢ s_bfoo F2'' B1''] = sp_bfoo [_ ⊢ B1'] [_ ⊢ F2'] [_ ⊢ i_oo \a.I[..]] in
         [g ⊢ s_bfoo (fo_nu_op \a.F2'') (bo_nu_op \a.B1'')])
;



% Existence of combined transitions closing a square diagram
LF square: step X θ1 X1 → step X θ2 X2 → type =
  | sq: {S2':step X1 θ2 Y} {S1':step X2 θ1 Y} same_direction (S1:step X θ1 X1) S1' → 
        same_direction (S2:step X θ2 X2) S2' → square S1 S2
;


% Square property (SP):
% Given two independent coinitial combined transitions,
% there exist two cofinal combined transition closing the square diagram.
rec sp: (g:ctx) {S1:[g ⊢ step X θ1 X1]} {S2:[g ⊢ step X θ2 X2]}
  [g ⊢ indep_tr S1 S2] → [g ⊢ square S1 S2] =
/ total s1 (sp _ _ _ _ _ _ s1 _ _) /
mlam S1,S2 ⇒ fn i ⇒ let [g ⊢ ind_tr J _] = i in
case [_ ⊢ S1] of
  | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ let [g ⊢ B1] = loop_lemma_one_cl [g ⊢ F1] in
         let [g ⊢ s_bfcc F2' B1'] = sp_bfcc [g ⊢ B1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ F1'] = loop_lemma_two_cl [g ⊢ B1'] in [g ⊢ sq (sc (fwc F2')) (sc (fwc F1')) (sdf (ftc_cl _) (ftc_cl _)) (sdf (ftc_cl _) (ftc_cl _))]
       | [g ⊢ so (fwo F2)] ⇒ let [g ⊢ B1] = loop_lemma_one_cl [g ⊢ F1] in
         let [g ⊢ s_bfco F2' B1'] = sp_bfco [g ⊢ B1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ F1'] = loop_lemma_two_cl [g ⊢ B1'] in [g ⊢ sq (so (fwo F2')) (sc (fwc F1')) (sdf (ftc_cl _) (ftc_cl _)) (sdf (ftc_op _) (ftc_op _))]
       | [g ⊢ sc (bwc B2)] ⇒ let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in
         let [g ⊢ i_cc I] = [g ⊢ J] in
         let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in
         let [g ⊢ s_ffcc F1' F2'] = sp_ffcc [g ⊢ F2] [g ⊢ F1] [g ⊢ i_cc I'] in
         let [g ⊢ B2'] = loop_lemma_one_cl [g ⊢ F2'] in [g ⊢ sq (sc (bwc B2')) (sc (fwc F1')) (sdf (ftc_cl _) (ftc_cl _)) (sdb (btc_cl _) (btc_cl _))]
       | [g ⊢ so (bwo B2)] ⇒ let [g ⊢ F2] = loop_lemma_two_op [g ⊢ B2] in
         let [g ⊢ i_co \a.I] = [g ⊢ J] in
         let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in
         let [g ⊢ s_ffoc F1' F2'] = sp_ffoc [g ⊢ F2] [g ⊢ F1] [g ⊢ i_oc \a.I'] in
         let [g ⊢ B2'] = loop_lemma_one_op [g ⊢ F2'] in [g ⊢ sq (so (bwo B2')) (sc (fwc F1')) (sdf (ftc_cl _) (ftc_cl _)) (sdb (btc_op _) (btc_op _))])
  | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ let [g ⊢ B1] = loop_lemma_one_op [g ⊢ F1] in
         let [g ⊢ s_bfoc F2' B1'] = sp_bfoc [g ⊢ B1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ F1'] = loop_lemma_two_op [g ⊢ B1'] in [g ⊢ sq (sc (fwc F2')) (so (fwo F1')) (sdf (ftc_op _) (ftc_op _)) (sdf (ftc_cl _) (ftc_cl _))]
       | [g ⊢ so (fwo F2)] ⇒ let [g ⊢ B1] = loop_lemma_one_op [g ⊢ F1] in
         let [g ⊢ s_bfoo F2' B1'] = sp_bfoo [g ⊢ B1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ F1'] = loop_lemma_two_op [g ⊢ B1'] in [g ⊢ sq (so (fwo F2')) (so (fwo F1')) (sdf (ftc_op _) (ftc_op _)) (sdf (ftc_op _) (ftc_op _))]
       | [g ⊢ sc (bwc B2)] ⇒ let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in
         let [g ⊢ i_oc \a.I] = [g ⊢ J] in
         let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in
         let [g ⊢ s_ffco F1' F2'] = sp_ffco [g ⊢ F2] [g ⊢ F1] [g ⊢ i_co \a.I'] in
         let [g ⊢ B2'] = loop_lemma_one_cl [g ⊢ F2'] in [g ⊢ sq (sc (bwc B2')) (so (fwo F1')) (sdf (ftc_op _) (ftc_op _)) (sdb (btc_cl _) (btc_cl _))]
       | [g ⊢ so (bwo B2)] ⇒ let [g ⊢ F2] = loop_lemma_two_op [g ⊢ B2] in
         let [g ⊢ i_oo \a.I] = [g ⊢ J] in
         let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in
         let [g ⊢ s_ffoo F1' F2'] = sp_ffoo [g ⊢ F2] [g ⊢ F1] [g ⊢ i_oo \a.I'] in
         let [g ⊢ B2'] = loop_lemma_one_op [g ⊢ F2'] in [g ⊢ sq (so (bwo B2')) (so (fwo F1')) (sdf (ftc_op _) (ftc_op _)) (sdb (btc_op _) (btc_op _))])
  | [g ⊢ sc (bwc B1)] ⇒ let [g ⊢ F1] = loop_lemma_two_cl [g ⊢ B1] in
    (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ let [g ⊢ s_ffcc F2' F1'] = sp_ffcc [g ⊢ F1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_cl [g ⊢ F1'] in [g ⊢ sq (sc (fwc F2')) (sc (bwc B1')) (sdb (btc_cl _) (btc_cl _)) (sdf (ftc_cl _) (ftc_cl _))]
       | [g ⊢ so (fwo F2)] ⇒ let [g ⊢ s_ffco F2' F1'] = sp_ffco [g ⊢ F1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_cl [g ⊢ F1'] in [g ⊢ sq (so (fwo F2')) (sc (bwc B1')) (sdb (btc_cl _) (btc_cl _)) (sdf (ftc_op _) (ftc_op _))]
       | [g ⊢ sc (bwc B2)] ⇒ let [g ⊢ s_fbcc B2' F1'] = sp_fbcc [g ⊢ F1] [g ⊢ B2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_cl [g ⊢ F1'] in [g ⊢ sq (sc (bwc B2')) (sc (bwc B1')) (sdb (btc_cl _) (btc_cl _)) (sdb (btc_cl _) (btc_cl _))]
       | [g ⊢ so (bwo B2)] ⇒ let [g ⊢ s_fbco B2' F1'] = sp_fbco [g ⊢ F1] [g ⊢ B2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_cl [g ⊢ F1'] in [g ⊢ sq (so (bwo B2')) (sc (bwc B1')) (sdb (btc_cl _) (btc_cl _)) (sdb (btc_op _) (btc_op _))])
  | [g ⊢ so (bwo B1)] ⇒ let [g ⊢ F1] = loop_lemma_two_op [g ⊢ B1] in
    (case [g ⊢ S2] of
       | [g ⊢ sc (fwc F2)] ⇒ let [g ⊢ s_ffoc F2' F1'] = sp_ffoc [g ⊢ F1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_op [g ⊢ F1'] in [g ⊢ sq (sc (fwc F2')) (so (bwo B1')) (sdb (btc_op _) (btc_op _)) (sdf (ftc_cl _) (ftc_cl _))]
       | [g ⊢ so (fwo F2)] ⇒ let [g ⊢ s_ffoo F2' F1'] = sp_ffoo [g ⊢ F1] [g ⊢ F2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_op [g ⊢ F1'] in [g ⊢ sq (so (fwo F2')) (so (bwo B1')) (sdb (btc_op _) (btc_op _)) (sdf (ftc_op _) (ftc_op _))]
       | [g ⊢ sc (bwc B2)] ⇒ let [g ⊢ s_fboc B2' F1'] = sp_fboc [g ⊢ F1] [g ⊢ B2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_op [g ⊢ F1'] in [g ⊢ sq (sc (bwc B2')) (so (bwo B1')) (sdb (btc_op _) (btc_op _)) (sdb (btc_cl _) (btc_cl _))]
       | [g ⊢ so (bwo B2)] ⇒ let [g ⊢ s_fboo B2' F1'] = sp_fboo [g ⊢ F1] [g ⊢ B2] [g ⊢ J] in
         let [g ⊢ B1'] = loop_lemma_one_op [g ⊢ F1'] in [g ⊢ sq (so (bwo B2')) (so (bwo B1')) (sdb (btc_op _) (btc_op _)) (sdb (btc_op _) (btc_op _))])
;

==> anc/code/ccskp/axioms/wf.bel <==
%%% WF: well-founded

% A binary relation < on a set X is well-founded if it contains no infinite descending chains  ... x_{n+1} < x_n < ... < x_1 < x_0.
% Constructively, well-foundedness is typically defined via the inductive predicate of accessibility:
% An element x of X is accessible if every element x' < x is accessible.
% In other words, if x is accessible, then each descending chain ending with x_0 is finite.
% Well-foundedness of < is shown by proving that every element in X is accessible.
% (See, e.g., the definitions of well-foundedness in Rocq and Agda, or “POPLMark reloaded: Mechanizing proofs by logical relations”
% by A. Abel et al., doi:10.1017/S0956796819000170)

% In our setting, X is the set of all processes and < is defined by:
% P < Q iff there exists a forward transition t: P --[θ]--> Q.
% To prove well-foundedness, we show that each process is accessible.

% Type family encoding accessibility of processes in CCSKP
inductive acc: (g:ctx) [g ⊢ proc] → ctype =
  | acc_intro: {g:ctx} {X':[g ⊢ proc]}
    ({X:[g ⊢ proc]} {θ:[g ⊢ pr_lab]} [g ⊢ fstep X θ X'] → acc [g ⊢ X]) → acc [g ⊢ X']
;

% If X is accessible, then α[K].X is accessible
rec acc_kpref: (g:ctx) {α:[g ⊢ labels]} {K:[⊢ keys]} acc [g ⊢ X] → acc [g ⊢ kpref α K[] X] =
/ total a (acc_kpref _ _ _ _ a) /
mlam α,K ⇒ fn a ⇒ let acc_intro [g] [g ⊢ X] h = a in
acc_intro [g] [g ⊢ kpref α K[] X] (mlam Y,θ ⇒ fn f ⇒ (case f of 
       | [g ⊢ fc (fc_pref _)] ⇒ acc_intro [g] [_ ⊢ pref α X] (mlam _,_ ⇒ fn f' ⇒
         (case f' of
            | [g ⊢ fc F'] ⇒ impossible [g ⊢ F']
            | [g ⊢ fo F'] ⇒ impossible [g ⊢ F']))
       | [g ⊢ fc (fc_kpref F _ _)] ⇒ acc_kpref [_ ⊢ _] [_ ⊢ _] (h [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fo (fo_kpref F (\_._) _)] ⇒ acc_kpref [_ ⊢ _] [_ ⊢ _] (h [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))
;

% If X1 and X2 are accessible, then X1+X2 is accessible
rec acc_suml: (g:ctx) acc [g ⊢ X1] → acc [g ⊢ X2] → acc [g ⊢ sum X1 X2] =
/ total a1 (acc_suml _ _ _ a1 _) /
fn a1,a2 ⇒ let acc_intro [g] [g ⊢ X1] h1 = a1 in
let acc_intro [g] [g ⊢ X2] h2 = a2 in
acc_intro [g] [g ⊢ sum X1 X2] (mlam _,_ ⇒ fn f ⇒ (case f of
       | [g ⊢ fc (fc_suml F _)] ⇒ acc_suml (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F]) a2
       | [g ⊢ fc (fc_sumr F _)] ⇒ acc_sumr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fo (fo_suml F _)] ⇒ acc_suml (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F]) a2
       | [g ⊢ fo (fo_sumr F _)] ⇒ acc_sumr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))

and rec acc_sumr: (g:ctx) acc [g ⊢ X1] → acc [g ⊢ X2] → acc [g ⊢ sum X1 X2] =
/ total a2 (acc_sumr _ _ _ _ a2) /
fn a1,a2 ⇒ let acc_intro [g] [g ⊢ X1] h1 = a1 in
let acc_intro [g] [g ⊢ X2] h2 = a2 in
acc_intro [g] [g ⊢ sum X1 X2] (mlam _,_ ⇒ fn f ⇒ (case f of
       | [g ⊢ fc (fc_suml F _)] ⇒ acc_suml (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F]) a2
       | [g ⊢ fc (fc_sumr F _)] ⇒ acc_sumr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fo (fo_suml F _)] ⇒ acc_suml (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F]) a2
       | [g ⊢ fo (fo_sumr F _)] ⇒ acc_sumr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))
;

% If X1 and X2 are accessible, then X1|X2 is accessible
rec acc_parl: (g:ctx) acc [g ⊢ X1] → acc [g ⊢ X2] → acc [g ⊢ par X1 X2] =
/ total a1 (acc_parl _ _ _ a1 _) /
fn a1,a2 ⇒ let acc_intro [g] [g ⊢ X1] h1 = a1 in
let acc_intro [g] [g ⊢ X2] h2 = a2 in
acc_intro [g] [g ⊢ par X1 X2] (mlam _,_ ⇒ fn f ⇒ (case f of
       | [g ⊢ fc (fc_parl F _ _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F]) a2
       | [g ⊢ fc (fc_parr F _ _)] ⇒ acc_parr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fc (fc_synl F1 _ _ F2 _ _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F1]) (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F2])
       | [g ⊢ fc (fc_synr F1 _ _ F2 _ _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F1]) (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F2])
       | [g ⊢ fo (fo_parl F (\_._) _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F]) a2
       | [g ⊢ fo (fo_parr F (\_._) _)] ⇒ acc_parr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))

and rec acc_parr: (g:ctx) acc [g ⊢ X1] → acc [g ⊢ X2] → acc [g ⊢ par X1 X2] =
/ total a2 (acc_parr _ _ _ _ a2) /
fn a1,a2 ⇒ let acc_intro [g] [g ⊢ X1] h1 = a1 in
let acc_intro [g] [g ⊢ X2] h2 = a2 in
acc_intro [g] [g ⊢ par X1 X2] (mlam _,_ ⇒ fn f ⇒ (case f of
       | [g ⊢ fc (fc_parl F _ _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F]) a2
       | [g ⊢ fc (fc_parr F _ _)] ⇒ acc_parr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fc (fc_synl F1 _ _ F2 _ _)] ⇒ acc_parr (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F1]) (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F2])
       | [g ⊢ fc (fc_synr F1 _ _ F2 _ _)] ⇒ acc_parr (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F1]) (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F2])
       | [g ⊢ fo (fo_parl F (\_._) _)] ⇒ acc_parl (h1 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F]) a2
       | [g ⊢ fo (fo_parr F (\_._) _)] ⇒ acc_parr a1 (h2 [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))
;

% If (X a) is accessible for all a, then nu (\a.X) is accessible
rec acc_nu: (g:ctx) acc [g,a:names ⊢ X] → acc [g ⊢ nu \a.X] =
/ total a (acc_nu _ _ a) /
fn a ⇒ let acc_intro [g,a:names] [g,a:names ⊢ X] h = a in
acc_intro [g] [g ⊢ nu \a.X] (mlam _,_ ⇒ fn f ⇒ (case f of 
       | [g ⊢ fc (fc_nu \a.F)] ⇒ acc_nu (h [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fo (fo_nu_cl (\_._) (\_._) (\a.F))] ⇒ acc_nu (h [_ ⊢ _] [_ ⊢ _] [_ ⊢ fc F])
       | [g ⊢ fo (fo_nu_op \a.F)] ⇒ acc_nu (h [_ ⊢ _] [_ ⊢ _] [_ ⊢ fo F])))
;

% Well-founded (WF): all processes are accessible
rec wf: (g:ctx) {X:[g ⊢ proc]} acc [g ⊢ X] =
/ total x (wf _ x) /
mlam X ⇒ case [_ ⊢ X] of
  | [g ⊢ null] ⇒ acc_intro [g] [_ ⊢ null] (mlam _,_ ⇒ fn f ⇒ (case f of 
       | [g ⊢ fc F] ⇒ impossible [g ⊢ F]
       | [g ⊢ fo F] ⇒ impossible [g ⊢ F]))
  | [g ⊢ pref α X1] ⇒ acc_intro [g] [_ ⊢ pref α X1] (mlam _,_ ⇒ fn f ⇒ (case f of 
       | [g ⊢ fc F] ⇒ impossible [g ⊢ F]
       | [g ⊢ fo F] ⇒ impossible [g ⊢ F]))
  | [g ⊢ kpref α K[] X1] ⇒ acc_kpref [_ ⊢ _] [_ ⊢ _] (wf [g ⊢ X1])
  | [g ⊢ sum X1 X2] ⇒ acc_suml (wf [g ⊢ X1]) (wf [g ⊢ X2])
  | [g ⊢ par X1 X2] ⇒ acc_parl (wf [g ⊢ X1]) (wf [g ⊢ X2])
  | [g ⊢ nu \a.X1] ⇒ acc_nu (wf [_ ⊢ X1])
;

==> anc/code/ccskp/basic-properties.bel <==
%%% Non occurrence of keys in standard processes %%%

% For all keys K, K does not occur in a standard process X.
rec no_key_in_std: (g:ctx) {K:[⊢ keys]} [g ⊢ std X] → [g ⊢ notin K[] X] =
/ total d (no_key_in_std _ _ _ d) /
mlam K ⇒ fn d ⇒ case d of
  | [g ⊢ std_null] ⇒ [g ⊢ not_null]
  | [g ⊢ std_pref D] ⇒ let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ not_pref N]
  | [g ⊢ std_sum D1 D2] ⇒ let [g ⊢ N1] = no_key_in_std [⊢ K] [g ⊢ D1] in
    let [g ⊢ N2] = no_key_in_std [⊢ K] [g ⊢ D2] in [g ⊢ not_sum N1 N2]
  | [g ⊢ std_par D1 D2] ⇒ let [g ⊢ N1] = no_key_in_std [⊢ K] [g ⊢ D1] in
    let [g ⊢ N2] = no_key_in_std [⊢ K] [g ⊢ D2] in [g ⊢ not_par N1 N2]
  | [g ⊢ std_nu \a.D] ⇒ let [g,a:names ⊢ N] = no_key_in_std [⊢ K] [g,a:names ⊢ D] in [g ⊢ not_nu \a.N]
;

% Given a closed proof label θ and a standard process X, the key of θ does not occur in X.
% We need an auxiliary type family to encode the conclusion of this lemma.
LF ex_key_notin: pr_lab_cl → std _ → type =
  | ex_kn: {D:std X} key θ K → notin K X → ex_key_notin θ D
;

% The key of a closed proof label does not occur in a standard process X.
rec no_key_of_prlab_in_std: (g:ctx) {θ:[g ⊢ pr_lab_cl]} {D:[g ⊢ std X]} [g ⊢ ex_key_notin θ D] =
/ total t (no_key_of_prlab_in_std _ t _ _) /
mlam θ,D ⇒ let [g ⊢ ex_k H] = total_key [_ ⊢ θ] in
       let [g ⊢ H]:[g ⊢ key _ K[]] = [g ⊢ H] in
       let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ ex_kn D H N]
;


%%% Properties of transitions %%%

% Loop lemma - first implication for closed transitions
rec loop_lemma_one_cl: (g:ctx) [g ⊢ fstep_cl X θ X'] → [g ⊢ bstep_cl X' θ X] =
/ total f (loop_lemma_one_cl _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fc_pref D] ⇒ [g ⊢ bc_pref D]
  | [g ⊢ fc_kpref F H I] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc_kpref B H I]
  | [g ⊢ fc_suml F D] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc_suml B D]
  | [g ⊢ fc_sumr F D] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc_sumr B D]
  | [g ⊢ fc_parl F H N] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc_parl B H N]
  | [g ⊢ fc_parr F H N] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc_parr B H N]
  | [g ⊢ fc_synl F1 L1 H1 F2 L2 H2] ⇒ let [g ⊢ B1] = loop_lemma_one_cl [g ⊢ F1] in
       let [g ⊢ B2] = loop_lemma_one_cl [g ⊢ F2] in [g ⊢ bc_synl B1 L1 H1 B2 L2 H2]
  | [g ⊢ fc_synr F1 L1 H1 F2 L2 H2] ⇒ let [g ⊢ B1] = loop_lemma_one_cl [g ⊢ F1] in
       let [g ⊢ B2] = loop_lemma_one_cl [g ⊢ F2] in [g ⊢ bc_synr B1 L1 H1 B2 L2 H2]
  | [g ⊢ fc_nu \a.F] ⇒ let [g,a:names ⊢ B] = loop_lemma_one_cl [g,a:names ⊢ F] in [g ⊢ bc_nu \a.B]
;

% Loop lemma - first implication for open transitions
rec loop_lemma_one_op: (g:ctx) [g ⊢ fstep_op X θ X'] → [g ⊢ bstep_op X' θ X] =
/ total f (loop_lemma_one_op _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)] ⇒
    let [g,a:names ⊢ B] = loop_lemma_one_cl [g,a:names ⊢ F] in [g ⊢ bo_nu_cl (\a.O) (\a.L) (\a.B)]
  | [g ⊢ fo_kpref F (\a.H) I] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo_kpref B (\a.H) I]
  | [g ⊢ fo_suml F D] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo_suml B D]
  | [g ⊢ fo_sumr F D] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo_sumr B D]
  | [g ⊢ fo_parl F (\a.H) N] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo_parl B (\a.H) N]
  | [g ⊢ fo_parr F (\a.H) N] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo_parr B (\a.H) N]
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g,a:names ⊢ B] = loop_lemma_one_op [g,a:names ⊢ F] in [g ⊢ bo_nu_op \a.B]
;

% Loop lemma (Lemma 4.15) - first implication
rec loop_lemma_one: (g:ctx) [g ⊢ fstep X θ X'] → [g ⊢ bstep X' θ X] =
/ total f (loop_lemma_one _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fc F] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bc B]
  | [g ⊢ fo F] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bo B]
;

% Loop lemma - second implication for closed transitions
rec loop_lemma_two_cl: (g:ctx) [g ⊢ bstep_cl X' θ X] → [g ⊢ fstep_cl X θ X'] =
/ total b (loop_lemma_two_cl _ _ _ _ b) /
fn b ⇒ case b of
  | [g ⊢ bc_pref D] ⇒ [g ⊢ fc_pref D]
  | [g ⊢ bc_kpref B H I] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc_kpref F H I]
  | [g ⊢ bc_suml B D] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc_suml F D]
  | [g ⊢ bc_sumr B D] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc_sumr F D]
  | [g ⊢ bc_parl B H N] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc_parl F H N]
  | [g ⊢ bc_parr B H N] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc_parr F H N]
  | [g ⊢ bc_synl B1 L1 H1 B2 L2 H2] ⇒ let [g ⊢ F1] = loop_lemma_two_cl [g ⊢ B1] in
       let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in [g ⊢ fc_synl F1 L1 H1 F2 L2 H2]
  | [g ⊢ bc_synr B1 L1 H1 B2 L2 H2] ⇒ let [g ⊢ F1] = loop_lemma_two_cl [g ⊢ B1] in
       let [g ⊢ F2] = loop_lemma_two_cl [g ⊢ B2] in [g ⊢ fc_synr F1 L1 H1 F2 L2 H2]
  | [g ⊢ bc_nu \a.B] ⇒ let [g,a:names ⊢ F] = loop_lemma_two_cl [g,a:names ⊢ B] in [g ⊢ fc_nu \a.F]
;

% Loop lemma - second implication for open transitions
rec loop_lemma_two_op: (g:ctx) [g ⊢ bstep_op X' θ X] → [g ⊢ fstep_op X θ X'] =
/ total b (loop_lemma_two_op _ _ _ _ b) /
fn b ⇒ case b of
  | [g ⊢ bo_nu_cl (\a.O) (\a.L) (\a.B)] ⇒
    let [g,a:names ⊢ F] = loop_lemma_two_cl [g,a:names ⊢ B] in [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)]
  | [g ⊢ bo_kpref B (\a.H) I] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo_kpref F (\a.H) I]
  | [g ⊢ bo_suml B D] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo_suml F D]
  | [g ⊢ bo_sumr B D] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo_sumr F D]
  | [g ⊢ bo_parl B (\a.H) N] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo_parl F (\a.H) N]
  | [g ⊢ bo_parr B (\a.H) N] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo_parr F (\a.H) N]
  | [g ⊢ bo_nu_op \a.B] ⇒ let [g,a:names ⊢ F] = loop_lemma_two_op [g,a:names ⊢ B] in [g ⊢ fo_nu_op \a.F]
;

% Loop lemma (Lemma 4.15) - second implication
rec loop_lemma_two: (g:ctx) [g ⊢ bstep X' θ X] → [g ⊢ fstep X θ X'] =
/ total b (loop_lemma_two _ _ _ _ b) /
fn b ⇒ case b of
  | [g ⊢ bc B] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fc F]
  | [g ⊢ bo B] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fo F]
;

% Proof that step is symmetric for closed transitions
rec symmetric_step_cl: (g:ctx) [g ⊢ step_cl X θ Y] → [g ⊢ step_cl Y θ X] =
/ total s (symmetric_step_cl _ _ _ s) /
fn s ⇒ case s of
    | [g ⊢ fwc F] ⇒ let [g ⊢ B] = loop_lemma_one_cl [g ⊢ F] in [g ⊢ bwc B]
    | [g ⊢ bwc B] ⇒ let [g ⊢ F] = loop_lemma_two_cl [g ⊢ B] in [g ⊢ fwc F]
;

% Proof that step is symmetric for open transitions
rec symmetric_step_op: (g:ctx) [g ⊢ step_op X θ Y] → [g ⊢ step_op Y θ X] =
/ total s (symmetric_step_op _ _ _ s) /
fn s ⇒ case s of
    | [g ⊢ fwo F] ⇒ let [g ⊢ B] = loop_lemma_one_op [g ⊢ F] in [g ⊢ bwo B]
    | [g ⊢ bwo B] ⇒ let [g ⊢ F] = loop_lemma_two_op [g ⊢ B] in [g ⊢ fwo F]
;

% Proof that step is symmetric
rec symmetric_step: (g:ctx) [g ⊢ step X θ Y] → [g ⊢ step Y θ X] =
/ total s (symmetric_step _ _ _ s) /
fn s ⇒ case s of
    | [g ⊢ sc S] ⇒ let [g ⊢ S'] = symmetric_step_cl [g ⊢ S] in [g ⊢ sc S']
    | [g ⊢ so S] ⇒ let [g ⊢ S'] = symmetric_step_op [g ⊢ S] in [g ⊢ so S']
;

% Proof that step* is symmetric
rec symmetric_step*: (g:ctx) [g ⊢ step* X Y] → [g ⊢ step* Y X] =
/ total s (symmetric_step* _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ let [g ⊢ S'] = symmetric_step [g ⊢ S] in [g ⊢ st_s* S']
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = symmetric_step* [g ⊢ S1*] in
       let [g ⊢ S2*'] = symmetric_step* [g ⊢ S2*] in [g ⊢ tr_s* S2*' S1*']
;

==> anc/code/ccskp/complementarity.bel <==
%%% Basic properties of dependence, independence and connectedness (Remark 5.4) %%%

% Independence of closed proof labels is irreflexive
rec irreflexive_indep_cl: (g:ctx) [g ⊢ indep_cl θ θ] → [g ⊢ false] =
/ total i (irreflexive_indep_cl _ _ i) /
fn i ⇒ case i of
  | [g ⊢ i_c1l I] ⇒ irreflexive_indep_cl [g ⊢ I]
  | [g ⊢ i_c1r I] ⇒ irreflexive_indep_cl [g ⊢ I]
  | [g ⊢ i_p1l I] ⇒ irreflexive_indep_cl [g ⊢ I]
  | [g ⊢ i_p1r I] ⇒ irreflexive_indep_cl [g ⊢ I]
  | [g ⊢ i_s3 I1 I2] ⇒ irreflexive_indep_cl [g ⊢ I1]
;

% Independence of proof labels is irreflexive
rec irreflexive_indep: (g:ctx) [g ⊢ indep θ θ] → [g ⊢ false] =
/ total (irreflexive_indep) /
fn i ⇒ case i of
  | [g ⊢ i_cc I] ⇒ impossible irreflexive_indep_cl [g ⊢ I]
  | [g ⊢ i_oo \a.I] ⇒ impossible irreflexive_indep_cl [_ ⊢ I]
;

% Independence of closed proof labels is symmetric
rec symmetric_indep_cl: (g:ctx) [g ⊢ indep_cl θ1 θ2] → [g ⊢ indep_cl θ2 θ1] =
/ total i (symmetric_indep_cl _ _ _ i) /
fn i ⇒ case i of
  | [g ⊢ i_c1l I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_c1l I']
  | [g ⊢ i_c1r I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_c1r I']
  | [g ⊢ i_p1l I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_p1l I']
  | [g ⊢ i_p1r I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_p1r I']
  | [g ⊢ i_p2l H1 H2 N] ⇒ let [g ⊢ N'] = symmetric_neq [g ⊢ N] in [g ⊢ i_p2r H2 H1 N']
  | [g ⊢ i_p2r H1 H2 N] ⇒ let [g ⊢ N'] = symmetric_neq [g ⊢ N] in [g ⊢ i_p2l H2 H1 N']
  | [g ⊢ i_s1l I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_s2l I']
  | [g ⊢ i_s1r I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_s2r I']
  | [g ⊢ i_s2l I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_s1l I']
  | [g ⊢ i_s2r I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_s1r I']
  | [g ⊢ i_s3 I1 I2] ⇒ let [g ⊢ I1'] = symmetric_indep_cl [g ⊢ I1] in
       let [g ⊢ I2'] = symmetric_indep_cl [g ⊢ I2] in [g ⊢ i_s3 I1' I2']
;

% Independence of proof labels is symmetric
rec symmetric_indep: (g:ctx) [g ⊢ indep θ1 θ2] → [g ⊢ indep θ2 θ1] =
/ total i (symmetric_indep _ _ _ i) /
fn i ⇒ case i of
  | [g ⊢ i_cc I] ⇒ let [g ⊢ I'] = symmetric_indep_cl [g ⊢ I] in [g ⊢ i_cc I']
  | [g ⊢ i_co \a.I] ⇒ let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in [g ⊢ i_oc \a.I']
  | [g ⊢ i_oc \a.I] ⇒ let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in [g ⊢ i_co \a.I']
  | [g ⊢ i_oo \a.I] ⇒ let [g,a:names ⊢ I'] = symmetric_indep_cl [_ ⊢ I] in [g ⊢ i_oo \a.I']
;

% If two valid closed proof labels are independent, then their keys are different.
rec indep_cl_impl_diff_keys: (g:ctx) [g ⊢ valid_cl θ1] → [g ⊢ valid_cl θ2]
  → [g ⊢ indep_cl θ1 θ2] → [g ⊢ key θ1 K1[]] → [g ⊢ key θ2 K2[]] → [g ⊢ neq K1[] K2[]] =
/ total i (indep_cl_impl_diff_keys _ _ _ _ _ _ _ i _ _) /
fn v1,v2,i,h1,h2 ⇒ case i of
  | [g ⊢ i_c1l I] ⇒ let [g ⊢ v_suml V1] = v1 in
    let [g ⊢ v_suml V2] = v2 in
    let [g ⊢ key_suml H1] = h1 in
    let [g ⊢ key_suml H2] = h2 in indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ i_c1r I] ⇒ let [g ⊢ v_sumr V1] = v1 in
    let [g ⊢ v_sumr V2] = v2 in
    let [g ⊢ key_sumr H1] = h1 in
    let [g ⊢ key_sumr H2] = h2 in indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ i_p1l I] ⇒ let [g ⊢ v_parl V1] = v1 in
    let [g ⊢ v_parl V2] = v2 in
    let [g ⊢ key_parl H1] = h1 in
    let [g ⊢ key_parl H2] = h2 in indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ i_p1r I] ⇒ let [g ⊢ v_parr V1] = v1 in
    let [g ⊢ v_parr V2] = v2 in
    let [g ⊢ key_parr H1] = h1 in
    let [g ⊢ key_parr H2] = h2 in indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ i_p2l H1 H2 N] ⇒ let [g ⊢ key_parl H1'] = h1 in
    let [g ⊢ key_parr H2'] = h2 in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in [g ⊢ N]
  | [g ⊢ i_p2r H1 H2 N] ⇒ let [g ⊢ key_parr H1'] = h1 in
    let [g ⊢ key_parl H2'] = h2 in
    let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
    let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in [g ⊢ N]
  | [g ⊢ i_s1l I] ⇒ let [g ⊢ key_parl H1] = h1 in
    let [g ⊢ key_sync H2] = h2 in
    let [g ⊢ v_parl V1] = v1 in
    (case v2 of
       | [g ⊢ v_synl V2 _ _ _ _ _] ⇒ indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
       | [g ⊢ v_synr V2 _ _ _ _ _] ⇒ indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2])
  | [g ⊢ i_s1r I] ⇒ let [g ⊢ key_parr H1] = h1 in
    let [g ⊢ key_sync H2] = h2 in
    let [g ⊢ v_parr V1] = v1 in
    (case v2 of
       | [g ⊢ v_synl _ V2 _ HL2 _ HR2] ⇒ let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HL2] in
         indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ HR2]
       | [g ⊢ v_synr _ V2 _ HL2 _ HR2] ⇒ let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ HL2] in
         indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ HR2])
  | [g ⊢ i_s2l I] ⇒ let [g ⊢ key_sync H1] = h1 in
    let [g ⊢ key_parl H2] = h2 in
    let [g ⊢ v_parl V2] = v2 in
    (case v1 of
       | [g ⊢ v_synl V1 _ _ _ _ _] ⇒ indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
       | [g ⊢ v_synr V1 _ _ _ _ _] ⇒ indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2])
  | [g ⊢ i_s2r I] ⇒ let [g ⊢ key_sync H1] = h1 in
    let [g ⊢ key_parr H2] = h2 in
    let [g ⊢ v_parr V2] = v2 in
    (case v1 of
       | [g ⊢ v_synl _ V1 _ HL1 _ HR1] ⇒ let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HL1] in
         indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ HR1] [g ⊢ H2]
       | [g ⊢ v_synr _ V1 _ HL1 _ HR1] ⇒ let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ HL1] in
         indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ HR1] [g ⊢ H2])
  | [g ⊢ i_s3 I1 I2] ⇒ let [g ⊢ key_sync H1] = h1 in
    let [g ⊢ key_sync H2] = h2 in 
    (case v1 of
       | [g ⊢ v_synl VL1 VR1 _ HL1 _ HR1] ⇒ (case v2 of
            | [g ⊢ v_synl VL2 VR2 _ HL2 _ HR2] ⇒
              indep_cl_impl_diff_keys [g ⊢ VL1] [g ⊢ VL2] [g ⊢ I1] [g ⊢ H1] [g ⊢ H2]
            | [g ⊢ v_synr VL2 VR2 _ HL2 _ HR2] ⇒ 
              indep_cl_impl_diff_keys [g ⊢ VL1] [g ⊢ VL2] [g ⊢ I1] [g ⊢ H1] [g ⊢ H2])
       | [g ⊢ v_synr VL1 VR1 _ HL1 _ HR1] ⇒ (case v2 of
            | [g ⊢ v_synl VL2 VR2 _ HL2 _ HR2] ⇒
              indep_cl_impl_diff_keys [g ⊢ VL1] [g ⊢ VL2] [g ⊢ I1] [g ⊢ H1] [g ⊢ H2]
            | [g ⊢ v_synr VL2 VR2 _ HL2 _ HR2] ⇒
              indep_cl_impl_diff_keys [g ⊢ VL1] [g ⊢ VL2] [g ⊢ I1] [g ⊢ H1] [g ⊢ H2]))
;

% If two valid proof labels are independent, then their keys are different.
rec indep_impl_diff_keys: (g:ctx) [g ⊢ valid θ1] → [g ⊢ valid θ2]
  → [g ⊢ indep θ1 θ2] → [g ⊢ key_pl θ1 K1[]] → [g ⊢ key_pl θ2 K2[]] → [g ⊢ neq K1[] K2[]] =
/ total i (indep_impl_diff_keys _ _ _ _ _ _ _ i _ _) /
fn v1,v2,i,h1,h2 ⇒ case i of
  | [g ⊢ i_cc I] ⇒ let [g ⊢ v_cl V1] = v1 in
    let [g ⊢ v_cl V2] = v2 in
    let [g ⊢ key_cl H1] = h1 in
    let [g ⊢ key_cl H2] = h2 in
    indep_cl_impl_diff_keys [g ⊢ V1] [g ⊢ V2] [g ⊢ I] [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ i_co \a.I] ⇒ let [g ⊢ v_cl V1] = v1 in
    let [g ⊢ v_op (vo_base (\_._) (\_._) (\a.V2))] = v2 in
    let [g ⊢ key_cl H1] = h1 in
    let [g ⊢ key_op \a.H2] = h2 in
    let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1[..]] [_ ⊢ V2] [_ ⊢ I] [_ ⊢ H1[..]] [_ ⊢ H2] in
    [g ⊢ N]
  | [g ⊢ i_oc \a.I] ⇒ let [g ⊢ v_op (vo_base (\_._) (\_._) (\a.V1))] = v1 in
    let [g ⊢ v_cl V2] = v2 in
    let [g ⊢ key_op \a.H1] = h1 in
    let [g ⊢ key_cl H2] = h2 in
    let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2[..]] [_ ⊢ I] [_ ⊢ H1] [_ ⊢ H2[..]] in
    [g ⊢ N]
  | [g ⊢ i_oo \a.I] ⇒ let [g ⊢ v_op (vo_base (\_._) (\_._) (\a.V1))] = v1 in
    let [g ⊢ v_op (vo_base (\_._) (\_._) (\a.V2))] = v2 in
    let [g ⊢ key_op \a.H1] = h1 in
    let [g ⊢ key_op \a.H2] = h2 in
    let [g,a:names ⊢ N[..]] = indep_cl_impl_diff_keys [g,a:names ⊢ V1] [_ ⊢ V2] [_ ⊢ I] [_ ⊢ H1] [_ ⊢ H2] in
    [g ⊢ N]
;

% Connectedness of closed proof labels is reflexive
rec reflexive_conn_cl: (g:ctx) {θ:[g ⊢ pr_lab_cl]} [g ⊢ conn_cl θ θ] =
/ total t (reflexive_conn_cl _ t) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ pr_base α K[]] ⇒ [g ⊢ c_a1]
  | [g ⊢ pr_suml θ'] ⇒ let [g ⊢ C] = reflexive_conn_cl [g ⊢ θ'] in [g ⊢ c_c1l C]
  | [g ⊢ pr_sumr θ'] ⇒ let [g ⊢ C] = reflexive_conn_cl [g ⊢ θ'] in [g ⊢ c_c1r C]
  | [g ⊢ pr_parl θ'] ⇒ let [g ⊢ C] = reflexive_conn_cl [g ⊢ θ'] in [g ⊢ c_p1l C]
  | [g ⊢ pr_parr θ'] ⇒ let [g ⊢ C] = reflexive_conn_cl [g ⊢ θ'] in [g ⊢ c_p1r C]
  | [g ⊢ pr_sync θ1 θ2] ⇒ let [g ⊢ C1] = reflexive_conn_cl [g ⊢ θ1] in
    let [g ⊢ C2] = reflexive_conn_cl [g ⊢ θ2] in [g ⊢ c_s3 C1 C2]
;

% Connectedness of proof labels is reflexive
rec reflexive_conn: (g:ctx) {θ:[g ⊢ pr_lab]} [g ⊢ conn θ θ] =
/ total (reflexive_conn) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ p_cl θ'] ⇒ let [g ⊢ C] = reflexive_conn_cl [g ⊢ θ'] in [g ⊢ c_cc C]
  | [g ⊢ p_op (open \a.θ')] ⇒ let [g,a:names ⊢ C] = reflexive_conn_cl [_ ⊢ θ'] in [g ⊢ c_oo \a.C]
;

% Connectedness of closed proof labels is symmetric
rec symmetric_conn_cl: (g:ctx) [g ⊢ conn_cl θ1 θ2] → [g ⊢ conn_cl θ2 θ1] =
/ total c (symmetric_conn_cl _ _ _ c) /
fn c ⇒ case c of
  | [g ⊢ c_a1] ⇒ [g ⊢ c_a2]
  | [g ⊢ c_a2] ⇒ [g ⊢ c_a1]
  | [g ⊢ c_c1l C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_c1l C']
  | [g ⊢ c_c1r C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_c1r C']
  | [g ⊢ c_c2l] ⇒ [g ⊢ c_c2r]
  | [g ⊢ c_c2r] ⇒ [g ⊢ c_c2l]
  | [g ⊢ c_p1l C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_p1l C']
  | [g ⊢ c_p1r C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_p1r C']
  | [g ⊢ c_p2l] ⇒ [g ⊢ c_p2r]
  | [g ⊢ c_p2r] ⇒ [g ⊢ c_p2l]
  | [g ⊢ c_s1l C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_s2l C']
  | [g ⊢ c_s1r C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_s2r C']
  | [g ⊢ c_s2l C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_s1l C']
  | [g ⊢ c_s2r C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_s1r C']
  | [g ⊢ c_s3 C1 C2] ⇒ let [g ⊢ C1'] = symmetric_conn_cl [g ⊢ C1] in
       let [g ⊢ C2'] = symmetric_conn_cl [g ⊢ C2] in [g ⊢ c_s3 C1' C2']
;

% Connectedness of proof labels is symmetric
rec symmetric_conn: (g:ctx) [g ⊢ conn θ1 θ2] → [g ⊢ conn θ2 θ1] =
/ total c (symmetric_conn _ _ _ c) /
fn c ⇒ case c of
  | [g ⊢ c_cc C] ⇒ let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ c_cc C']
  | [g ⊢ c_co \a.C] ⇒ let [g,a:names ⊢ C'] = symmetric_conn_cl [_ ⊢ C] in [g ⊢ c_oc \a.C']
  | [g ⊢ c_oc \a.C] ⇒ let [g,a:names ⊢ C'] = symmetric_conn_cl [_ ⊢ C] in [g ⊢ c_co \a.C']
  | [g ⊢ c_oo \a.C] ⇒ let [g,a:names ⊢ C'] = symmetric_conn_cl [_ ⊢ C] in [g ⊢ c_oo \a.C']
;

% Dependence of closed proof labels is reflexive
rec reflexive_dep_cl: (g:ctx) {θ:[g ⊢ pr_lab_cl]} [g ⊢ dep_cl θ θ] =
/ total t (reflexive_dep_cl _ t) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ pr_base α K[]] ⇒ [g ⊢ d_a1]
  | [g ⊢ pr_suml θ'] ⇒ let [g ⊢ D] = reflexive_dep_cl [g ⊢ θ'] in [g ⊢ d_c1l D]
  | [g ⊢ pr_sumr θ'] ⇒ let [g ⊢ D] = reflexive_dep_cl [g ⊢ θ'] in [g ⊢ d_c1r D]
  | [g ⊢ pr_parl θ'] ⇒ let [g ⊢ D] = reflexive_dep_cl [g ⊢ θ'] in [g ⊢ d_p1l D]
  | [g ⊢ pr_parr θ'] ⇒ let [g ⊢ D] = reflexive_dep_cl [g ⊢ θ'] in [g ⊢ d_p1r D]
  | [g ⊢ pr_sync θ1 θ2] ⇒ let [g ⊢ D1] = reflexive_dep_cl [g ⊢ θ1] in
    let [g ⊢ C2] = reflexive_conn_cl [g ⊢ θ2] in [g ⊢ d_s3l D1 C2]
;

% Dependence of proof labels is reflexive
rec reflexive_dep: (g:ctx) {θ:[g ⊢ pr_lab]} [g ⊢ dep θ θ] =
/ total (reflexive_dep) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ p_cl θ'] ⇒ let [g ⊢ D] = reflexive_dep_cl [g ⊢ θ'] in [g ⊢ d_cc D]
  | [g ⊢ p_op (open \a.θ')] ⇒ let [g,a:names ⊢ D] = reflexive_dep_cl [_ ⊢ θ'] in [g ⊢ d_oo \a.D]
;

% Dependence of closed proof labels is symmetric
rec symmetric_dep_cl: (g:ctx) [g ⊢ dep_cl θ1 θ2] → [g ⊢ dep_cl θ2 θ1] =
/ total d (symmetric_dep_cl _ _ _ d) /
fn d ⇒ case d of
  | [g ⊢ d_a1] ⇒ [g ⊢ d_a2]
  | [g ⊢ d_a2] ⇒ [g ⊢ d_a1]
  | [g ⊢ d_c1l D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_c1l D']
  | [g ⊢ d_c1r D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_c1r D']
  | [g ⊢ d_c2l] ⇒ [g ⊢ d_c2r]
  | [g ⊢ d_c2r] ⇒ [g ⊢ d_c2l]
  | [g ⊢ d_p1l D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_p1l D']
  | [g ⊢ d_p1r D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_p1r D']
  | [g ⊢ d_p2l H1 H2] ⇒ [g ⊢ d_p2r H2 H1]
  | [g ⊢ d_p2r H1 H2] ⇒ [g ⊢ d_p2l H2 H1]
  | [g ⊢ d_s1l D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_s2l D']
  | [g ⊢ d_s1r D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_s2r D']
  | [g ⊢ d_s2l D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_s1l D']
  | [g ⊢ d_s2r D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_s1r D']
  | [g ⊢ d_s3l D C] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in
       let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ d_s3l D' C']
  | [g ⊢ d_s3r C D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in
       let [g ⊢ C'] = symmetric_conn_cl [g ⊢ C] in [g ⊢ d_s3r C' D']
;

% Dependence of proof labels is symmetric
rec symmetric_dep: (g:ctx) [g ⊢ dep θ1 θ2] → [g ⊢ dep θ2 θ1] =
/ total (symmetric_dep) /
fn d ⇒ case d of
  | [g ⊢ d_cc D] ⇒ let [g ⊢ D'] = symmetric_dep_cl [g ⊢ D] in [g ⊢ d_cc D']
  | [g ⊢ d_co \a.D] ⇒ let [g,a:names ⊢ D'] = symmetric_dep_cl [_ ⊢ D] in [g ⊢ d_oc \a.D']
  | [g ⊢ d_oc \a.D] ⇒ let [g,a:names ⊢ D'] = symmetric_dep_cl [_ ⊢ D] in [g ⊢ d_co \a.D']
  | [g ⊢ d_oo \a.D] ⇒ let [g,a:names ⊢ D'] = symmetric_dep_cl [_ ⊢ D] in [g ⊢ d_oo \a.D']
;


%%% Complementarity on proof labels (Theorem 5.10) %%%

% Results are proved first for closed proof labels, and then for proof labels.

% Theorem 5.10 (1): independent proof labels are connected
rec indep_cl_impl_conn_cl: (g:ctx) [g ⊢ indep_cl θ1 θ2] → [g ⊢ conn_cl θ1 θ2] =
/ total i (indep_cl_impl_conn_cl _ _ _ i) /
fn i ⇒ case i of
  | [g ⊢ i_c1l I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_c1l C]
  | [g ⊢ i_c1r I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_c1r C]
  | [g ⊢ i_p1l I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_p1l C]
  | [g ⊢ i_p1r I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_p1r C]
  | [g ⊢ i_p2l _ _ _] ⇒ [g ⊢ c_p2l]
  | [g ⊢ i_p2r _ _ _] ⇒ [g ⊢ c_p2r]
  | [g ⊢ i_s1l I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_s1l C]
  | [g ⊢ i_s1r I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_s1r C]
  | [g ⊢ i_s2l I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_s2l C]
  | [g ⊢ i_s2r I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_s2r C]
  | [g ⊢ i_s3 I1 I2] ⇒ let [g ⊢ C1] = indep_cl_impl_conn_cl [g ⊢ I1] in
       let [g ⊢ C2] = indep_cl_impl_conn_cl [g ⊢ I2] in [g ⊢ c_s3 C1 C2]
;

rec indep_impl_conn: (g:ctx) [g ⊢ indep θ1 θ2] → [g ⊢ conn θ1 θ2] =
/ total (indep_impl_conn) /
fn i ⇒ case i of
  | [g ⊢ i_cc I] ⇒ let [g ⊢ C] = indep_cl_impl_conn_cl [g ⊢ I] in [g ⊢ c_cc C]
  | [g ⊢ i_co \a.I] ⇒ let [g,a:names ⊢ C] = indep_cl_impl_conn_cl [_ ⊢ I] in [g ⊢ c_co \a.C]
  | [g ⊢ i_oc \a.I] ⇒ let [g,a:names ⊢ C] = indep_cl_impl_conn_cl [_ ⊢ I] in [g ⊢ c_oc \a.C]
  | [g ⊢ i_oo \a.I] ⇒ let [g,a:names ⊢ C] = indep_cl_impl_conn_cl [_ ⊢ I] in [g ⊢ c_oo \a.C]
;

% Theorem 5.10 (2): dependent proof labels are connected
rec dep_cl_impl_conn_cl: (g:ctx) [g ⊢ dep_cl θ1 θ2] → [g ⊢ conn_cl θ1 θ2] =
/ total d (dep_cl_impl_conn_cl _ _ _ d) /
fn d ⇒ case d of
  | [g ⊢ d_a1] ⇒ [g ⊢ c_a1]
  | [g ⊢ d_a2] ⇒ [g ⊢ c_a2]
  | [g ⊢ d_c1l D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_c1l C]
  | [g ⊢ d_c1r D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_c1r C]
  | [g ⊢ d_c2l] ⇒ [g ⊢ c_c2l]
  | [g ⊢ d_c2r] ⇒ [g ⊢ c_c2r]
  | [g ⊢ d_p1l D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_p1l C]
  | [g ⊢ d_p1r D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_p1r C]
  | [g ⊢ d_p2l _ _] ⇒ [g ⊢ c_p2l]
  | [g ⊢ d_p2r _ _] ⇒ [g ⊢ c_p2r]
  | [g ⊢ d_s1l D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_s1l C]
  | [g ⊢ d_s1r D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_s1r C]
  | [g ⊢ d_s2l D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_s2l C]
  | [g ⊢ d_s2r D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_s2r C]
  | [g ⊢ d_s3l D1 C2] ⇒ let [g ⊢ C1] = dep_cl_impl_conn_cl [g ⊢ D1] in [g ⊢ c_s3 C1 C2]
  | [g ⊢ d_s3r C1 D2] ⇒ let [g ⊢ C2] = dep_cl_impl_conn_cl [g ⊢ D2] in [g ⊢ c_s3 C1 C2]
;

rec dep_impl_conn: (g:ctx) [g ⊢ dep θ1 θ2] → [g ⊢ conn θ1 θ2] =
/ total (dep_impl_conn) /
fn d ⇒ case d of
  | [g ⊢ d_cc D] ⇒ let [g ⊢ C] = dep_cl_impl_conn_cl [g ⊢ D] in [g ⊢ c_cc C]
  | [g ⊢ d_co \a.D] ⇒ let [g,a:names ⊢ C] = dep_cl_impl_conn_cl [_ ⊢ D] in [g ⊢ c_co \a.C]
  | [g ⊢ d_oc \a.D] ⇒ let [g,a:names ⊢ C] = dep_cl_impl_conn_cl [_ ⊢ D] in [g ⊢ c_oc \a.C]
  | [g ⊢ d_oo \a.D] ⇒ let [g,a:names ⊢ C] = dep_cl_impl_conn_cl [_ ⊢ D] in [g ⊢ c_oo \a.C]
;

% Predicate expressing dependence or independence of proof labels:
% dep_or_indep θ1 θ2 holds iff θ1 and θ2 are dependent or independent
LF dep_cl_or_indep_cl: pr_lab_cl → pr_lab_cl → type =
  | or_dep_cl: dep_cl θ1 θ2 → dep_cl_or_indep_cl θ1 θ2
  | or_ind_cl: indep_cl θ1 θ2 → dep_cl_or_indep_cl θ1 θ2
;

LF dep_or_indep: pr_lab → pr_lab → type =
  | or_dep: dep θ1 θ2 → dep_or_indep θ1 θ2
  | or_ind: indep θ1 θ2 → dep_or_indep θ1 θ2
;

% Theorem 5.10 (3), first part: connected proof labels are dependent or independent
rec conn_cl_impl_dep_cl_or_indep_cl: (g:ctx) [g ⊢ conn_cl θ1 θ2] → [g ⊢ dep_cl_or_indep_cl θ1 θ2] =
/ total c (conn_cl_impl_dep_cl_or_indep_cl _ _ _ c) /
fn c ⇒ case c of
  | [g ⊢ c_a1] ⇒ [g ⊢ or_dep_cl d_a1]
  | [g ⊢ c_a2] ⇒ [g ⊢ or_dep_cl d_a2]
  | [g ⊢ c_c1l C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_c1l D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_c1l I)])
  | [g ⊢ c_c1r C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_c1r D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_c1r I)])
  | [g ⊢ c_c2l] ⇒ [g ⊢ or_dep_cl d_c2l]
  | [g ⊢ c_c2r] ⇒ [g ⊢ or_dep_cl d_c2r]
  | [g ⊢ c_p1l C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_p1l D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_p1l I)])
  | [g ⊢ c_p1r C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_p1r D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_p1r I)])
  | [g ⊢ c_p2l]:[g ⊢ conn_cl (pr_parl θ1) (pr_parr θ2)] ⇒
    let [g ⊢ ex_k H1] = total_key [g ⊢ θ1] in
    let [g ⊢ ex_k H2] = total_key [g ⊢ θ2] in
    let [g ⊢ H1]:[g ⊢ key θ1 K[]] = [g ⊢ H1] in
    let [g ⊢ H2]:[g ⊢ key θ2 M[]] = [g ⊢ H2] in
    (case dec_eq_keys [g] [⊢ K] [⊢ M] of
       | [g ⊢ c_eq] ⇒ [g ⊢ or_dep_cl (d_p2l H1 H2)]
       | [g ⊢ c_neq D] ⇒ [g ⊢ or_ind_cl (i_p2l H1 H2 D)])
  | [g ⊢ c_p2r]:[g ⊢ conn_cl (pr_parr θ1) (pr_parl θ2)] ⇒
    let [g ⊢ ex_k H1] = total_key [g ⊢ θ1] in
    let [g ⊢ ex_k H2] = total_key [g ⊢ θ2] in
    let [g ⊢ H1]:[g ⊢ key θ1 K[]] = [g ⊢ H1] in
    let [g ⊢ H2]:[g ⊢ key θ2 M[]] = [g ⊢ H2] in
    (case dec_eq_keys [g] [⊢ K] [⊢ M] of
       | [g ⊢ c_eq] ⇒ [g ⊢ or_dep_cl (d_p2r H1 H2)]
       | [g ⊢ c_neq D] ⇒ [g ⊢ or_ind_cl (i_p2r H1 H2 D)])
  | [g ⊢ c_s1l C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_s1l D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_s1l I)])
  | [g ⊢ c_s1r C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_s1r D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_s1r I)])
  | [g ⊢ c_s2l C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_s2l D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_s2l I)])
  | [g ⊢ c_s2r C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep_cl (d_s2r D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind_cl (i_s2r I)])
  | [g ⊢ c_s3 C1 C2] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C1] of
       | [g ⊢ or_dep_cl D1] ⇒ [g ⊢ or_dep_cl (d_s3l D1 C2)]
       | [g ⊢ or_ind_cl I1] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C2] of
            | [g ⊢ or_dep_cl D2] ⇒ [g ⊢ or_dep_cl (d_s3r C1 D2)]
            | [g ⊢ or_ind_cl I2] ⇒ [g ⊢ or_ind_cl (i_s3 I1 I2)]))
;

rec conn_impl_dep_or_indep: (g:ctx) [g ⊢ conn θ1 θ2] → [g ⊢ dep_or_indep θ1 θ2] =
/ total (conn_impl_dep_or_indep) /
fn c ⇒ case c of
  | [g ⊢ c_cc C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [g ⊢ C] of
       | [g ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep (d_cc D)]
       | [g ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind (i_cc I)])
  | [g ⊢ c_co \a.C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [_ ⊢ C] of
       | [g,a:names ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep (d_co \a.D)]
       | [g,a:names ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind (i_co \a.I)])
  | [g ⊢ c_oc \a.C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [_ ⊢ C] of
       | [g,a:names ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep (d_oc \a.D)]
       | [g,a:names ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind (i_oc \a.I)])
  | [g ⊢ c_oo \a.C] ⇒ (case conn_cl_impl_dep_cl_or_indep_cl [_ ⊢ C] of
       | [g,a:names ⊢ or_dep_cl D] ⇒ [g ⊢ or_dep (d_oo \a.D)]
       | [g,a:names ⊢ or_ind_cl I] ⇒ [g ⊢ or_ind (i_oo \a.I)])
;

% Theorem 5.10 (3), second part: proof labels cannot be both dependent and independent
rec impossible_dep_cl_and_indep_cl: (g:ctx) [g ⊢ dep_cl θ1 θ2] → [g ⊢ indep_cl θ1 θ2] → [g ⊢ false] =
/ total d (impossible_dep_cl_and_indep_cl _ _ _ d _) /
fn d,i ⇒ case d of
  | [g ⊢ d_a1] ⇒ impossible i
  | [g ⊢ d_a2] ⇒ impossible i
  | [g ⊢ d_c1l D] ⇒ let [g ⊢ i_c1l I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_c1r D] ⇒ let [g ⊢ i_c1r I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_c2l] ⇒ impossible i
  | [g ⊢ d_c2r] ⇒ impossible i
  | [g ⊢ d_p1l D] ⇒ let [g ⊢ i_p1l I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_p1r D] ⇒ let [g ⊢ i_p1r I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_p2l H1 H2] ⇒ let [g ⊢ i_p2l H1' H2' N] = i in
       let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
       let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in irreflexive_neq [g ⊢ N]
  | [g ⊢ d_p2r H1 H2] ⇒ let [g ⊢ i_p2r H1' H2' N] = i in
       let [g ⊢ refk] = functional_key [g ⊢ H1] [g ⊢ H1'] in
       let [g ⊢ refk] = functional_key [g ⊢ H2] [g ⊢ H2'] in irreflexive_neq [g ⊢ N]
  | [g ⊢ d_s1l D] ⇒ let [g ⊢ i_s1l I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_s1r D] ⇒ let [g ⊢ i_s1r I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_s2l D] ⇒ let [g ⊢ i_s2l I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_s2r D] ⇒ let [g ⊢ i_s2r I] = i in impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_s3l D1 _] ⇒ let [g ⊢ i_s3 I1 _] = i in impossible_dep_cl_and_indep_cl [g ⊢ D1] [g ⊢ I1]
  | [g ⊢ d_s3r _ D2] ⇒ let [g ⊢ i_s3 _ I2] = i in impossible_dep_cl_and_indep_cl [g ⊢ D2] [g ⊢ I2]
;

rec impossible_dep_and_indep: (g:ctx) [g ⊢ dep θ1 θ2] → [g ⊢ indep θ1 θ2] → [g ⊢ false] =
/ total (impossible_dep_and_indep) /
fn d,i ⇒ case d of
  | [g ⊢ d_cc D] ⇒ let [g ⊢ i_cc I] = i in impossible impossible_dep_cl_and_indep_cl [g ⊢ D] [g ⊢ I]
  | [g ⊢ d_co \a.D] ⇒ let [g ⊢ i_co \a.I] = i in impossible impossible_dep_cl_and_indep_cl [_ ⊢ D] [_ ⊢ I]
  | [g ⊢ d_oc \a.D] ⇒ let [g ⊢ i_oc \a.I] = i in impossible impossible_dep_cl_and_indep_cl [_ ⊢ D] [_ ⊢ I]
  | [g ⊢ d_oo \a.D] ⇒ let [g ⊢ i_oo \a.I] = i in impossible impossible_dep_cl_and_indep_cl [_ ⊢ D] [_ ⊢ I]
;


%%% Complementarity on transitions for CCSKP (Proposition 5.13) %%%

% Predicate expressing dependence or independence of transitions:
% dep_or_indep S1 S2 holds iff S1 and S2 are dependent or independent
LF dep_tr_or_indep_tr: step X1 θ1 Y1 → step X2 θ2 Y2 → type =
  | or_dep_tr: dep_tr S1 S2 → dep_tr_or_indep_tr S1 S2
  | or_ind_tr: indep_tr S1 S2 → dep_tr_or_indep_tr S1 S2
;

% Proposition 5.13, first part:
% connected transitions between reachable processes are dependent or independent
rec conn_tr_impl_dep_tr_or_indep_tr: (g:ctx) (S1:[g ⊢ step X1 θ1 Y1]) (S2:[g ⊢ step X2 θ2 Y2])
  [g ⊢ reachable X1] → [g ⊢ conn_tr S1 S2] → [g ⊢ dep_tr_or_indep_tr S1 S2] =
/ total (conn_tr_impl_dep_tr_or_indep_tr) /
fn r,ct ⇒ let [g ⊢ C] = conn_rel_one r ct in
let [g ⊢ CT] = ct in
(case conn_impl_dep_or_indep [g ⊢ C] of
  | [g ⊢ or_dep D] ⇒ [g ⊢ or_dep_tr (dp_tr D CT)]
  | [g ⊢ or_ind I] ⇒ [g ⊢ or_ind_tr (ind_tr I CT)])
;

% Proposition 5.13, second part:
% transitions cannot be both dependent and independent
rec impossible_dep_tr_and_indep_tr: (g:ctx) (S1:[g ⊢ step X1 θ1 Y1]) (S2:[g ⊢ step X2 θ2 Y2])
  [g ⊢ dep_tr S1 S2] → [g ⊢ indep_tr S1 S2] → [g ⊢ false] =
/ total (impossible_dep_tr_and_indep_tr) /
fn dt,it ⇒ let [g ⊢ dp_tr D _] = dt in
let [g ⊢ ind_tr I _] = it in impossible impossible_dep_and_indep [g ⊢ D] [g ⊢ I]
;

==> anc/code/ccskp/connectedness-relationship-one.bel <==
%%% Proof of Proposition 5.6 (1) %%%

% If two combined (closed/open) transitions between reachable processes are connected,
% then their two (closed/open) proof labels are connected.

% It can also be proved that the two (closed/open) proof labels are valid:
% more generally, in the file "lemmas-bijection.bel" we prove that the proof label
% of a combined transition is valid (theorem "valid_in_step").

rec conn_rel_one: (g:ctx) (S1:[g ⊢ step X θ1 X']) (S2:[g ⊢ step Y θ2 Y']) [g ⊢ reachable X]
  → [g ⊢ conn_tr S1 S2] → [g ⊢ conn θ1 θ2] =
/ total d (conn_rel_one d _ _ _ _ _ _ _ _ _ _) /
fn r,c ⇒ let [g ⊢ ct S1 S2 S*] = c in
let [g ⊢ rch D S0*] = r in
(case [g ⊢ D] of
   | [g ⊢ std_null] ⇒ let [g ⊢ refp] = step*_from_null [g ⊢ S0*] in
     (case [g ⊢ S1] of
        | [g ⊢ sc (fwc F1)] ⇒ impossible [g ⊢ F1]
        | [g ⊢ so (fwo F1)] ⇒ impossible [g ⊢ F1]
        | [g ⊢ sc (bwc B1)] ⇒ impossible [g ⊢ B1]
        | [g ⊢ so (bwo B1)] ⇒ impossible [g ⊢ B1])
   | [g ⊢ std_pref D'] ⇒ let [g ⊢ E1] = step*_from_pref [g ⊢ S0*] in
     let [g ⊢ E2] = step*_from_pref [g ⊢ tr_s* S0* S*] in (case [g ⊢ E1] of
        | [g ⊢ or_pref] ⇒ (case [g ⊢ S1] of
             | [g ⊢ sc (fwc (fc_pref _))] ⇒ (case [g ⊢ S2] of
                  | [g ⊢ sc _] ⇒ [g ⊢ c_cc c_a1]
                  | [g ⊢ so _]:[g ⊢ step _ (p_op (open \_._)) _] ⇒ [g ⊢ c_co \a.c_a1])
             | [g ⊢ so (fwo F1)] ⇒ impossible [g ⊢ F1]
             | [g ⊢ sc (bwc B1)] ⇒ impossible [g ⊢ B1]
             | [g ⊢ so (bwo B1)] ⇒ impossible [g ⊢ B1])
        | [g ⊢ or_kpref] ⇒ (case [g ⊢ E2] of
             | [g ⊢ or_pref] ⇒ (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ impossible [g ⊢ F2]
                  | [g ⊢ so (fwo F2)] ⇒ impossible [g ⊢ F2]
                  | [g ⊢ sc (bwc (bc_pref _))] ⇒ (case [g ⊢ S1] of
                       | [g ⊢ sc _] ⇒ [g ⊢ c_cc c_a2]
                       | [g ⊢ so _]:[g ⊢ step _ (p_op (open \_._)) _] ⇒ [g ⊢ c_oc \a.c_a2])
                  | [g ⊢ so (bwo B2)] ⇒ impossible [g ⊢ B2])
             | [g ⊢ or_kpref] ⇒ let [g ⊢ S*'] = step*_betw_kprefs [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pref_and_kpref [g ⊢ S0*] in
               (case [g ⊢ S1] of
                  | [g ⊢ sc (fwc (fc_kpref F1' _ _))] ⇒ (case [g ⊢ S2] of
                       | [g ⊢ sc (fwc (fc_pref _))] ⇒ [g ⊢ c_cc c_a2]
                       | [g ⊢ sc (fwc (fc_kpref F2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*']
                       | [g ⊢ so (fwo (fo_kpref F2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (fwc F1')) (so (fwo F2')) S*']
                       | [g ⊢ sc (bwc (bc_kpref B2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*']
                       | [g ⊢ so (bwo (bo_kpref B2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (fwc F1')) (so (bwo B2')) S*'])
                  | [g ⊢ so (fwo (fo_kpref F1' (\_._) _))] ⇒ (case [g ⊢ S2] of
                       | [g ⊢ sc (fwc (fc_pref _))] ⇒ [g ⊢ c_oc \a.c_a2]
                       | [g ⊢ sc (fwc (fc_kpref F2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*']
                       | [g ⊢ so (fwo (fo_kpref F2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (fwo F1')) (so (fwo F2')) S*']
                       | [g ⊢ sc (bwc (bc_kpref B2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*']
                       | [g ⊢ so (bwo (bo_kpref B2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (fwo F1')) (so (bwo B2')) S*'])
                  | [g ⊢ sc (bwc (bc_pref _))] ⇒ (case [g ⊢ S2] of
                       | [g ⊢ sc _] ⇒ [g ⊢ c_cc c_a1]
                       | [g ⊢ so _]:[g ⊢ step _ (p_op (open \_._)) _] ⇒ [g ⊢ c_co \a.c_a1])
                  | [g ⊢ sc (bwc (bc_kpref B1' _ _))] ⇒ (case [g ⊢ S2] of
                       | [g ⊢ sc (fwc (fc_pref _))] ⇒ [g ⊢ c_cc c_a2]
                       | [g ⊢ sc (fwc (fc_kpref F2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*']
                       | [g ⊢ so (fwo (fo_kpref F2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (bwc B1')) (so (fwo F2')) S*']
                       | [g ⊢ sc (bwc (bc_kpref B2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*']
                       | [g ⊢ so (bwo (bo_kpref B2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (sc (bwc B1')) (so (bwo B2')) S*'])
                  | [g ⊢ so (bwo (bo_kpref B1' (\_._) _))] ⇒ (case [g ⊢ S2] of
                       | [g ⊢ sc (fwc (fc_pref _))] ⇒ [g ⊢ c_oc \a.c_a2]
                       | [g ⊢ sc (fwc (fc_kpref F2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*']
                       | [g ⊢ so (fwo (fo_kpref F2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (bwo B1')) (so (fwo F2')) S*']
                       | [g ⊢ sc (bwc (bc_kpref B2' _ _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*']
                       | [g ⊢ so (bwo (bo_kpref B2' (\_._) _))] ⇒ conn_rel_one [g ⊢ rch D' S0*'] [g ⊢ ct (so (bwo B1')) (so (bwo B2')) S*']))))
   | [g ⊢ std_sum D1 D2] ⇒ let [g ⊢ sm] = step*_from_sum [g ⊢ S0*] in
     let [g ⊢ sm] = step*_from_sum [g ⊢ tr_s* S0* S*] in
     (case [g ⊢ S1] of
        | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ F1] of
             | [g ⊢ fc_suml F1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_c1l C)]
                       | [g ⊢ fc_sumr F2' _] ⇒ [g ⊢ c_cc c_c2l])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_c1l C)]
                       | [g ⊢ fo_sumr F2' _] ⇒ [g ⊢ c_co \a.c_c2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_c1l C)]
                       | [g ⊢ bc_sumr B2' _] ⇒ [g ⊢ c_cc c_c2l])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_c1l C)]
                       | [g ⊢ bo_sumr B2' _] ⇒ [g ⊢ c_co \a.c_c2l]))
             | [g ⊢ fc_sumr F1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒ [g ⊢ c_cc c_c2r]
                       | [g ⊢ fc_sumr F2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_c1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒ [g ⊢ c_co \a.c_c2r]
                       | [g ⊢ fo_sumr F2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_c1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒ [g ⊢ c_cc c_c2r]
                       | [g ⊢ bc_sumr B2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_c1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒ [g ⊢ c_co \a.c_c2r]
                       | [g ⊢ bo_sumr B2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_c1r C)])))
        | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ F1] of
             | [g ⊢ fo_suml F1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_c1l C)]
                       | [g ⊢ fc_sumr F2' _] ⇒ [g ⊢ c_oc \a.c_c2l])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_c1l C)]
                       | [g ⊢ fo_sumr F2' _] ⇒ [g ⊢ c_oo \a.c_c2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_c1l C)]
                       | [g ⊢ bc_sumr B2' _] ⇒ [g ⊢ c_oc \a.c_c2l])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_c1l C)]
                       | [g ⊢ bo_sumr B2' _] ⇒ [g ⊢ c_oo \a.c_c2l]))
             | [g ⊢ fo_sumr F1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒ [g ⊢ c_oc \a.c_c2r]
                       | [g ⊢ fc_sumr F2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_c1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒ [g ⊢ c_oo \a.c_c2r]
                       | [g ⊢ fo_sumr F2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_c1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒ [g ⊢ c_oc \a.c_c2r]
                       | [g ⊢ bc_sumr B2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_c1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒ [g ⊢ c_oo \a.c_c2r]
                       | [g ⊢ bo_sumr B2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_c1r C)])))
        | [g ⊢ sc (bwc B1)] ⇒ (case [g ⊢ B1] of
             | [g ⊢ bc_suml B1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_c1l C)]
                       | [g ⊢ fc_sumr F2' _] ⇒ [g ⊢ c_cc c_c2l])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_c1l C)]
                       | [g ⊢ fo_sumr F2' _] ⇒ [g ⊢ c_co \a.c_c2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_c1l C)]
                       | [g ⊢ bc_sumr B2' _] ⇒ [g ⊢ c_cc c_c2l])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_c1l C)]
                       | [g ⊢ bo_sumr B2' _] ⇒ [g ⊢ c_co \a.c_c2l]))
             | [g ⊢ bc_sumr B1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒ [g ⊢ c_cc c_c2r]
                       | [g ⊢ fc_sumr F2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_c1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒ [g ⊢ c_co \a.c_c2r]
                       | [g ⊢ fo_sumr F2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_c1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒ [g ⊢ c_cc c_c2r]
                       | [g ⊢ bc_sumr B2' _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_c1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒ [g ⊢ c_co \a.c_c2r]
                       | [g ⊢ bo_sumr B2' _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_c1r C)])))
        | [g ⊢ so (bwo B1)] ⇒ (case [g ⊢ B1] of
             | [g ⊢ bo_suml B1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_c1l C)]
                       | [g ⊢ fc_sumr F2' _] ⇒ [g ⊢ c_oc \a.c_c2l])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_c1l C)]
                       | [g ⊢ fo_sumr F2' _] ⇒ [g ⊢ c_oo \a.c_c2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_c1l C)]
                       | [g ⊢ bc_sumr B2' _] ⇒ [g ⊢ c_oc \a.c_c2l])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_c1l C)]
                       | [g ⊢ bo_sumr B2' _] ⇒ [g ⊢ c_oo \a.c_c2l]))
             | [g ⊢ bo_sumr B1' _] ⇒ let [g ⊢ S*'] = step*_betw_sums_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_sums_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_suml F2' _] ⇒ [g ⊢ c_oc \a.c_c2r]
                       | [g ⊢ fc_sumr F2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_c1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_suml F2' _] ⇒ [g ⊢ c_oo \a.c_c2r]
                       | [g ⊢ fo_sumr F2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_c1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_suml B2' _] ⇒ [g ⊢ c_oc \a.c_c2r]
                       | [g ⊢ bc_sumr B2' _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_c1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_suml B2' _] ⇒ [g ⊢ c_oo \a.c_c2r]
                       | [g ⊢ bo_sumr B2' _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_c1r C)]))))
   | [g ⊢ std_par D1 D2] ⇒ let [g ⊢ pr] = step*_from_par [g ⊢ S0*] in
     let [g ⊢ pr] = step*_from_par [g ⊢ tr_s* S0* S*] in
     (case [g ⊢ S1] of
        | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ F1] of
             | [g ⊢ fc_parl F1' _ _] ⇒ let [g ⊢ S*'] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_p1l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒ [g ⊢ c_cc c_p2l]
                       | [g ⊢ fc_synl F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1l C)]
                       | [g ⊢ fc_synr F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1l C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_p1l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_p1l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒ [g ⊢ c_cc c_p2l]
                       | [g ⊢ bc_synl B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1l C)]
                       | [g ⊢ bc_synr B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1l C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (fwc F1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_p1l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2l]))
             | [g ⊢ fc_parr F1' _ _] ⇒ let [g ⊢ S*'] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒ [g ⊢ c_cc c_p2r]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_p1r C)]
                       | [g ⊢ fc_synl _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1r C)]
                       | [g ⊢ fc_synr _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2r]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_p1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒ [g ⊢ c_cc c_p2r]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_p1r C)]
                       | [g ⊢ bc_synl _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1r C)]
                       | [g ⊢ bc_synr _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2r]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (fwc F1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_p1r C)]))
             | [g ⊢ fc_synl FL1 _ _ FR1 _ _] ⇒ let [g ⊢ SL*] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0L*] = step*_betw_pars_left [g ⊢ S0*] in
               let [g ⊢ SR*] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0R*] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc F2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc F2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ fc_synl FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ fc_synr FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (so (fwo F2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (so (fwo F2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc B2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc B2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ bc_synl BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ bc_synr BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (so (bwo B2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (so (bwo B2')) SR*] in [g ⊢ c_co \a.(c_s2r C)]))
             | [g ⊢ fc_synr FL1 _ _ FR1 _ _] ⇒ let [g ⊢ SL*] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0L*] = step*_betw_pars_left [g ⊢ S0*] in
               let [g ⊢ SR*] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0R*] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc F2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc F2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ fc_synl FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ fc_synr FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (so (fwo F2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (so (fwo F2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc B2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc B2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ bc_synl BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ bc_synr BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (fwc FL1)) (so (bwo B2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (fwc FR1)) (so (bwo B2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])))
        | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ F1] of
             | [g ⊢ fo_parl F1' (\_._) _] ⇒ let [g ⊢ S*'] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_p1l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒ [g ⊢ c_oc \a.c_p2l]
                       | [g ⊢ fc_synl F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)]
                       | [g ⊢ fc_synr F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_p1l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_p1l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒ [g ⊢ c_oc \a.c_p2l]
                       | [g ⊢ bc_synl B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)]
                       | [g ⊢ bc_synr B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (fwo F1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_p1l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2l]))
             | [g ⊢ fo_parr F1' (\_._) _] ⇒ let [g ⊢ S*'] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒ [g ⊢ c_oc \a.c_p2r]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_p1r C)]
                       | [g ⊢ fc_synl _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)]
                       | [g ⊢ fc_synr _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2r]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_p1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒ [g ⊢ c_oc \a.c_p2r]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_p1r C)]
                       | [g ⊢ bc_synl _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)]
                       | [g ⊢ bc_synr _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2r]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (fwo F1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_p1r C)])))
        | [g ⊢ sc (bwc B1)] ⇒ (case [g ⊢ B1] of
             | [g ⊢ bc_parl B1' _ _] ⇒ let [g ⊢ S*'] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_p1l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒ [g ⊢ c_cc c_p2l]
                       | [g ⊢ fc_synl F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1l C)]
                       | [g ⊢ fc_synr F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1l C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_p1l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_p1l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒ [g ⊢ c_cc c_p2l]
                       | [g ⊢ bc_synl B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1l C)]
                       | [g ⊢ bc_synr B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1l C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (sc (bwc B1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_p1l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2l]))
             | [g ⊢ bc_parr B1' _ _] ⇒ let [g ⊢ S*'] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒ [g ⊢ c_cc c_p2r]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_p1r C)]
                       | [g ⊢ fc_synl _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1r C)]
                       | [g ⊢ fc_synr _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (fwc F2')) S*'] in [g ⊢ c_cc (c_s1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2r]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (so (fwo F2')) S*'] in [g ⊢ c_co \a.(c_p1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒ [g ⊢ c_cc c_p2r]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_p1r C)]
                       | [g ⊢ bc_synl _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1r C)]
                       | [g ⊢ bc_synr _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (sc (bwc B2')) S*'] in [g ⊢ c_cc (c_s1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒ [g ⊢ c_co \a.c_p2r]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (sc (bwc B1')) (so (bwo B2')) S*'] in [g ⊢ c_co \a.(c_p1r C)]))
             | [g ⊢ bc_synl BL1 _ _ BR1 _ _] ⇒ let [g ⊢ SL*] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0L*] = step*_betw_pars_left [g ⊢ S0*] in
               let [g ⊢ SR*] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0R*] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc F2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc F2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ fc_synl FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ fc_synr FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (so (fwo F2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (so (fwo F2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc B2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc B2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ bc_synl BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ bc_synr BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (so (bwo B2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (so (bwo B2')) SR*] in [g ⊢ c_co \a.(c_s2r C)]))
             | [g ⊢ bc_synr BL1 _ _ BR1 _ _] ⇒ let [g ⊢ SL*] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0L*] = step*_betw_pars_left [g ⊢ S0*] in
               let [g ⊢ SR*] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0R*] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc F2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc F2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ fc_synl FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ fc_synr FL2 _ _ FR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (fwc FL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (fwc FR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (so (fwo F2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (so (fwo F2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc B2')) SL*] in [g ⊢ c_cc (c_s2l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_cc C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc B2')) SR*] in [g ⊢ c_cc (c_s2r C)]
                       | [g ⊢ bc_synl BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)]
                       | [g ⊢ bc_synr BL2 _ _ BR2 _ _] ⇒
                         let [g ⊢ c_cc C1] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (sc (bwc BL2)) SL*] in
                         let [g ⊢ c_cc C2] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (sc (bwc BR2)) SR*] in [g ⊢ c_cc (c_s3 C1 C2)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D1 S0L*] [g ⊢ ct (sc (bwc BL1)) (so (bwo B2')) SL*] in [g ⊢ c_co \a.(c_s2l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_co \a.C] = conn_rel_one [g ⊢ rch D2 S0R*] [g ⊢ ct (sc (bwc BR1)) (so (bwo B2')) SR*] in [g ⊢ c_co \a.(c_s2r C)])))
        | [g ⊢ so (bwo B1)] ⇒ (case [g ⊢ B1] of
             | [g ⊢ bo_parl B1' (\_._) _] ⇒ let [g ⊢ S*'] = step*_betw_pars_left [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_left [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_p1l C)]
                       | [g ⊢ fc_parr F2' _ _] ⇒ [g ⊢ c_oc \a.c_p2l]
                       | [g ⊢ fc_synl F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)]
                       | [g ⊢ fc_synr F2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_p1l C)]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2l])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_p1l C)]
                       | [g ⊢ bc_parr B2' _ _] ⇒ [g ⊢ c_oc \a.c_p2l]
                       | [g ⊢ bc_synl B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)]
                       | [g ⊢ bc_synr B2' _ _ _ _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1l C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D1 S0*'] [g ⊢ ct (so (bwo B1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_p1l C)]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2l]))
             | [g ⊢ bo_parr B1' (\_._) _] ⇒ let [g ⊢ S*'] = step*_betw_pars_right [g ⊢ S*] in
               let [g ⊢ S0*'] = step*_betw_pars_right [g ⊢ S0*] in
               (case [g ⊢ S2] of
                  | [g ⊢ sc (fwc F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fc_parl F2' _ _] ⇒ [g ⊢ c_oc \a.c_p2r]
                       | [g ⊢ fc_parr F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_p1r C)]
                       | [g ⊢ fc_synl _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)]
                       | [g ⊢ fc_synr _ _ _ F2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (fwc F2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)])
                  | [g ⊢ so (fwo F2)] ⇒ (case [g ⊢ F2] of
                       | [g ⊢ fo_parl F2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2r]
                       | [g ⊢ fo_parr F2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (so (fwo F2')) S*'] in [g ⊢ c_oo \a.(c_p1r C)])
                  | [g ⊢ sc (bwc B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bc_parl B2' _ _] ⇒ [g ⊢ c_oc \a.c_p2r]
                       | [g ⊢ bc_parr B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_p1r C)]
                       | [g ⊢ bc_synl _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)]
                       | [g ⊢ bc_synr _ _ _ B2' _ _] ⇒
                         let [g ⊢ c_oc \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (sc (bwc B2')) S*'] in [g ⊢ c_oc \a.(c_s1r C)])
                  | [g ⊢ so (bwo B2)] ⇒ (case [g ⊢ B2] of
                       | [g ⊢ bo_parl B2' (\_._) _] ⇒ [g ⊢ c_oo \a.c_p2r]
                       | [g ⊢ bo_parr B2' (\_._) _] ⇒
                         let [g ⊢ c_oo \a.C] = conn_rel_one [g ⊢ rch D2 S0*'] [g ⊢ ct (so (bwo B1')) (so (bwo B2')) S*'] in [g ⊢ c_oo \a.(c_p1r C)]))))
   | [g ⊢ std_nu \a.D'] ⇒ let [g ⊢ rs] = step*_from_nu [g ⊢ S0*] in
     let [g ⊢ rs] = step*_from_nu [g ⊢ tr_s* S0* S*] in
     let [g,a:names ⊢ S*'] = step*_betw_nus [g ⊢ S*] in
     let [g,a:names ⊢ S0*'] = step*_betw_nus [g ⊢ S0*] in
     (case [g ⊢ S1] of
        | [g ⊢ sc (fwc (fc_nu \a.F1))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (fwc F2)) S*'] in
               let [g ⊢ C'] = str_conn [g,a:names ⊢ C] in [g ⊢ c_cc C']
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (fwc F2)) S*'] in [g ⊢ c_co \a.C]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_co \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (so (fwo F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_co \b.C']
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (bwc B2)) S*'] in
               let [g ⊢ C'] = str_conn [g,a:names ⊢ C] in [g ⊢ c_cc C']
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (bwc B2)) S*'] in [g ⊢ c_co \a.C]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_co \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (so (bwo B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_co \b.C'])
        | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F1)))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (fwc F2)) S*'] in [g ⊢ c_oc \a.C]
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (fwc F2)) S*'] in [g ⊢ c_oo \a.C]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_co \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (so (fwo F2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (bwc B2)) S*'] in [g ⊢ c_oc \a.C]
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (sc (bwc B2)) S*'] in [g ⊢ c_oo \a.C]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_co \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (fwc F1)) (so (bwo B2)) S*'] in [g ⊢ c_oo \b.C[..,b]])
        | [g ⊢ so (fwo (fo_nu_op \a.F1))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_oc \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (sc (fwc F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oc \b.C']
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_oc \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (sc (fwc F2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_oo \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (so (fwo F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oo \b.C']
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_oc \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (sc (bwc B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oc \b.C']
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_oc \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (sc (bwc B2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_oo \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (fwo F1)) (so (bwo B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oo \b.C'])
        | [g ⊢ sc (bwc (bc_nu \a.B1))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (fwc F2)) S*'] in
               let [g ⊢ C'] = str_conn [g,a:names ⊢ C] in [g ⊢ c_cc C']
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (fwc F2)) S*'] in [g ⊢ c_co \a.C]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_co \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (so (fwo F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_co \b.C']
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (bwc B2)) S*'] in
               let [g ⊢ C'] = str_conn [g,a:names ⊢ C] in [g ⊢ c_cc C']
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (bwc B2)) S*'] in [g ⊢ c_co \a.C]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_co \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (so (bwo B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_co \b.C'])
        | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B1)))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (fwc F2)) S*'] in [g ⊢ c_oc \a.C]
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (fwc F2)) S*'] in [g ⊢ c_oo \a.C]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_co \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (so (fwo F2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (bwc B2)) S*'] in [g ⊢ c_oc \a.C]
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_cc C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (sc (bwc B2)) S*'] in [g ⊢ c_oo \a.C]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_co \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (sc (bwc B1)) (so (bwo B2)) S*'] in [g ⊢ c_oo \b.C[..,b]])
        | [g ⊢ so (bwo (bo_nu_op \a.B1))] ⇒ (case [g ⊢ S2] of
             | [g ⊢ sc (fwc (fc_nu \a.F2))] ⇒
               let [g,a:names ⊢ c_oc \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (sc (fwc F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oc \b.C']
             | [g ⊢ so (fwo (fo_nu_cl (\_._) (\_._) (\a.F2)))] ⇒
               let [g,a:names ⊢ c_oc \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (sc (fwc F2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ so (fwo (fo_nu_op \a.F2))] ⇒
               let [g,a:names ⊢ c_oo \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (so (fwo F2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oo \b.C']
             | [g ⊢ sc (bwc (bc_nu \a.B2))] ⇒
               let [g,a:names ⊢ c_oc \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (sc (bwc B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oc \b.C']
             | [g ⊢ so (bwo (bo_nu_cl (\_._) (\_._) (\a.B2)))] ⇒
               let [g,a:names ⊢ c_oc \b.C] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (sc (bwc B2)) S*'] in [g ⊢ c_oo \b.C[..,b]]
             | [g ⊢ so (bwo (bo_nu_op \a.B2))] ⇒
               let [g,a:names ⊢ c_oo \b.C[..,b,a]] = conn_rel_one [g,a:names ⊢ rch D' S0*'] [g,a:names ⊢ ct (so (bwo B1)) (so (bwo B2)) S*'] in
               let [g,b:names ⊢ C'] = str_conn [g,a:names,b:names ⊢ C] in [g ⊢ c_oo \b.C'])))
;

==> anc/code/ccskp/connectedness-relationship-two.bel <==
%%% Proof of Proposition 5.6 (2)

% We prove that, given two connected *closed* proof labels θ1 and θ2, there exist two connected
% transitions whose proof labels are θ1 and θ2.

% The proposition is not true if one considers *open* proof labels: one counterexample is given by
% θ1 = ⟨|_L a[m], |_R +_L \bar{a}[m]⟩ and θ2 = ⟨|_L +_R b[k], |_R \bar{b}[k]⟩, with θ2 considered
% up to α-renaming of b, i.e., where we require b to be restricted.
% In fact, to realise θ1 and θ2, we need an origin process whose underlying structure is
% (a.(_ + b) | \bar{b}.(\bar{a} + _) )\b, with eventually more irrelevant prefixes and restrictions.
% Since b is restricted, each transition labelled by b or \bar{b} performed by one thread 
% must be paired to a complementary transition performed by the other thread with matching keys.
% Therefore, the realisation of θ2 separates the execution of a[m] and \bar{a}[m] in the two
% threads and excludes the realisation of θ1.

% To prove Proposition 5.6 (2), we follow the proof strategy in G. Cecilia, "A Formalization of
% the Reversible Concurrent Calculus CCSK^P in Beluga". We first address the base case where the
% label of θ1 and θ2 is not τ; in this scenario, we prove that the two searched transitions are actually
% two forward transitions, in which at least one of the sources is standard, and the path connecting them
% has at most length one.

% Proof keyed labels whose label is not τ
LF lab_not_tau: pr_lab_cl → type =
  | nt_inp: lab θ (inp _) → lab_not_tau θ
  | nt_out: lab θ (out _) → lab_not_tau θ
;

% Type family encoding the existence of forward transitions in which at least one of the sources is standard
% and the path connecting them has at most length one. Additional information on the involved labels is included.
LF max_one_step: pr_lab_cl → pr_lab_cl → type =
  | c_id: std X1 → fstep_cl X1 θ1 X1' → fstep_cl X1 θ2 X2 → max_one_step θ1 θ2
  | c_fw: std X1 → fstep_cl X1 θ1 X1' → fstep_cl X1 θ3 X2' → fstep_cl X2' θ2 X2 → lab θ1 L1 → lab θ3 L1 → max_one_step θ1 θ2
  | c_bw: std X2' → fstep_cl X1 θ1 X1' → bstep_cl X1 θ3 X2' → fstep_cl X2' θ2 X2 → lab θ2 L2 → lab θ3 L2 → max_one_step θ1 θ2
;


% Proof of the base case of Proposition 5.6 (2)
rec conn_rel_two_base: (g:ctx) [g ⊢ valid_cl θ1] → [g ⊢ valid_cl θ2] → [g ⊢ conn_cl θ1 θ2] →
  [g ⊢ lab_not_tau θ1] → [g ⊢ lab_not_tau θ2] → [g ⊢ max_one_step θ1 θ2] =
/ total c (conn_rel_two_base _ _ _ _ _ c _ _) /
fn v1,v2,c,n1,n2 ⇒ case c of
  | [g ⊢ c_a1] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ2] = pr_lab_is_realised_cl v2 in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ2] in
    let [g ⊢ H]:[g ⊢ key _ K[]] = [g ⊢ H] in
    let [g ⊢ ex_n I] = existence_of_different_key [g] [⊢ K] in
    [g ⊢ c_fw (std_pref D) (fc_pref D) (fc_pref D) (fc_kpref F H I) lab_base lab_base]
  | [g ⊢ c_a2] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ1] = pr_lab_is_realised_cl v1 in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ1] in
    let [g ⊢ H]:[g ⊢ key _ K[]] = [g ⊢ H] in
    let [g ⊢ ex_n I] = existence_of_different_key [g] [⊢ K] in
    [g ⊢ c_bw (std_pref D) (fc_kpref F H I) (bc_pref D) (fc_pref D) lab_base lab_base]
  | [g ⊢ c_c1l C] ⇒ let [g ⊢ v_suml V1] = v1 in
    let [g ⊢ v_suml V2] = v2 in (case n1 of
       | [g ⊢ nt_inp (lab_suml L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_suml L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F3 std_null) (fc_suml F2 std_null) (lab_suml L1') (lab_suml L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum D std_null) (fc_suml F1 std_null) (bc_suml B3 std_null) (fc_suml F2 std_null) (lab_suml L2') (lab_suml L3')])
            | [g ⊢ nt_out (lab_suml L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F3 std_null) (fc_suml F2 std_null) (lab_suml L1') (lab_suml L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum D std_null) (fc_suml F1 std_null) (bc_suml B3 std_null) (fc_suml F2 std_null) (lab_suml L2') (lab_suml L3')]))
       | [g ⊢ nt_out (lab_suml L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_suml L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F3 std_null) (fc_suml F2 std_null) (lab_suml L1') (lab_suml L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum D std_null) (fc_suml F1 std_null) (bc_suml B3 std_null) (fc_suml F2 std_null) (lab_suml L2') (lab_suml L3')])
            | [g ⊢ nt_out (lab_suml L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum D std_null) (fc_suml F1 std_null) (fc_suml F3 std_null) (fc_suml F2 std_null) (lab_suml L1') (lab_suml L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum D std_null) (fc_suml F1 std_null) (bc_suml B3 std_null) (fc_suml F2 std_null) (lab_suml L2') (lab_suml L3')])))
  | [g ⊢ c_c1r C] ⇒ let [g ⊢ v_sumr V1] = v1 in
    let [g ⊢ v_sumr V2] = v2 in (case n1 of
       | [g ⊢ nt_inp (lab_sumr L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_sumr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F3 std_null) (fc_sumr F2 std_null) (lab_sumr L1') (lab_sumr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum std_null D) (fc_sumr F1 std_null) (bc_sumr B3 std_null) (fc_sumr F2 std_null) (lab_sumr L2') (lab_sumr L3')])
            | [g ⊢ nt_out (lab_sumr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F3 std_null) (fc_sumr F2 std_null) (lab_sumr L1') (lab_sumr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum std_null D) (fc_sumr F1 std_null) (bc_sumr B3 std_null) (fc_sumr F2 std_null) (lab_sumr L2') (lab_sumr L3')]))
       | [g ⊢ nt_out (lab_sumr L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_sumr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F3 std_null) (fc_sumr F2 std_null) (lab_sumr L1') (lab_sumr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum std_null D) (fc_sumr F1 std_null) (bc_sumr B3 std_null) (fc_sumr F2 std_null) (lab_sumr L2') (lab_sumr L3')])
            | [g ⊢ nt_out (lab_sumr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F2 std_null)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ [g ⊢ c_fw (std_sum std_null D) (fc_sumr F1 std_null) (fc_sumr F3 std_null) (fc_sumr F2 std_null) (lab_sumr L1') (lab_sumr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ [g ⊢ c_bw (std_sum std_null D) (fc_sumr F1 std_null) (bc_sumr B3 std_null) (fc_sumr F2 std_null) (lab_sumr L2') (lab_sumr L3')])))
  | [g ⊢ c_c2l] ⇒ let [g ⊢ v_suml V1] = v1 in
    let [g ⊢ v_sumr V2] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ c_id (std_sum D1 D2) (fc_suml F1 D2) (fc_sumr F2 D1)]
  | [g ⊢ c_c2r] ⇒ let [g ⊢ v_sumr V1] = v1 in
    let [g ⊢ v_suml V2] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ c_id (std_sum D2 D1) (fc_sumr F1 D2) (fc_suml F2 D1)]
  | [g ⊢ c_p1l C] ⇒ let [g ⊢ v_parl V1]:[g ⊢ valid_cl (pr_parl θ1)] = v1 in
    let [g ⊢ v_parl V2]:[g ⊢ valid_cl (pr_parl θ2)] = v2 in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ std_null] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ std_null] in
    (case n1 of
       | [g ⊢ nt_inp (lab_parl L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_parl L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L1') (lab_parl L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par D std_null) (fc_parl F1 H1 N1) (bc_parl B3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L2') (lab_parl L3')])
            | [g ⊢ nt_out (lab_parl L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L1') (lab_parl L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par D std_null) (fc_parl F1 H1 N1) (bc_parl B3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L2') (lab_parl L3')]))
       | [g ⊢ nt_out (lab_parl L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_parl L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L1') (lab_parl L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par D std_null) (fc_parl F1 H1 N1) (bc_parl B3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L2') (lab_parl L3')])
            | [g ⊢ nt_out (lab_parl L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par D std_null) (fc_parl F1 H1 N1) (fc_parl F3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L1') (lab_parl L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par D std_null) (fc_parl F1 H1 N1) (bc_parl B3 H3 N3) (fc_parl F2 H2 N2) (lab_parl L2') (lab_parl L3')])))
  | [g ⊢ c_p1r C] ⇒ let [g ⊢ v_parr V1]:[g ⊢ valid_cl (pr_parr θ1)] = v1 in
    let [g ⊢ v_parr V2]:[g ⊢ valid_cl (pr_parr θ2)] = v2 in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ std_null] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ std_null] in
    (case n1 of
       | [g ⊢ nt_inp (lab_parr L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_parr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L1') (lab_parr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par std_null D) (fc_parr F1 H1 N1) (bc_parr B3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L2') (lab_parr L3')])
            | [g ⊢ nt_out (lab_parr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_inp L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L1') (lab_parr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par std_null D) (fc_parr F1 H1 N1) (bc_parr B3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L2') (lab_parr L3')]))
       | [g ⊢ nt_out (lab_parr L1)] ⇒ (case n2 of
            | [g ⊢ nt_inp (lab_parr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_inp L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L1') (lab_parr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par std_null D) (fc_parr F1 H1 N1) (bc_parr B3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L2') (lab_parr L3')])
            | [g ⊢ nt_out (lab_parr L2)] ⇒ (case conn_rel_two_base [g ⊢ V1] [g ⊢ V2] [g ⊢ C] [g ⊢ nt_out L1] [g ⊢ nt_out L2] of
                 | [g ⊢ c_id D F1 F2] ⇒ [g ⊢ c_id (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F2 H2 N2)]
                 | [g ⊢ c_fw D F1 F3 F2 L1' L3'] ⇒ let [g ⊢ _]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ F3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_fw (std_par std_null D) (fc_parr F1 H1 N1) (fc_parr F3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L1') (lab_parr L3')]
                 | [g ⊢ c_bw D F1 B3 F2 L2' L3'] ⇒ let [g ⊢ _]:[g ⊢ bstep_cl _ θ3 _] = [g ⊢ B3] in
                   let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ std_null] in
                   [g ⊢ c_bw (std_par std_null D) (fc_parr F1 H1 N1) (bc_parr B3 H3 N3) (fc_parr F2 H2 N2) (lab_parr L2') (lab_parr L3')])))
  | [g ⊢ c_p2l] ⇒ let [g ⊢ v_parl V1]:[g ⊢ valid_cl (pr_parl θ1)] = v1 in
    let [g ⊢ v_parr V2]:[g ⊢ valid_cl (pr_parr θ2)] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ D2] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ D1] in
    [g ⊢ c_id (std_par D1 D2) (fc_parl F1 H1 N1) (fc_parr F2 H2 N2)]
  | [g ⊢ c_p2r] ⇒ let [g ⊢ v_parr V1]:[g ⊢ valid_cl (pr_parr θ1)] = v1 in
    let [g ⊢ v_parl V2]:[g ⊢ valid_cl (pr_parl θ2)] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ D2] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ D1] in
    [g ⊢ c_id (std_par D2 D1) (fc_parr F1 H1 N1) (fc_parl F2 H2 N2)]
  | [g ⊢ c_s1l C] ⇒ (case n2 of
       | [g ⊢ nt_inp L] ⇒ impossible [g ⊢ L]
       | [g ⊢ nt_out L] ⇒ impossible [g ⊢ L])
  | [g ⊢ c_s1r C] ⇒ (case n2 of
       | [g ⊢ nt_inp L] ⇒ impossible [g ⊢ L]
       | [g ⊢ nt_out L] ⇒ impossible [g ⊢ L])
  | [g ⊢ c_s2l C] ⇒ (case n1 of
       | [g ⊢ nt_inp L] ⇒ impossible [g ⊢ L]
       | [g ⊢ nt_out L] ⇒ impossible [g ⊢ L])
  | [g ⊢ c_s2r C] ⇒ (case n1 of
       | [g ⊢ nt_inp L] ⇒ impossible [g ⊢ L]
       | [g ⊢ nt_out L] ⇒ impossible [g ⊢ L])
  | [g ⊢ c_s3 C1 C2] ⇒ (case n1 of
       | [g ⊢ nt_inp L] ⇒ impossible [g ⊢ L]
       | [g ⊢ nt_out L] ⇒ impossible [g ⊢ L])
;


% Type family encoding the existence of two forward closed transitions
% connected by a path and involving reachable processes
LF ex_conn_fstep_cl: pr_lab_cl → pr_lab_cl → type =
  | ex_cf: fstep_cl X1 θ1 X1' → fstep_cl X2' θ2 X2 → step* X1 X2' → reachable X1 → ex_conn_fstep_cl θ1 θ2
;

% We prove a stronger version of Proposition 5.6 (2):
% If two valid proof labels are connected, then there are forward transitions
% indexed by such proof keyed labels and connected by a path; moreover,
% the processes involved in such transitions are reachable.
rec conn_rel_two_fstep: (g:ctx) [g ⊢ valid_cl θ1] → [g ⊢ valid_cl θ2] → [g ⊢ conn_cl θ1 θ2] → [g ⊢ ex_conn_fstep_cl θ1 θ2] =
/ total c (conn_rel_two_fstep _ _ _ _ _ c) /
fn v1,v2,c ⇒ case c of
  | [g ⊢ c_a1] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ2] = pr_lab_is_realised_cl v2 in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ2] in
    let [g ⊢ H]:[g ⊢ key _ K[]] = [g ⊢ H] in
    let [g ⊢ ex_n I] = existence_of_different_key [g] [⊢ K] in
    [g ⊢ ex_cf (fc_pref D) (fc_kpref F H I) (st_s* (sc (fwc (fc_pref D)))) (rch (std_pref D) id_s*)]
  | [g ⊢ c_a2] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ1] = pr_lab_is_realised_cl v1 in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ1] in
    let [g ⊢ H]:[g ⊢ key _ K[]] = [g ⊢ H] in
    let [g ⊢ ex_n I] = existence_of_different_key [g] [⊢ K] in
    [g ⊢ ex_cf (fc_kpref F H I) (fc_pref D) (st_s* (sc (bwc (bc_pref D)))) (rch (std_pref D) (st_s* (sc (fwc (fc_pref D)))))]
  | [g ⊢ c_c1l C] ⇒ let [g ⊢ v_suml V1] = v1 in
    let [g ⊢ v_suml V2] = v2 in
    let [g ⊢ ex_cf F1 F2 S* (rch D S0*)] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ V2] [g ⊢ C] in
    let [g ⊢ S*'] = step*_sumleft_null [g ⊢ S*] in
    let [g ⊢ S0*'] = step*_sumleft_null [g ⊢ S0*] in
    [g ⊢ ex_cf (fc_suml F1 std_null) (fc_suml F2 std_null) S*' (rch (std_sum D std_null) S0*')]
  | [g ⊢ c_c1r C] ⇒ let [g ⊢ v_sumr V1] = v1 in
    let [g ⊢ v_sumr V2] = v2 in
    let [g ⊢ ex_cf F1 F2 S* (rch D S0*)] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ V2] [g ⊢ C] in
    let [g ⊢ S*'] = step*_sumright_null [g ⊢ S*] in
    let [g ⊢ S0*'] = step*_sumright_null [g ⊢ S0*] in
    [g ⊢ ex_cf (fc_sumr F1 std_null) (fc_sumr F2 std_null) S*' (rch (std_sum std_null D) S0*')]
  | [g ⊢ c_c2l] ⇒ let [g ⊢ v_suml V1] = v1 in
    let [g ⊢ v_sumr V2] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ ex_cf (fc_suml F1 D2) (fc_sumr F2 D1) id_s* (rch (std_sum D1 D2) id_s*)]
  | [g ⊢ c_c2r] ⇒ let [g ⊢ v_sumr V1] = v1 in
    let [g ⊢ v_suml V2] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ ex_cf (fc_sumr F1 D2) (fc_suml F2 D1) id_s* (rch (std_sum D2 D1) id_s*)]
  | [g ⊢ c_p1l C] ⇒ let [g ⊢ v_parl V1] = v1 in
    let [g ⊢ v_parl V2] = v2 in
    let [g ⊢ ex_cf F1 F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 θ2] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ V2] [g ⊢ C] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ std_null] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ std_null] in
    let [g ⊢ S*'] = step*_parleft_std [g ⊢ S*] [g ⊢ std_null] in
    let [g ⊢ S0*'] = step*_parleft_std [g ⊢ S0*] [g ⊢ std_null] in
    [g ⊢ ex_cf (fc_parl F1 H1 N1) (fc_parl F2 H2 N2) S*' (rch (std_par D std_null) S0*')]
  | [g ⊢ c_p1r C] ⇒ let [g ⊢ v_parr V1] = v1 in
    let [g ⊢ v_parr V2] = v2 in
    let [g ⊢ ex_cf F1 F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 θ2] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ V2] [g ⊢ C] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ std_null] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ std_null] in
    let [g ⊢ S*'] = step*_parright_std [g ⊢ S*] [g ⊢ std_null] in
    let [g ⊢ S0*'] = step*_parright_std [g ⊢ S0*] [g ⊢ std_null] in
    [g ⊢ ex_cf (fc_parr F1 H1 N1) (fc_parr F2 H2 N2) S*' (rch (std_par std_null D) S0*')]
  | [g ⊢ c_p2l] ⇒ let [g ⊢ v_parl V1]:[g ⊢ valid_cl (pr_parl θ1)] = v1 in
    let [g ⊢ v_parr V2]:[g ⊢ valid_cl (pr_parr θ2)] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ D2] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ D1] in
    [g ⊢ ex_cf (fc_parl F1 H1 N1) (fc_parr F2 H2 N2) id_s* (rch (std_par D1 D2) id_s*)]
  | [g ⊢ c_p2r] ⇒ let [g ⊢ v_parr V1]:[g ⊢ valid_cl (pr_parr θ1)] = v1 in
    let [g ⊢ v_parl V2]:[g ⊢ valid_cl (pr_parl θ2)] = v2 in
    let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ D2] in
    let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ D1] in
    [g ⊢ ex_cf (fc_parr F1 H1 N1) (fc_parl F2 H2 N2) id_s* (rch (std_par D2 D1) id_s*)]
  | [g ⊢ c_s1l C] ⇒ let [g ⊢ v_parl V1] = v1 in (case v2 of
       | [g ⊢ v_synl VL VR LL HL LR HR] ⇒ let [g ⊢ crl DR FR] = pr_lab_is_realised_cl [g ⊢ VR] in
         let [g ⊢ ex_cf F1 FL S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 _] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ VL] [g ⊢ C] in
         let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ DR] in
         let [g ⊢ S0*'] = step*_parleft_std [g ⊢ S0*] [g ⊢ DR] in
         let [g ⊢ S*'] = step*_parleft_std [g ⊢ S*] [g ⊢ DR] in
         [g ⊢ ex_cf (fc_parl F1 H1 N1) (fc_synl FL LL HL FR LR HR) S*' (rch (std_par D DR) S0*')]
       | [g ⊢ v_synr VL VR LL HL LR HR] ⇒ let [g ⊢ crl DR FR] = pr_lab_is_realised_cl [g ⊢ VR] in
         let [g ⊢ ex_cf F1 FL S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 _] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ VL] [g ⊢ C] in
         let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ DR] in
         let [g ⊢ S0*'] = step*_parleft_std [g ⊢ S0*] [g ⊢ DR] in
         let [g ⊢ S*'] = step*_parleft_std [g ⊢ S*] [g ⊢ DR] in
         [g ⊢ ex_cf (fc_parl F1 H1 N1) (fc_synr FL LL HL FR LR HR) S*' (rch (std_par D DR) S0*')])
  | [g ⊢ c_s1r C] ⇒ let [g ⊢ v_parr V1] = v1 in (case v2 of
       | [g ⊢ v_synl VL VR LL HL LR HR] ⇒ let [g ⊢ crl DL FL] = pr_lab_is_realised_cl [g ⊢ VL] in
         let [g ⊢ ex_cf F1 FR S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 _] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ VR] [g ⊢ C] in
         let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ DL] in
         let [g ⊢ S0*'] = step*_parright_std [g ⊢ S0*] [g ⊢ DL] in
         let [g ⊢ S*'] = step*_parright_std [g ⊢ S*] [g ⊢ DL] in
         [g ⊢ ex_cf (fc_parr F1 H1 N1) (fc_synl FL LL HL FR LR HR) S*' (rch (std_par DL D) S0*')]
       | [g ⊢ v_synr VL VR LL HL LR HR] ⇒ let [g ⊢ crl DL FL] = pr_lab_is_realised_cl [g ⊢ VL] in
         let [g ⊢ ex_cf F1 FR S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl θ1 _] = conn_rel_two_fstep [g ⊢ V1] [g ⊢ VR] [g ⊢ C] in
         let [g ⊢ ex_kn _ H1 N1] = no_key_of_prlab_in_std [g ⊢ θ1] [g ⊢ DL] in
         let [g ⊢ S0*'] = step*_parright_std [g ⊢ S0*] [g ⊢ DL] in
         let [g ⊢ S*'] = step*_parright_std [g ⊢ S*] [g ⊢ DL] in
         [g ⊢ ex_cf (fc_parr F1 H1 N1) (fc_synr FL LL HL FR LR HR) S*' (rch (std_par DL D) S0*')])
  | [g ⊢ c_s2l C] ⇒ let [g ⊢ v_parl V2] = v2 in (case v1 of
       | [g ⊢ v_synl VL VR LL HL LR HR] ⇒ let [g ⊢ crl DR FR] = pr_lab_is_realised_cl [g ⊢ VR] in
         let [g ⊢ ex_cf FL F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl _ θ2] = conn_rel_two_fstep [g ⊢ VL] [g ⊢ V2] [g ⊢ C] in
         let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ DR] in
         let [g ⊢ S0*'] = step*_parleft_std [g ⊢ S0*] [g ⊢ DR] in
         let [g ⊢ S*'] = step*_parleft_std [g ⊢ S*] [g ⊢ DR] in
         [g ⊢ ex_cf (fc_synl FL LL HL FR LR HR) (fc_parl F2 H2 N2) S*' (rch (std_par D DR) S0*')]
       | [g ⊢ v_synr VL VR LL HL LR HR] ⇒ let [g ⊢ crl DR FR] = pr_lab_is_realised_cl [g ⊢ VR] in
         let [g ⊢ ex_cf FL F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl _ θ2] = conn_rel_two_fstep [g ⊢ VL] [g ⊢ V2] [g ⊢ C] in
         let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ DR] in
         let [g ⊢ S0*'] = step*_parleft_std [g ⊢ S0*] [g ⊢ DR] in
         let [g ⊢ S*'] = step*_parleft_std [g ⊢ S*] [g ⊢ DR] in
         [g ⊢ ex_cf (fc_synr FL LL HL FR LR HR) (fc_parl F2 H2 N2) S*' (rch (std_par D DR) S0*')])
  | [g ⊢ c_s2r C] ⇒ let [g ⊢ v_parr V2] = v2 in (case v1 of
       | [g ⊢ v_synl VL VR LL HL LR HR] ⇒ let [g ⊢ crl DL FL] = pr_lab_is_realised_cl [g ⊢ VL] in
         let [g ⊢ ex_cf FR F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl _ θ2] = conn_rel_two_fstep [g ⊢ VR] [g ⊢ V2] [g ⊢ C] in
         let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ DL] in
         let [g ⊢ S0*'] = step*_parright_std [g ⊢ S0*] [g ⊢ DL] in
         let [g ⊢ S*'] = step*_parright_std [g ⊢ S*] [g ⊢ DL] in
         [g ⊢ ex_cf (fc_synl FL LL HL FR LR HR) (fc_parr F2 H2 N2) S*' (rch (std_par DL D) S0*')]
       | [g ⊢ v_synr VL VR LL HL LR HR] ⇒ let [g ⊢ crl DL FL] = pr_lab_is_realised_cl [g ⊢ VL] in
         let [g ⊢ ex_cf FR F2 S* (rch D S0*)]:[g ⊢ ex_conn_fstep_cl _ θ2] = conn_rel_two_fstep [g ⊢ VR] [g ⊢ V2] [g ⊢ C] in
         let [g ⊢ ex_kn _ H2 N2] = no_key_of_prlab_in_std [g ⊢ θ2] [g ⊢ DL] in
         let [g ⊢ S0*'] = step*_parright_std [g ⊢ S0*] [g ⊢ DL] in
         let [g ⊢ S*'] = step*_parright_std [g ⊢ S*] [g ⊢ DL] in
         [g ⊢ ex_cf (fc_synr FL LL HL FR LR HR) (fc_parr F2 H2 N2) S*' (rch (std_par DL D) S0*')])
  | [g ⊢ c_s3 C1 C2] ⇒ (case v1 of
       | [g ⊢ v_synl VL1 VR1 LL1 HL1 LR1 HR1] ⇒ (case v2 of
            | [g ⊢ v_synl VL2 VR2 LL2 HL2 LR2 HR2] ⇒ 
              let [g ⊢ E1] = conn_rel_two_base [g ⊢ VL1] [g ⊢ VL2] [g ⊢ C1] [g ⊢ nt_inp LL1] [g ⊢ nt_inp LL2] in
              let [g ⊢ E2] = conn_rel_two_base [g ⊢ VR1] [g ⊢ VR2] [g ⊢ C2] [g ⊢ nt_out LR1] [g ⊢ nt_out LR2] in
              (case [g ⊢ E1] of
                 | [g ⊢ c_id DL FL1 FL2] ⇒ (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) id_s* (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parr BR3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))))])
                 | [g ⊢ c_fw DL FL1 FL3 FL2 LL1' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = [g ⊢ FL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 LR1' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL1] [g ⊢ LL1'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR1] [g ⊢ LR1'] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_synl FL3 LL3 HL3 FR3 LR3 HR3)))) (rch (std_par DL DR) id_s*)]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) id_s*)])
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3)))))])
                 | [g ⊢ c_bw DL FL1 BL3 FL2 LL2' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = loop_lemma_two_cl [g ⊢ BL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parl BL3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))))]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parl BL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))))]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 LR2' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL2] [g ⊢ LL2'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR2] [g ⊢ LR2'] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_synl BL3 LL3 HL3 BR3 LR3 HR3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_synl FL3 LL3 HL3 FR3 LR3 HR3)))))]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (bwc (bc_parl BL3 HL3 NL3))))) (rch (std_par DL DR) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))))])))
            | [g ⊢ v_synr VL2 VR2 LL2 HL2 LR2 HR2] ⇒
              let [g ⊢ E1] = conn_rel_two_base [g ⊢ VL1] [g ⊢ VL2] [g ⊢ C1] [g ⊢ nt_inp LL1] [g ⊢ nt_out LL2] in
              let [g ⊢ E2] = conn_rel_two_base [g ⊢ VR1] [g ⊢ VR2] [g ⊢ C2] [g ⊢ nt_out LR1] [g ⊢ nt_inp LR2] in
              (case [g ⊢ E1] of
                 | [g ⊢ c_id DL FL1 FL2] ⇒ (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) id_s* (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parr BR3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))))])
                 | [g ⊢ c_fw DL FL1 FL3 FL2 LL1' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = [g ⊢ FL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 LR1' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL1] [g ⊢ LL1'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR1] [g ⊢ LR1'] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_synl FL3 LL3 HL3 FR3 LR3 HR3)))) (rch (std_par DL DR) id_s*)]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) id_s*)])
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3)))))])
                 | [g ⊢ c_bw DL FL1 BL3 FL2 LL2' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = loop_lemma_two_cl [g ⊢ BL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parl BL3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))))]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parl BL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))))]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 LR2' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL2] [g ⊢ LL2'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR2] [g ⊢ LR2'] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_synr BL3 LL3 HL3 BR3 LR3 HR3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_synr FL3 LL3 HL3 FR3 LR3 HR3)))))]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synl FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (bwc (bc_parl BL3 HL3 NL3))))) (rch (std_par DL DR) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))))]))))
       | [g ⊢ v_synr VL1 VR1 LL1 HL1 LR1 HR1] ⇒ (case v2 of
            | [g ⊢ v_synl VL2 VR2 LL2 HL2 LR2 HR2] ⇒
              let [g ⊢ E1] = conn_rel_two_base [g ⊢ VL1] [g ⊢ VL2] [g ⊢ C1] [g ⊢ nt_out LL1] [g ⊢ nt_inp LL2] in
              let [g ⊢ E2] = conn_rel_two_base [g ⊢ VR1] [g ⊢ VR2] [g ⊢ C2] [g ⊢ nt_inp LR1] [g ⊢ nt_out LR2] in
              (case [g ⊢ E1] of
                 | [g ⊢ c_id DL FL1 FL2] ⇒ (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) id_s* (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parr BR3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))))])
                 | [g ⊢ c_fw DL FL1 FL3 FL2 LL1' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = [g ⊢ FL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 LR1' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL1] [g ⊢ LL1'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR1] [g ⊢ LR1'] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_synr FL3 LL3 HL3 FR3 LR3 HR3)))) (rch (std_par DL DR) id_s*)]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) id_s*)])
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3)))))])
                 | [g ⊢ c_bw DL FL1 BL3 FL2 LL2' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = loop_lemma_two_cl [g ⊢ BL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parl BL3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))))]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parl BL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))))]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 LR2' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL2] [g ⊢ LL2'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR2] [g ⊢ LR2'] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_synl BL3 LL3 HL3 BR3 LR3 HR3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_synl FL3 LL3 HL3 FR3 LR3 HR3)))))]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synl FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (bwc (bc_parl BL3 HL3 NL3))))) (rch (std_par DL DR) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))))])))
            | [g ⊢ v_synr VL2 VR2 LL2 HL2 LR2 HR2] ⇒
              let [g ⊢ E1] = conn_rel_two_base [g ⊢ VL1] [g ⊢ VL2] [g ⊢ C1] [g ⊢ nt_out LL1] [g ⊢ nt_out LL2] in
              let [g ⊢ E2] = conn_rel_two_base [g ⊢ VR1] [g ⊢ VR2] [g ⊢ C2] [g ⊢ nt_inp LR1] [g ⊢ nt_inp LR2] in
              (case [g ⊢ E1] of
                 | [g ⊢ c_id DL FL1 FL2] ⇒ (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) id_s* (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒ let [g ⊢ FR3]:[g ⊢ fstep_cl _ θ3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θ3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parr BR3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 H3 N3)))))])
                 | [g ⊢ c_fw DL FL1 FL3 FL2 LL1' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = [g ⊢ FL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))) (rch (std_par DL DR) id_s*)]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 LR1' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL1] [g ⊢ LL1'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR1] [g ⊢ LR1'] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (fwc (fc_synr FL3 LL3 HL3 FR3 LR3 HR3)))) (rch (std_par DL DR) id_s*)]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) id_s*)])
                      | [g ⊢ c_bw DR FR1 BR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3)))))])
                 | [g ⊢ c_bw DL FL1 BL3 FL2 LL2' LL3] ⇒ let [g ⊢ FL3]:[g ⊢ fstep_cl _ θL3 _] = loop_lemma_two_cl [g ⊢ BL3] in
                   (case [g ⊢ E2] of
                      | [g ⊢ c_id DR FR1 FR2] ⇒
                        let [g ⊢ ex_kn _ H3 N3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_parl BL3 H3 N3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 H3 N3)))))]
                      | [g ⊢ c_fw DR FR1 FR3 FR2 _ _] ⇒
                        let [g ⊢ ex_kn _ HL3 NL3] = no_key_of_prlab_in_std [g ⊢ θL3] [g ⊢ DR] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = [g ⊢ FR3] in
                        let [g ⊢ ex_kn _ HR3 NR3] = no_key_of_prlab_in_std [g ⊢ θR3] [g ⊢ DL] in
                        [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parl BL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))))]
                      | [g ⊢ c_bw DR FR1 BR3 FR2 LR2' LR3] ⇒
                        let [g ⊢ ex_k HL3] = total_key [g ⊢ θL3] in
                        let [g ⊢ HL3]:[g ⊢ key _ KL3[]] = [g ⊢ HL3] in
                        let [g ⊢ FR3]:[g ⊢ fstep_cl _ θR3 _] = loop_lemma_two_cl [g ⊢ BR3] in
                        let [g ⊢ ex_k HR3] = total_key [g ⊢ θR3] in
                        let [g ⊢ HR3]:[g ⊢ key _ KR3[]] = [g ⊢ HR3] in
                        (case dec_eq_keys [g] [⊢ KL3] [⊢ KR3] of
                           | [g ⊢ c_eq] ⇒
                             let [g ⊢ refl] = functional_lab [g ⊢ LL2] [g ⊢ LL2'] in
                             let [g ⊢ refl] = functional_lab [g ⊢ LR2] [g ⊢ LR2'] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (st_s* (sc (bwc (bc_synr BL3 LL3 HL3 BR3 LR3 HR3)))) (rch (std_par DL DR) (st_s* (sc (fwc (fc_synr FL3 LL3 HL3 FR3 LR3 HR3)))))]
                           | [g ⊢ c_neq I3] ⇒
                             let [g ⊢ NL3] = no_key_in_std [⊢ KL3] [g ⊢ DR] in
                             let [g ⊢ NR3] = lemma_fstep_cl_std [g ⊢ DL] [g ⊢ FL3] [g ⊢ HL3] [g ⊢ I3] in
                             [g ⊢ ex_cf (fc_synr FL1 LL1 HL1 FR1 LR1 HR1) (fc_synr FL2 LL2 HL2 FR2 LR2 HR2) (tr_s* (st_s* (sc (bwc (bc_parr BR3 HR3 NR3)))) (st_s* (sc (bwc (bc_parl BL3 HL3 NL3))))) (rch (std_par DL DR) (tr_s* (st_s* (sc (fwc (fc_parl FL3 HL3 NL3)))) (st_s* (sc (fwc (fc_parr FR3 HR3 NR3))))))])))))
;


% We finally prove Proposition 5.6 (2) as a corollary of the previous theorem.

% Type family encoding the existence of two connected transitions involving reachable processes
LF ex_conn_tr: pr_lab_cl → pr_lab_cl → type =
  | ex_c: {S1: step X (p_cl θ1) X'} {S2: step Y (p_cl θ2) Y'} reachable X → conn_tr S1 S2 → ex_conn_tr θ1 θ2
;

% Proof of Proposition 5.6 (2):
% If two valid closed proof labels are connected, then there are connected transitions with such labels.
rec conn_rel_two: (g:ctx) [g ⊢ valid_cl θ1] → [g ⊢ valid_cl θ2] → [g ⊢ conn_cl θ1 θ2] → [g ⊢ ex_conn_tr θ1 θ2] =
/ total c (conn_rel_two _ _ _ _ _ c) /
fn v1,v2,c ⇒
let [g ⊢ ex_cf F1 F2 S* (rch D S0*)] = conn_rel_two_fstep v1 v2 c in
let [g ⊢ B2] = loop_lemma_one_cl [g ⊢ F2] in
[g ⊢ ex_c (sc (fwc F1)) (sc (bwc B2)) (rch D S0*) (ct (sc (fwc F1)) (sc (bwc B2)) S*)]
;

==> anc/code/ccskp/definitions.bel <==
%%% Semantics of CCSKP %%%

module ccskp = struct

% In this encoding, restriction of names in processes is considered as a binding
% operation and processes are identified up to α-renaming of bound names. However,
% the LTS rules for restrictions (res, \underline{res} in Fig.10) are not closed
% under α-equivalence. In fact, the name "a" bound by the restrictions may occur
% free in the used proof label θ.
% In this encoding, we consider such occurrence of "a" in θ as bound and we identify
% proof labels up to α-renaming of bound names. Thus, we distinguish between proof
% labels where occurrences of names are free ("closed proof labels") and proof labels
% where we abstract over the particular choice of a bound name ("open proof labels").
% Using HOAS (higher-order abstract syntax), we represent the bound name of an open
% proof label as the argument of a meta-level function from names to pr_lab_cl.

% Closed proof keyed labels 
LF pr_lab_cl: type =
  | pr_base: labels → keys → pr_lab_cl
  | pr_suml: pr_lab_cl → pr_lab_cl
  | pr_sumr: pr_lab_cl → pr_lab_cl
  | pr_parl: pr_lab_cl → pr_lab_cl
  | pr_parr: pr_lab_cl → pr_lab_cl
  | pr_sync: pr_lab_cl → pr_lab_cl → pr_lab_cl
;

% Open proof keyed labels
LF pr_lab_op: type =
  | open: (names → pr_lab_cl) → pr_lab_op
;

% Proof keyed labels as the union of closed and open proof labels
LF pr_lab: type =
  | p_cl: pr_lab_cl → pr_lab
  | p_op: pr_lab_op → pr_lab 
;

% Label of a closed proof label
LF lab: pr_lab_cl → labels → type =
  | lab_base: lab (pr_base α K) α
  | lab_suml: lab θ α → lab (pr_suml θ) α
  | lab_sumr: lab θ α → lab (pr_sumr θ) α
  | lab_parl: lab θ α → lab (pr_parl θ) α
  | lab_parr: lab θ α → lab (pr_parr θ) α
  | lab_sync: lab (pr_sync θ1 θ2) tau
;

% Key of a closed proof label
LF key: pr_lab_cl → keys → type =
  | key_base: key (pr_base α K) K
  | key_suml: key θ K → key (pr_suml θ) K
  | key_sumr: key θ K → key (pr_sumr θ) K
  | key_parl: key θ K → key (pr_parl θ) K
  | key_parr: key θ K → key (pr_parr θ) K
  | key_sync: key θ1 K → key (pr_sync θ1 θ2) K
;

% For some results, it is useful to extend the notion of key to proof labels
LF key_pl: pr_lab → keys → type =
  | key_cl: key θ K → key_pl (p_cl θ) K
  | key_op: ({a:names} key (θ a) K) → key_pl (p_op (open θ)) K
;

% Occurrence of names in closed proof labels
LF occurs: names → pr_lab_cl → type =
  | occ_basel: occurs A (pr_base (inp A) K)
  | occ_baser: occurs A (pr_base (out A) K)
  | occ_suml: occurs A θ → occurs A (pr_suml θ)
  | occ_sumr: occurs A θ → occurs A (pr_sumr θ)
  | occ_parl: occurs A θ → occurs A (pr_parl θ)
  | occ_parr: occurs A θ → occurs A (pr_parr θ)
  | occ_sync: occurs A θ1 → occurs A (pr_sync θ1 θ2)
;

% The chosen encoding of proof labels is operationally simpler, but pays the price
% of being over-expressive. To rule out ill-formed proof labels such as
% ⟨|_L a[k], |_R b[k]⟩ and ⟨|_L a[k], |_R a[l]⟩, we introduce predicates
% expressing the validity of (closed/open) proof labels.

% Valid closed proof labels
LF valid_cl: pr_lab_cl → type =
  | v_base: valid_cl (pr_base α K)
  | v_suml: valid_cl θ → valid_cl (pr_suml θ)
  | v_sumr: valid_cl θ → valid_cl (pr_sumr θ)
  | v_parl: valid_cl θ → valid_cl (pr_parl θ)
  | v_parr: valid_cl θ → valid_cl (pr_parr θ)
  | v_synl: valid_cl θ1 → valid_cl θ2 → lab θ1 (inp A) → key θ1 K
          → lab θ2 (out A) → key θ2 K → valid_cl (pr_sync θ1 θ2)
  | v_synr: valid_cl θ1 → valid_cl θ2 → lab θ1 (out A) → key θ1 K
          → lab θ2 (inp A) → key θ2 K → valid_cl (pr_sync θ1 θ2)
;

% Valid open proof labels
LF valid_op: pr_lab_op → type =
  | vo_base: ({a:names} occurs a (θ a)) → ({a:names} lab (θ a) α)
           → ({a:names} valid_cl (θ a)) → valid_op (open θ)
;

% Valid proof labels
LF valid: pr_lab → type =
  | v_cl: valid_cl θ → valid (p_cl θ)
  | v_op: valid_op θ → valid (p_op θ)
;


% The forward LTS rules for CCSKP are given by the type family fstep, which
% is in practice the union of two type families fstep_cl and fstep_op.
% The former denotes transitions labelled by closed proof labels, while the
% latter denotes transitions labelled by open proof labels.

% Closed forward transitions
LF fstep_cl: proc → pr_lab_cl → proc → type =
  | fc_pref: std X → fstep_cl (pref α X) (pr_base α K) (kpref α K X)
  | fc_kpref: fstep_cl X θ X' → key θ M → neq K M
            → fstep_cl (kpref α K X) θ (kpref α K X')
  | fc_suml: fstep_cl X θ X' → std Y → fstep_cl (sum X Y) (pr_suml θ) (sum X' Y)
  | fc_sumr: fstep_cl Y θ Y' → std X → fstep_cl (sum X Y) (pr_sumr θ) (sum X Y')
  | fc_parl: fstep_cl X θ X' → key θ K → notin K Y
           → fstep_cl (par X Y) (pr_parl θ) (par X' Y)
  | fc_parr: fstep_cl Y θ Y' → key θ K → notin K X
           → fstep_cl (par X Y) (pr_parr θ) (par X Y')
  | fc_synl: fstep_cl X θ1 X' → lab θ1 (inp L) → key θ1 K
           → fstep_cl Y θ2 Y' → lab θ2 (out L) → key θ2 K
           → fstep_cl (par X Y) (pr_sync θ1 θ2) (par X' Y')
  | fc_synr: fstep_cl X θ1 X' → lab θ1 (out L) → key θ1 K
           → fstep_cl Y θ2 Y' → lab θ2 (inp L) → key θ2 K
           → fstep_cl (par X Y) (pr_sync θ1 θ2) (par X' Y')
  | fc_nu: ({a:names} fstep_cl (X a) θ (X' a)) → fstep_cl (nu X) θ (nu X')
;

% Open forward transitions
LF fstep_op: proc → pr_lab_op → proc → type =
  | fo_nu_cl: ({a:names} occurs a (θ a)) → ({a:names} lab (θ a) α)
            → ({a:names} fstep_cl (X a) (θ a) (X' a))
            → fstep_op (nu X) (open θ) (nu X')
  | fo_kpref: fstep_op X (open θ) X' → ({a:names} key (θ a) M) → neq K M
            → fstep_op (kpref α K X) (open θ) (kpref α K X')
  | fo_suml: fstep_op X (open \a.(θ a)) X' → std Y
           → fstep_op (sum X Y) (open \a.(pr_suml (θ a))) (sum X' Y)
  | fo_sumr: fstep_op Y (open \a.(θ a)) Y' → std X
           → fstep_op (sum X Y) (open \a.(pr_sumr (θ a))) (sum X Y')
  | fo_parl: fstep_op X (open \a.(θ a)) X' → ({a:names} key (θ a) K) → notin K Y
           → fstep_op (par X Y) (open \a.(pr_parl (θ a))) (par X' Y)
  | fo_parr: fstep_op Y (open \a.(θ a)) Y' → ({a:names} key (θ a) K) → notin K X
           → fstep_op (par X Y) (open \a.(pr_parr (θ a))) (par X Y')
  | fo_nu_op: ({a:names} fstep_op (X a) θ (X' a))
            → fstep_op (nu X) θ (nu X')
;

% Forward transitions
LF fstep: proc → pr_lab → proc → type =
  | fc: fstep_cl X θ X' → fstep X (p_cl θ) X'
  | fo: fstep_op X θ X' → fstep X (p_op θ) X'
;

% Closed backward transitions
LF bstep_cl: proc → pr_lab_cl → proc → type =
  | bc_pref: std X → bstep_cl (kpref α K X) (pr_base α K) (pref α X)
  | bc_kpref: bstep_cl X' θ X → key θ M → neq K M
            → bstep_cl (kpref α K X') θ (kpref α K X)
  | bc_suml: bstep_cl X' θ X → std Y → bstep_cl (sum X' Y) (pr_suml θ) (sum X Y)
  | bc_sumr: bstep_cl Y' θ Y → std X → bstep_cl (sum X Y') (pr_sumr θ) (sum X Y)
  | bc_parl: bstep_cl X' θ X → key θ K → notin K Y
           → bstep_cl (par X' Y) (pr_parl θ) (par X Y)
  | bc_parr: bstep_cl Y' θ Y → key θ K → notin K X
           → bstep_cl (par X Y') (pr_parr θ) (par X Y)
  | bc_synl: bstep_cl X' θ1 X → lab θ1 (inp L) → key θ1 K
           → bstep_cl Y' θ2 Y → lab θ2 (out L) → key θ2 K
           → bstep_cl (par X' Y') (pr_sync θ1 θ2) (par X Y)
  | bc_synr: bstep_cl X' θ1 X → lab θ1 (out L) → key θ1 K
           → bstep_cl Y' θ2 Y → lab θ2 (inp L) → key θ2 K
           → bstep_cl (par X' Y') (pr_sync θ1 θ2) (par X Y)
  | bc_nu: ({a:names} bstep_cl (X' a) θ (X a)) → bstep_cl (nu X') θ (nu X)
;

% Open backward transitions
LF bstep_op: proc → pr_lab_op → proc → type =
  | bo_nu_cl: ({a:names} occurs a (θ a))
            → ({a:names} lab (θ a) α)
            → ({a:names} bstep_cl (X' a) (θ a) (X a))
            → bstep_op (nu X') (open θ) (nu X)
  | bo_kpref: bstep_op X' (open θ) X → ({a:names} key (θ a) M) → neq K M
            → bstep_op (kpref α K X') (open θ) (kpref α K X)
  | bo_suml: bstep_op X' (open \a.(θ a)) X → std Y
           → bstep_op (sum X' Y) (open \a.(pr_suml (θ a))) (sum X Y)
  | bo_sumr: bstep_op Y' (open \a.(θ a)) Y → std X
           → bstep_op (sum X Y') (open \a.(pr_sumr (θ a))) (sum X Y)
  | bo_parl: bstep_op X' (open \a.(θ a)) X → ({a:names} key (θ a) K) → notin K Y
           → bstep_op (par X' Y) (open \a.(pr_parl (θ a))) (par X Y)
  | bo_parr: bstep_op Y' (open \a.(θ a)) Y → ({a:names} key (θ a) K) → notin K X
           → bstep_op (par X Y') (open \a.(pr_parr (θ a))) (par X Y)
  | bo_nu_op: ({a:names} bstep_op (X' a) θ (X a))
            → bstep_op (nu X') θ (nu X)
;

% Backward transitions
LF bstep: proc → pr_lab → proc → type =
  | bc: bstep_cl X θ X' → bstep X (p_cl θ) X'
  | bo: bstep_op X θ X' → bstep X (p_op θ) X'
;

% Closed combined transitions
LF step_cl: proc → pr_lab_cl → proc → type =
  | fwc: fstep_cl X θ X' → step_cl X θ X'
  | bwc: bstep_cl X' θ X → step_cl X' θ X
;

% Open combined transitions
LF step_op: proc → pr_lab_op → proc → type =
  | fwo: fstep_op X θ X' → step_op X θ X'
  | bwo: bstep_op X' θ X → step_op X' θ X
;

% Combined transitions
LF step: proc → pr_lab → proc → type =
  | sc: step_cl X θ X' → step X (p_cl θ) X'
  | so: step_op X θ X' → step X (p_op θ) X'
;

% Paths
LF step*: proc → proc → type =
  | id_s*: step* X X
  | st_s*: step X θ Y → step* X Y
  | tr_s*: step* X Y → step* Y Z → step* X Z
;

% Reachable processes
LF reachable: proc → type =
  | rch: std X → step* X Y → reachable Y
;

% Connected transitions
LF conn_tr: step X θ1 X' → step Y θ2 Y' → type =
  | ct: {S1:step X θ1 X'}{S2: step Y θ2 Y'} step* X Y' → conn_tr S1 S2
;

%%% Connectedness, dependence and independence of proof labels %%%

% Connectedness, dependence and independence of closed proof labels are defined
% according to the rules in Fig. 14 and 15.

% Connectedness of closed proof labels
LF conn_cl: pr_lab_cl → pr_lab_cl → type =
  | c_a1: conn_cl (pr_base α K) θ
  | c_a2: conn_cl θ (pr_base α K)
  | c_c1l: conn_cl θ1 θ2 → conn_cl (pr_suml θ1) (pr_suml θ2)
  | c_c1r: conn_cl θ1 θ2 → conn_cl (pr_sumr θ1) (pr_sumr θ2)
  | c_c2l: conn_cl (pr_suml θ1) (pr_sumr θ2)
  | c_c2r: conn_cl (pr_sumr θ1) (pr_suml θ2)
  | c_p1l: conn_cl θ1 θ2 → conn_cl (pr_parl θ1) (pr_parl θ2)
  | c_p1r: conn_cl θ1 θ2 → conn_cl (pr_parr θ1) (pr_parr θ2)
  | c_p2l: conn_cl (pr_parl θ1) (pr_parr θ2)
  | c_p2r: conn_cl (pr_parr θ1) (pr_parl θ2)
  | c_s1l: conn_cl θ θL → conn_cl (pr_parl θ) (pr_sync θL θR)
  | c_s1r: conn_cl θ θR → conn_cl (pr_parr θ) (pr_sync θL θR)
  | c_s2l: conn_cl θL θ → conn_cl (pr_sync θL θR) (pr_parl θ)
  | c_s2r: conn_cl θR θ → conn_cl (pr_sync θL θR) (pr_parr θ)
  | c_s3: conn_cl θ1 θ1' → conn_cl θ2 θ2' → conn_cl (pr_sync θ1 θ2) (pr_sync θ1' θ2');

% Dependence of closed proof labels
LF dep_cl: pr_lab_cl → pr_lab_cl → type =
  | d_a1: dep_cl (pr_base α K) θ
  | d_a2: dep_cl θ (pr_base α K)
  | d_c1l: dep_cl θ1 θ2 → dep_cl (pr_suml θ1) (pr_suml θ2)
  | d_c1r: dep_cl θ1 θ2 → dep_cl (pr_sumr θ1) (pr_sumr θ2)
  | d_c2l: dep_cl (pr_suml θ1) (pr_sumr θ2)
  | d_c2r: dep_cl (pr_sumr θ1) (pr_suml θ2)
  | d_p1l: dep_cl θ1 θ2 → dep_cl (pr_parl θ1) (pr_parl θ2)
  | d_p1r: dep_cl θ1 θ2 → dep_cl (pr_parr θ1) (pr_parr θ2)
  | d_p2l: key θ1 K → key θ2 K → dep_cl (pr_parl θ1) (pr_parr θ2)
  | d_p2r: key θ1 K → key θ2 K → dep_cl (pr_parr θ1) (pr_parl θ2)
  | d_s1l: dep_cl θ θL → dep_cl (pr_parl θ) (pr_sync θL θR)
  | d_s1r: dep_cl θ θR → dep_cl (pr_parr θ) (pr_sync θL θR)
  | d_s2l: dep_cl θL θ → dep_cl (pr_sync θL θR) (pr_parl θ)
  | d_s2r: dep_cl θR θ → dep_cl (pr_sync θL θR) (pr_parr θ)
  | d_s3l: dep_cl θ1 θ1' → conn_cl θ2 θ2' → dep_cl (pr_sync θ1 θ2) (pr_sync θ1' θ2')
  | d_s3r: conn_cl θ1 θ1' → dep_cl θ2 θ2' → dep_cl (pr_sync θ1 θ2) (pr_sync θ1' θ2')
;

% Independence of closed proof labels
LF indep_cl: pr_lab_cl → pr_lab_cl → type =
  | i_c1l: indep_cl θ1 θ2 → indep_cl (pr_suml θ1) (pr_suml θ2)
  | i_c1r: indep_cl θ1 θ2 → indep_cl (pr_sumr θ1) (pr_sumr θ2)
  | i_p1l: indep_cl θ1 θ2 → indep_cl (pr_parl θ1) (pr_parl θ2)
  | i_p1r: indep_cl θ1 θ2 → indep_cl (pr_parr θ1) (pr_parr θ2)
  | i_p2l: key θ1 K → key θ2 M → neq K M → indep_cl (pr_parl θ1) (pr_parr θ2)
  | i_p2r: key θ1 K → key θ2 M → neq K M → indep_cl (pr_parr θ1) (pr_parl θ2)
  | i_s1l: indep_cl θ θL → indep_cl (pr_parl θ) (pr_sync θL θR)
  | i_s1r: indep_cl θ θR → indep_cl (pr_parr θ) (pr_sync θL θR)
  | i_s2l: indep_cl θL θ → indep_cl (pr_sync θL θR) (pr_parl θ)
  | i_s2r: indep_cl θR θ → indep_cl (pr_sync θL θR) (pr_parr θ)
  | i_s3: indep_cl θ1 θ1' → indep_cl θ2 θ2' → indep_cl (pr_sync θ1 θ2) (pr_sync θ1' θ2')
;

% We extend the connectedness, dependence and independence relations to open proof labels 
% by universally quantifying over names and applying such name to the open proof label.
% This corresponds to the choice of an arbitrary name for the proof label.

% Connectedness of proof labels
LF conn: pr_lab → pr_lab → type =
  | c_cc: conn_cl θ1 θ2 → conn (p_cl θ1) (p_cl θ2)
  | c_oc: ({a:names} conn_cl (θ1 a) θ2) → conn (p_op (open θ1)) (p_cl θ2)
  | c_co: ({a:names} conn_cl θ1 (θ2 a)) → conn (p_cl θ1) (p_op (open θ2))
  | c_oo: ({a:names} conn_cl (θ1 a) (θ2 a)) → conn (p_op (open θ1)) (p_op (open θ2))
;

% Dependence of proof labels
LF dep: pr_lab → pr_lab → type =
  | d_cc: dep_cl θ1 θ2 → dep (p_cl θ1) (p_cl θ2)
  | d_oc: ({a:names} dep_cl (θ1 a) θ2) → dep (p_op (open θ1)) (p_cl θ2)
  | d_co: ({a:names} dep_cl θ1 (θ2 a)) → dep (p_cl θ1) (p_op (open θ2))
  | d_oo: ({a:names} dep_cl (θ1 a) (θ2 a)) → dep (p_op (open θ1)) (p_op (open θ2))
;

% Independence of proof labels
LF indep: pr_lab → pr_lab → type =
  | i_cc: indep_cl θ1 θ2 → indep (p_cl θ1) (p_cl θ2)
  | i_oc: ({a:names} indep_cl (θ1 a) θ2) → indep (p_op (open θ1)) (p_cl θ2)
  | i_co: ({a:names} indep_cl θ1 (θ2 a)) → indep (p_cl θ1) (p_op (open θ2))
  | i_oo: ({a:names} indep_cl (θ1 a) (θ2 a)) → indep (p_op (open θ1)) (p_op (open θ2))
;

% Using the dependence and independence relations on proof labels, we can
% define dependence and independence for CCSKP transitions.

% Independence of transitions
LF indep_tr: step X θ1 X' → step Y θ2 Y' → type =
  | ind_tr: indep θ1 θ2 → conn_tr (S1:step X θ1 X') (S2:step Y θ2 Y') → indep_tr S1 S2
;

% Dependence of transitions
LF dep_tr: step X θ1 X' → step Y θ2 Y' → type =
  | dp_tr: dep θ1 θ2 → conn_tr (S1:step X θ1 X') (S2:step Y θ2 Y') → dep_tr S1 S2
;


%%% Type families for equality

% Equality of derivations of lab θ α
LF eqlb: lab θ1 α1 → lab θ2 α2 → type =
  | reflb: eqlb L L
;

% Equality of derivations of key θ K
LF eqky: key θ1 K1 → key θ2 K2 → type =
  | refky: eqky H H
;

% Equality of derivations of occurs A θ
LF eqoc: occurs A1 θ1 → occurs A2 θ2 → type =
  | refoc: eqoc O O
;

% Equality of derivations of fstep_cl X θ X'
LF eqfc: fstep_cl X1 θ1 X1' → fstep_cl X2 θ2 X2' → type =
  | reffc: eqfc F F
;

% Equality of derivations of bstep_cl X' θ X
LF eqbc: bstep_cl X1' θ1 X1 → bstep_cl X2' θ2 X2 → type =
  | refbc: eqbc B B
;

% Equality of derivations of fstep_op X θ X'
LF eqfo: fstep_op X1 θ1 X1' → fstep_op X2 θ2 X2' → type =
  | reffo: eqfo F F
;

% Equality of derivations of bstep_op X' θ X
LF eqbo: bstep_op X1' θ1 X1 → bstep_op X2' θ2 X2 → type =
  | refbo: eqbo B B
;

% Equality of derivations of fstep X θ X'
LF eqf: fstep X1 θ1 X1' → fstep X2 θ2 X2' → type =
  | reff: eqf F F
;

% Equality of derivations of bstep X' θ X
LF eqb: bstep X1' θ1 X1 → bstep X2' θ2 X2 → type =
  | refb: eqb B B
;

% Equality of derivations of step X θ X'
LF eqst: step X1 θ1 X1' → step X2 θ2 X2' → type =
  | refst: eqst S S
;

% Equality of closed proof keyed labels
LF eqplc: pr_lab_cl → pr_lab_cl → type =
  | refplc: eqplc θ θ
;

% Equality of proof labels
LF eqpl: pr_lab → pr_lab → type =
  | refpl: eqpl θ θ
;

end;


==> anc/code/ccskp/lemmas-bijection.bel <==
%%% Auxiliary lemmas for the bijection between CCSK and CCSKP %%%

% Given a derivation of lab θ α in a context [g,a:names],
% with 'a' not occurring in θ, then we can obtain a derivation
% of lab θ α in the stronger context [g].
inductive ex_str_labl: (g:ctx) [g,a:names ⊢ lab θ[..] α] → ctype =
  | ex_sll: {L:[g,a:names ⊢ lab θ[..] α]} [g ⊢ lab θ α']
    → [g,a:names ⊢ eql α α'[..]] → ex_str_labl [g,a:names ⊢ L]
;

rec str_labl: (g:ctx) {L:[g,a:names ⊢ lab (θ[..]) α]} ex_str_labl [g,a:names ⊢ L] =
/ total l (str_labl _ _ _ l) /
mlam L ⇒ case [_,a:names ⊢ L] of
  | [g,a:names ⊢ lab_base] ⇒ ex_sll [g,a:names ⊢ L] [g ⊢ lab_base] [g,a:names ⊢ refl]
  | [g,a:names ⊢ lab_suml L1] ⇒ let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e = str_labl [g,a:names ⊢ L1] in
    let [g,a:names ⊢ refl] = e in ex_sll [g,a:names ⊢ L] [g ⊢ lab_suml L1'] [g,a:names ⊢ refl]
  | [g,a:names ⊢ lab_sumr L1] ⇒ let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e = str_labl [g,a:names ⊢ L1] in
    let [g,a:names ⊢ refl] = e in ex_sll [g,a:names ⊢ L] [g ⊢ lab_sumr L1'] [g,a:names ⊢ refl]
  | [g,a:names ⊢ lab_parl L1] ⇒ let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e = str_labl [g,a:names ⊢ L1] in
    let [g,a:names ⊢ refl] = e in ex_sll [g,a:names ⊢ L] [g ⊢ lab_parl L1'] [g,a:names ⊢ refl]
  | [g,a:names ⊢ lab_parr L1] ⇒ let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e = str_labl [g,a:names ⊢ L1] in
    let [g,a:names ⊢ refl] = e in ex_sll [g,a:names ⊢ L] [g ⊢ lab_parr L1'] [g,a:names ⊢ refl]
  | [g,a:names ⊢ lab_sync] ⇒ ex_sll [g,a:names ⊢ L] [g ⊢ lab_sync] [g,a:names ⊢ refl]
;


% Given a derivation of lab θ α in a context [g,a:names],
% with 'a' not occurring in both θ and α, then we can obtain a derivation
% of lab θ α in the stronger context [g].
rec str_labr: (g:ctx) [g,a:names ⊢ lab θ[..] α[..]] → [g ⊢ lab θ α] =
/ total l (str_labr _ _ _ l) /
fn l ⇒ case l of
  | [g,a:names ⊢ lab_base] ⇒ [g ⊢ lab_base]
  | [g,a:names ⊢ lab_suml L] ⇒ let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in [g ⊢ lab_suml L']
  | [g,a:names ⊢ lab_sumr L] ⇒ let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in [g ⊢ lab_sumr L']
  | [g,a:names ⊢ lab_parl L] ⇒ let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in [g ⊢ lab_parl L']
  | [g,a:names ⊢ lab_parr L] ⇒ let [g ⊢ L'] = str_labr [g,a:names ⊢ L] in [g ⊢ lab_parr L']
  | [g,a:names ⊢ lab_sync]:[g,a:names ⊢ lab (pr_sync θ1 θ2) tau] ⇒ [g ⊢ lab_sync]
;


% Given a derivation of key θ K in a context [g,a:names],
% with 'a' not occurring in θ, then we can obtain a derivation
% of key θ K in the stronger context [g].
rec str_key: (g:ctx) {H:[g,a:names ⊢ key (θ[..]) K[]]} [g ⊢ key θ K[]] =
/ total h (str_key _ _ _ h) /
mlam H ⇒ case [_,a:names ⊢ H] of
  | [g,a:names ⊢ key_base] ⇒ [g ⊢ key_base]
  | [g,a:names ⊢ key_suml H1] ⇒ let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in [g ⊢ key_suml H1']
  | [g,a:names ⊢ key_sumr H1] ⇒ let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in [g ⊢ key_sumr H1']
  | [g,a:names ⊢ key_parl H1] ⇒ let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in [g ⊢ key_parl H1']
  | [g,a:names ⊢ key_parr H1] ⇒ let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in [g ⊢ key_parr H1']
  | [g,a:names ⊢ key_sync H1] ⇒ let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in [g ⊢ key_sync H1']
;

% Given a derivation of occurs A θ in a context [g,a:names],
% with 'a' not occurring in both A and θ, we can obtain a derivation
% of occurs A θ in the stronger context [g].
rec str_occr: (g:ctx) [g,a:names ⊢ occurs A[..] θ[..]] → [g ⊢ occurs A θ] =
/ total o (str_occr _ _ _ o) /
fn o ⇒ case o of
  | [g,a:names ⊢ occ_basel] ⇒ [g ⊢ occ_basel]
  | [g,a:names ⊢ occ_baser] ⇒ [g ⊢ occ_baser]
  | [g,a:names ⊢ occ_suml O] ⇒ let [g ⊢ O'] = str_occr [g,a:names ⊢ O] in [g ⊢ occ_suml O']
  | [g,a:names ⊢ occ_sumr O] ⇒ let [g ⊢ O'] = str_occr [g,a:names ⊢ O] in [g ⊢ occ_sumr O']
  | [g,a:names ⊢ occ_parl O] ⇒ let [g ⊢ O'] = str_occr [g,a:names ⊢ O] in [g ⊢ occ_parl O']
  | [g,a:names ⊢ occ_parr O] ⇒ let [g ⊢ O'] = str_occr [g,a:names ⊢ O] in [g ⊢ occ_parr O']
  | [g,a:names ⊢ occ_sync O] ⇒ let [g ⊢ O'] = str_occr [g,a:names ⊢ O] in [g ⊢ occ_sync O']
;

% Given a derivation of valid_cl θ in a context [g,a:names],
% with 'a' not occurring in θ, then we can obtain a derivation
% of valid_cl θ in the stronger context [g].
rec str_valid_cl: (g:ctx) [g,a:names ⊢ valid_cl θ[..]] → [g ⊢ valid_cl θ] =
/ total v (str_valid_cl _ _ v) /
fn v ⇒ case v of
  | [g,a:names ⊢ v_base] ⇒ [g ⊢ v_base]
  | [g,a:names ⊢ v_suml V] ⇒ let [g ⊢ V'] = str_valid_cl [g,a:names ⊢ V] in [g ⊢ v_suml V']
  | [g,a:names ⊢ v_sumr V] ⇒ let [g ⊢ V'] = str_valid_cl [g,a:names ⊢ V] in [g ⊢ v_sumr V']
  | [g,a:names ⊢ v_parl V] ⇒ let [g ⊢ V'] = str_valid_cl [g,a:names ⊢ V] in [g ⊢ v_parl V']
  | [g,a:names ⊢ v_parr V] ⇒ let [g ⊢ V'] = str_valid_cl [g,a:names ⊢ V] in [g ⊢ v_parr V']
  | [g,a:names ⊢ v_synl V1 V2 L1 H1 L2 H2] ⇒
	  let [g ⊢ V1'] = str_valid_cl [g,a:names ⊢ V1] in
	  let [g ⊢ V2'] = str_valid_cl [g,a:names ⊢ V2] in
	  let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e1 = str_labl [g,a:names ⊢ L1] in
	  let [g,a:names ⊢ refl] = e1 in
	  let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in
	  let ex_sll [g,a:names ⊢ L2] [g ⊢ L2'] e2 = str_labl [g,a:names ⊢ L2] in
	  let [g,a:names ⊢ refl] = e2 in
	  let [g ⊢ H2'] = str_key [g,a:names ⊢ H2] in [g ⊢ v_synl V1' V2' L1' H1' L2' H2']
  | [g,a:names ⊢ v_synr V1 V2 L1 H1 L2 H2] ⇒
	  let [g ⊢ V1'] = str_valid_cl [g,a:names ⊢ V1] in
	  let [g ⊢ V2'] = str_valid_cl [g,a:names ⊢ V2] in
	  let ex_sll [g,a:names ⊢ L1] [g ⊢ L1'] e1 = str_labl [g,a:names ⊢ L1] in
	  let [g,a:names ⊢ refl] = e1 in
	  let [g ⊢ H1'] = str_key [g,a:names ⊢ H1] in
	  let ex_sll [g,a:names ⊢ L2] [g ⊢ L2'] e2 = str_labl [g,a:names ⊢ L2] in
	  let [g,a:names ⊢ refl] = e2 in
	  let [g ⊢ H2'] = str_key [g,a:names ⊢ H2] in [g ⊢ v_synr V1' V2' L1' H1' L2' H2']
;

% Given a derivation of valid_op θ in a context [g,a:names],
% with 'a' not occurring in θ, then we can obtain a derivation
% of valid_op θ in the stronger context [g].
rec str_valid_op: (g:ctx) [g,a:names ⊢ valid_op θ[..]] → [g ⊢ valid_op θ] =
/ total v (str_valid_op _ _ v) /
fn v ⇒ case v of
  | [g,a:names ⊢ vo_base (\b.O[..,b,a]) (\b.L[..,b,a]) (\b.V[..,b,a])] ⇒ 
    let [g,a:names ⊢ O'] = str_occr [g,a:names,b:names ⊢ O] in
    let ex_sll [g,a:names,b:names ⊢ _] [g,b:names ⊢ L'] e = str_labl [g,a:names,b:names ⊢ L] in
    let [g,a:names,b:names ⊢ refl] = e in
    let [g,a:names ⊢ V'] = str_valid_cl [g,a:names,b:names ⊢ V] in
    [g ⊢ vo_base (\b.O') (\b.L') (\b.V')]
;

% The proof label of a closed forward transition is valid
rec valid_in_fstep_cl: (g:ctx) [g ⊢ fstep_cl X θ X'] → [g ⊢ valid_cl θ] =
/ total f (valid_in_fstep_cl _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ [g ⊢ v_base]
  | [g ⊢ fc_kpref F _ _] ⇒ valid_in_fstep_cl [g ⊢ F]
  | [g ⊢ fc_suml F _] ⇒ let [g ⊢ V] = valid_in_fstep_cl [g ⊢ F] in [g ⊢ v_suml V]
  | [g ⊢ fc_sumr F _] ⇒ let [g ⊢ V] = valid_in_fstep_cl [g ⊢ F] in [g ⊢ v_sumr V]
  | [g ⊢ fc_parl F _ _] ⇒ let [g ⊢ V] = valid_in_fstep_cl [g ⊢ F] in [g ⊢ v_parl V]
  | [g ⊢ fc_parr F _ _] ⇒ let [g ⊢ V] = valid_in_fstep_cl [g ⊢ F] in [g ⊢ v_parr V]
  | [g ⊢ fc_synl FL LL HL FR LR HR] ⇒ let [g ⊢ VL] = valid_in_fstep_cl [g ⊢ FL] in
    let [g ⊢ VR] = valid_in_fstep_cl [g ⊢ FR] in [g ⊢ v_synl VL VR LL HL LR HR]
  | [g ⊢ fc_synr FL LL HL FR LR HR] ⇒ let [g ⊢ VL] = valid_in_fstep_cl [g ⊢ FL] in
    let [g ⊢ VR] = valid_in_fstep_cl [g ⊢ FR] in [g ⊢ v_synr VL VR LL HL LR HR]
  | [g ⊢ fc_nu \a.F] ⇒ let [g,a:names ⊢ V] = valid_in_fstep_cl [g,a:names ⊢ F] in str_valid_cl [g,a:names ⊢ V]
;

% The proof label of a closed backward transition is valid
rec valid_in_bstep_cl: (g:ctx) [g ⊢ bstep_cl X' θ X] → [g ⊢ valid_cl θ] =
/ total b (valid_in_bstep_cl _ _ _ _ b) /
fn b ⇒ let f = loop_lemma_two_cl b in valid_in_fstep_cl f
;

% The proof label of an open forward transition is valid
rec valid_in_fstep_op: (g:ctx) [g ⊢ fstep_op X θ X'] → [g ⊢ valid_op θ] =
/ total f (valid_in_fstep_op _ _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)] ⇒ 
    let [g,a:names ⊢ V]:[g,a:names ⊢ valid_cl θ] = valid_in_fstep_cl [g,a:names ⊢ F] in
    [g ⊢ vo_base (\a.O) (\a.L) (\a.V)]
  | [g ⊢ fo_kpref F (\_._) _] ⇒ valid_in_fstep_op [g ⊢ F]
  | [g ⊢ fo_suml F _] ⇒
    let [g ⊢ vo_base (\a.O) (\a.L) (\a.V)] = valid_in_fstep_op [g ⊢ F] in
    [g ⊢ vo_base (\a.(occ_suml O)) (\a.(lab_suml L)) (\a.(v_suml V))]
  | [g ⊢ fo_sumr F _] ⇒
    let [g ⊢ vo_base (\a.O) (\a.L) (\a.V)] = valid_in_fstep_op [g ⊢ F] in
    [g ⊢ vo_base (\a.(occ_sumr O)) (\a.(lab_sumr L)) (\a.(v_sumr V))]
  | [g ⊢ fo_parl F (\_._) _] ⇒
    let [g ⊢ vo_base (\a.O) (\a.L) (\a.V)] = valid_in_fstep_op [g ⊢ F] in
    [g ⊢ vo_base (\a.(occ_parl O)) (\a.(lab_parl L)) (\a.(v_parl V))]
  | [g ⊢ fo_parr F (\_._) _] ⇒
    let [g ⊢ vo_base (\a.O) (\a.L) (\a.V)] = valid_in_fstep_op [g ⊢ F] in
    [g ⊢ vo_base (\a.(occ_parr O)) (\a.(lab_parr L)) (\a.(v_parr V))]
  | [g ⊢ fo_nu_op \a.F] ⇒
    let [g,a:names ⊢ V] = valid_in_fstep_op [g,a:names ⊢ F] in
    str_valid_op [g,a:names ⊢ V]
;

% The proof label of an open backward transition is valid
rec valid_in_bstep_op: (g:ctx) [g ⊢ bstep_op X' θ X] → [g ⊢ valid_op θ] =
/ total b (valid_in_bstep_op _ _ _ _ b) /
fn b ⇒ let f = loop_lemma_two_op b in valid_in_fstep_op f
;

% The proof label of a combined transition is valid
rec valid_in_step: (g:ctx) [g ⊢ step X θ X'] → [g ⊢ valid θ] =
/ total s (valid_in_step _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ sc (fwc F)] ⇒ let [g ⊢ V] = valid_in_fstep_cl [g ⊢ F] in [g ⊢ v_cl V]
  | [g ⊢ so (fwo F)] ⇒ let [g ⊢ V] = valid_in_fstep_op [g ⊢ F] in [g ⊢ v_op V]
  | [g ⊢ sc (bwc B)] ⇒ let [g ⊢ V] = valid_in_bstep_cl [g ⊢ B] in [g ⊢ v_cl V]
  | [g ⊢ so (bwo B)] ⇒ let [g ⊢ V] = valid_in_bstep_op [g ⊢ B] in [g ⊢ v_op V]
;

% If "a" occurs in θ, but not in the label of θ, then such label is τ
rec occurs_impl_tau: (g:ctx) [g,a:names ⊢ occurs a θ] → [g,a:names ⊢ lab θ α[..]] → [g,a:names ⊢ lab θ tau] =
/ total o (occurs_impl_tau _ _ _ o _) /
fn o,l ⇒ case o of
  | [g,a:names ⊢ occ_basel] ⇒ impossible l
  | [g,a:names ⊢ occ_baser] ⇒ impossible l
  | [g,a:names ⊢ occ_suml O] ⇒ let [g,a:names ⊢ lab_suml L] = l in
	  let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_suml L']
  | [g,a:names ⊢ occ_sumr O] ⇒ let [g,a:names ⊢ lab_sumr L] = l in
	  let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_sumr L']
  | [g,a:names ⊢ occ_parl O] ⇒ let [g,a:names ⊢ lab_parl L] = l in
	  let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parl L']
  | [g,a:names ⊢ occ_parr O] ⇒ let [g,a:names ⊢ lab_parr L] = l in
	  let [g,a:names ⊢ L'] = occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parr L']
  | [g,a:names ⊢ occ_sync O] ⇒ [g,a:names ⊢ lab_sync]
;

% Given an open forward transition labelled by θ, the label of θ is τ
rec fstep_op_impl_tau: (g:ctx) {F:[g ⊢ fstep_op X (open \a.θ) X']} [g,a:names ⊢ lab θ[..,a] tau] =
/ total f (fstep_op_impl_tau _ _ _ _ f) /
mlam F ⇒ case [_ ⊢ F] of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\_._)] ⇒ occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L]
  | [g ⊢ fo_kpref F' (\_._) _] ⇒ fstep_op_impl_tau [g ⊢ F']
  | [g ⊢ fo_suml F' _] ⇒ let [g,a:names ⊢ L] = fstep_op_impl_tau [g ⊢ F'] in [g,a:names ⊢ lab_suml L]
  | [g ⊢ fo_sumr F' _] ⇒ let [g,a:names ⊢ L] = fstep_op_impl_tau [g ⊢ F'] in [g,a:names ⊢ lab_sumr L]
  | [g ⊢ fo_parl F' (\_._) _] ⇒ let [g,a:names ⊢ L] = fstep_op_impl_tau [g ⊢ F'] in [g,a:names ⊢ lab_parl L]
  | [g ⊢ fo_parr F' (\_._) _] ⇒ let [g,a:names ⊢ L] = fstep_op_impl_tau [g ⊢ F'] in [g,a:names ⊢ lab_parr L]
  | [g ⊢ fo_nu_op \a.F'] ⇒ let [g,a:names,b:names ⊢ L] = fstep_op_impl_tau [g,a:names ⊢ F'] in [g,a:names ⊢ L[..,a]]
;

% Given an open backward transition labelled by θ, the label of θ is τ
rec bstep_op_impl_tau: (g:ctx) {B:[g ⊢ bstep_op X' (open \a.θ) X]} [g,a:names ⊢ lab θ[..,a] tau] =
/ total b (bstep_op_impl_tau _ _ _ _ b) /
mlam B ⇒ case [_ ⊢ B] of
  | [g ⊢ bo_nu_cl (\a.O) (\a.L) (\_._)] ⇒ occurs_impl_tau [g,a:names ⊢ O] [g,a:names ⊢ L]
  | [g ⊢ bo_kpref B' (\_._) _] ⇒ bstep_op_impl_tau [g ⊢ B']
  | [g ⊢ bo_suml B' _] ⇒ let [g,a:names ⊢ L] = bstep_op_impl_tau [g ⊢ B'] in [g,a:names ⊢ lab_suml L]
  | [g ⊢ bo_sumr B' _] ⇒ let [g,a:names ⊢ L] = bstep_op_impl_tau [g ⊢ B'] in [g,a:names ⊢ lab_sumr L]
  | [g ⊢ bo_parl B' (\_._) _] ⇒ let [g,a:names ⊢ L] = bstep_op_impl_tau [g ⊢ B'] in [g,a:names ⊢ lab_parl L]
  | [g ⊢ bo_parr B' (\_._) _] ⇒ let [g,a:names ⊢ L] = bstep_op_impl_tau [g ⊢ B'] in [g,a:names ⊢ lab_parr L]
  | [g ⊢ bo_nu_op \a.B'] ⇒ let [g,a:names,b:names ⊢ L] = bstep_op_impl_tau [g,a:names ⊢ B'] in [g,a:names ⊢ L[..,a]]
;

% If "a" occurs in θ, and the label of θ is "inp A" for some A, then A=a
rec occurs_in_inp: (g:ctx) [g,a:names ⊢ occurs a θ] → [g,a:names ⊢ lab θ (inp A)] → [g,a:names ⊢ lab θ (inp a)] =
/ total o (occurs_in_inp _ _ _ o _) /
fn o,l ⇒ case o of
  | [g,a:names ⊢ occ_basel] ⇒ let [g,a:names ⊢ lab_base] = l in l
  | [g,a:names ⊢ occ_baser] ⇒ impossible l
  | [g,a:names ⊢ occ_suml O] ⇒ let [g,a:names ⊢ lab_suml L] = l in
    let [g,a:names ⊢ L'] = occurs_in_inp [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_suml L']
  | [g,a:names ⊢ occ_sumr O] ⇒ let [g,a:names ⊢ lab_sumr L] = l in
    let [g,a:names ⊢ L'] = occurs_in_inp [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_sumr L']
  | [g,a:names ⊢ occ_parl O] ⇒ let [g,a:names ⊢ lab_parl L] = l in
    let [g,a:names ⊢ L'] = occurs_in_inp [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parl L']
  | [g,a:names ⊢ occ_parr O] ⇒ let [g,a:names ⊢ lab_parr L] = l in
    let [g,a:names ⊢ L'] = occurs_in_inp [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parr L']
  | [g,a:names ⊢ occ_sync O] ⇒ impossible l
;

% If "a" occurs in θ, and the label of θ is "out A" for some A, then A=a
rec occurs_in_out: (g:ctx) [g,a:names ⊢ occurs a θ] → [g,a:names ⊢ lab θ (out A)] → [g,a:names ⊢ lab θ (out a)] =
/ total o (occurs_in_out _ _ _ o _) /
fn o,l ⇒ case o of
  | [g,a:names ⊢ occ_basel] ⇒ impossible l
  | [g,a:names ⊢ occ_baser] ⇒ let [g,a:names ⊢ lab_base] = l in l
  | [g,a:names ⊢ occ_suml O] ⇒ let [g,a:names ⊢ lab_suml L] = l in
    let [g,a:names ⊢ L'] = occurs_in_out [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_suml L']
  | [g,a:names ⊢ occ_sumr O] ⇒ let [g,a:names ⊢ lab_sumr L] = l in
    let [g,a:names ⊢ L'] = occurs_in_out [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_sumr L']
  | [g,a:names ⊢ occ_parl O] ⇒ let [g,a:names ⊢ lab_parl L] = l in
    let [g,a:names ⊢ L'] = occurs_in_out [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parl L']
  | [g,a:names ⊢ occ_parr O] ⇒ let [g,a:names ⊢ lab_parr L] = l in
    let [g,a:names ⊢ L'] = occurs_in_out [g,a:names ⊢ O] [g,a:names ⊢ L] in [g,a:names ⊢ lab_parr L']
  | [g,a:names ⊢ occ_sync O] ⇒ impossible l
;

% If "a" does not occur in θ, then its label cannot be "inp a"
rec occurs_not_in_inp: (g:ctx) [g,a:names ⊢ lab θ[..] (inp a)] → [g,a:names ⊢ false] =
/ total l (occurs_not_in_inp _ _ l) /
fn l ⇒ case l of
  | [g,a:names ⊢ lab_suml L] ⇒ impossible occurs_not_in_inp [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_sumr L] ⇒ impossible occurs_not_in_inp [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_parl L] ⇒ impossible occurs_not_in_inp [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_parr L] ⇒ impossible occurs_not_in_inp [g,a:names ⊢ L]
;

% If "a" does not occur in θ, then its label cannot be "out a"
rec occurs_not_in_out: (g:ctx) [g,a:names ⊢ lab θ[..] (out a)] → [g,a:names ⊢ false] =
/ total l (occurs_not_in_out _ _ l) /
fn l ⇒ case l of
  | [g,a:names ⊢ lab_suml L] ⇒ impossible occurs_not_in_out [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_sumr L] ⇒ impossible occurs_not_in_out [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_parl L] ⇒ impossible occurs_not_in_out [g,a:names ⊢ L]
  | [g,a:names ⊢ lab_parr L] ⇒ impossible occurs_not_in_out [g,a:names ⊢ L]
;

% Occurrence or not occurrence of a name in a proof label
inductive occurs_or_not: (g:ctx) [g,a:names ⊢ pr_lab_cl] → ctype =
  | occ: {θ:[g,a:names ⊢ pr_lab_cl]} [g,a:names ⊢ occurs a θ] → occurs_or_not [g,a:names ⊢ θ]
  | noc: {θ:[g,a:names ⊢ pr_lab_cl]} [g,a:names ⊢ eqplc θ θ'[..]] → occurs_or_not [g,a:names ⊢ θ]
;

% Decidability of occurs a θ for valid closed proof labels:
% Given a valid proof label θ in the context [g,a:names], then "a" either occurs in θ or not
rec dec_occurs: (g:ctx) [g,a:names ⊢ valid_cl θ] → occurs_or_not [g,a:names ⊢ θ] =
/ total v (dec_occurs _ _ v) /
fn v ⇒ case v of
  | [g,a:names ⊢ v_base]:[g,a:names ⊢ valid_cl (pr_base α K[])] ⇒ (case [g,a:names ⊢ α] of
       | [g,a:names ⊢ inp B] ⇒ (case [g,a:names ⊢ B] of
            | [g,a:names ⊢ #p[..]] ⇒ noc [g,a:names ⊢ _] [g,a:names ⊢ refplc]
            | [g,a:names ⊢ a] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_basel])
       | [g,a:names ⊢ out B] ⇒ (case [g,a:names ⊢ B] of
            | [g,a:names ⊢ #p[..]] ⇒ noc [g,a:names ⊢ _] [g,a:names ⊢ refplc]
            | [g,a:names ⊢ a] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_baser])
       | [g,a:names ⊢ tau] ⇒ noc [g,a:names ⊢ _] [g,a:names ⊢ refplc])
  | [g,a:names ⊢ v_suml V] ⇒ (case dec_occurs [g,a:names ⊢ V] of
       | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_suml O] 
       | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
         noc [g,a:names ⊢ _] [g,a:names ⊢ refplc])
  | [g,a:names ⊢ v_sumr V] ⇒ (case dec_occurs [g,a:names ⊢ V] of
       | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_sumr O] 
       | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
         noc [g,a:names ⊢ _] [g,a:names ⊢ refplc])
  | [g,a:names ⊢ v_parl V] ⇒ (case dec_occurs [g,a:names ⊢ V] of
       | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_parl O] 
       | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
         noc [g,a:names ⊢ _] [g,a:names ⊢ refplc])
  | [g,a:names ⊢ v_parr V] ⇒ (case dec_occurs [g,a:names ⊢ V] of
       | occ [g,a:names ⊢ _] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_parr O] 
       | noc [g,a:names ⊢ _] [g,a:names ⊢ E] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E] in
         noc [g,a:names ⊢ _] [g,a:names ⊢ refplc])
  | [g,a:names ⊢ v_synl V1 V2 L1 _ L2 _] ⇒ (case dec_occurs [g,a:names ⊢ V1] of
       | occ [g,a:names ⊢ θ1] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_sync O] 
       | noc [g,a:names ⊢ θ1] [g,a:names ⊢ E1] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E1] in
         (case dec_occurs [g,a:names ⊢ V2] of
            | occ [g,a:names ⊢ θ2] [g,a:names ⊢ O] ⇒
              let [g,a:names ⊢ L2'] = occurs_in_out [g,a:names ⊢ O] [g,a:names ⊢ L2] in
              let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L2] [g,a:names ⊢ L2'] in
              impossible occurs_not_in_inp [g,a:names ⊢ L1]
            | noc [g,a:names ⊢ θ2] [g,a:names ⊢ E2] ⇒
              let [g,a:names ⊢ refplc] = [g,a:names ⊢ E2] in noc [g,a:names ⊢ _] [g,a:names ⊢ refplc]))
  | [g,a:names ⊢ v_synr V1 V2 L1 _ L2 _] ⇒ (case dec_occurs [g,a:names ⊢ V1] of
       | occ [g,a:names ⊢ θ1] [g,a:names ⊢ O] ⇒ occ [g,a:names ⊢ _] [g,a:names ⊢ occ_sync O] 
       | noc [g,a:names ⊢ θ1] [g,a:names ⊢ E1] ⇒ let [g,a:names ⊢ refplc] = [g,a:names ⊢ E1] in
         (case dec_occurs [g,a:names ⊢ V2] of
            | occ [g,a:names ⊢ θ2] [g,a:names ⊢ O] ⇒
              let [g,a:names ⊢ L2'] = occurs_in_inp [g,a:names ⊢ O] [g,a:names ⊢ L2] in
              let [g,a:names ⊢ refl] = functional_lab [g,a:names ⊢ L2] [g,a:names ⊢ L2'] in
              impossible occurs_not_in_out [g,a:names ⊢ L1]
            | noc [g,a:names ⊢ θ2] [g,a:names ⊢ E2] ⇒
              let [g,a:names ⊢ refplc] = [g,a:names ⊢ E2] in noc [g,a:names ⊢ _] [g,a:names ⊢ refplc]))
;

% If the label of a proof label θ is "inp a", then any b != a does not occur in θ.
% More precisely: given a derivation of "lab θ (inp a)" in a context [g,b:names,a:names],
% then we can obtain such a derivation in the stronger context [g,a:names].
inductive ex_str_lab_inp: (g:ctx) [g,b:names,a:names ⊢ lab θ (inp a)] → ctype =
  | ex_sli: {L:[g,b:names,a:names ⊢ lab θ (inp a)]} [g,b:names,a:names ⊢ lab θ'[..,a] (inp a)]
    → [g,b:names,a:names ⊢ eqplc θ θ'[..,a]] → ex_str_lab_inp [g,b:names,a:names ⊢ L]
;

rec str_lab_inp: (g:ctx) {L:[g,b:names,a:names ⊢ lab θ (inp a)]} ex_str_lab_inp [g,b:names,a:names ⊢ L] =
/ total l (str_lab_inp _ _ l) /
mlam L ⇒ case [_ ⊢ L] of
  | [g,b:names,a:names ⊢ lab_base] ⇒ ex_sli [_ ⊢ _] [_ ⊢ lab_base] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_suml L1] ⇒
	  let ex_sli [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_inp [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sli [_ ⊢ _] [_ ⊢ lab_suml L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_sumr L1] ⇒
	  let ex_sli [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_inp [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sli [_ ⊢ _] [_ ⊢ lab_sumr L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_parl L1] ⇒
	  let ex_sli [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_inp [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sli [_ ⊢ _] [_ ⊢ lab_parl L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_parr L1] ⇒
	  let ex_sli [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_inp [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sli [_ ⊢ _] [_ ⊢ lab_parr L1'] [_ ⊢ refplc]
;

% If the label of a proof label θ is "out a", then any b != a does not occur in θ.
% More precisely: given a derivation of "lab θ (out a)" in a context [g,b:names,a:names],
% then we can obtain such a derivation in the stronger context [g,a:names].
inductive ex_str_lab_out: (g:ctx) [g,b:names,a:names ⊢ lab θ (out a)] → ctype =
  | ex_slo: {L:[g,b:names,a:names ⊢ lab θ (out a)]} [g,b:names,a:names ⊢ lab θ'[..,a] (out a)]
          → [g,b:names,a:names ⊢ eqplc θ θ'[..,a]] → ex_str_lab_out [g,b:names,a:names ⊢ L]
;

rec str_lab_out: (g:ctx) {L:[g,b:names,a:names ⊢ lab θ (out a)]} ex_str_lab_out [g,b:names,a:names ⊢ L] =
/ total l (str_lab_out _ _ l) /
mlam L ⇒ case [_ ⊢ L] of
  | [g,b:names,a:names ⊢ lab_base] ⇒ ex_slo [_ ⊢ _] [_ ⊢ lab_base] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_suml L1] ⇒
	  let ex_slo [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_out [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_slo [_ ⊢ _] [_ ⊢ lab_suml L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_sumr L1] ⇒
	  let ex_slo [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_out [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_slo [_ ⊢ _] [_ ⊢ lab_sumr L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_parl L1] ⇒
	  let ex_slo [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_out [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_slo [_ ⊢ _] [_ ⊢ lab_parl L1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ lab_parr L1] ⇒
	  let ex_slo [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L1'] e = str_lab_out [_ ⊢ L1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_slo [_ ⊢ _] [_ ⊢ lab_parr L1'] [_ ⊢ refplc]
;

% Given a derivation of "occurs a θ" in a context [g,b:names,a:names],
% then we can obtain such a derivation in the stronger context [g,a:names].
inductive ex_str_occl: (g:ctx) [g,b:names,a:names ⊢ occurs a θ] → ctype =
  | ex_sol: {O:[g,b:names,a:names ⊢ occurs a θ]} [g,b:names,a:names ⊢ occurs a θ'[..,a]]
          → [g,a:names,b:names ⊢ eqplc θ θ'[..]] → ex_str_occl [g,b:names,a:names ⊢ O]
;

rec str_occl: (g:ctx) {O:[g,b:names,a:names ⊢ occurs a θ]} [g,b:names,a:names ⊢ valid_cl θ] → ex_str_occl [g,b:names,a:names ⊢ O] =
/ total o (str_occl _ _ o _) /
mlam O ⇒ fn v ⇒ case [_,b:names,a:names ⊢ O] of
  | [g,b:names,a:names ⊢ occ_basel] ⇒ ex_sol [_ ⊢ _] [_ ⊢ occ_basel] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_baser] ⇒ ex_sol [_ ⊢ _] [_ ⊢ occ_baser] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_suml O1] ⇒
	  let [g,b:names,a:names ⊢ v_suml V1] = v in
	  let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sol [_ ⊢ _] [_ ⊢ occ_suml O1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_sumr O1] ⇒
	  let [g,b:names,a:names ⊢ v_sumr V1] = v in
	  let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sol [_ ⊢ _] [_ ⊢ occ_sumr O1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_parl O1] ⇒
	  let [g,b:names,a:names ⊢ v_parl V1] = v in
	  let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sol [_ ⊢ _] [_ ⊢ occ_parl O1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_parr O1] ⇒
	  let [g,b:names,a:names ⊢ v_parr V1] = v in
	  let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
	  let [g,b:names,a:names ⊢ refplc] = e in
	  ex_sol [_ ⊢ _] [_ ⊢ occ_parr O1'] [_ ⊢ refplc]
  | [g,b:names,a:names ⊢ occ_sync O1] ⇒ (case v of
       | [g,b:names,a:names ⊢ v_synl V1 V2 L1 H1 L2 H2] ⇒
         let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
         let [g,b:names,a:names ⊢ refplc] = e in
         let [g,b:names,a:names ⊢ L1'] = occurs_in_inp [_ ⊢ O1'] [_ ⊢ L1] in
         let [g,b:names,a:names ⊢ refl] = functional_lab [_ ⊢ L1] [_ ⊢ L1'] in
         let ex_slo [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L2'] e = str_lab_out [_ ⊢ L2] in
         let [g,b:names,a:names ⊢ refplc] = e in
         ex_sol [_ ⊢ _] [_ ⊢ occ_sync O1'] [_ ⊢ refplc]
       | [g,b:names,a:names ⊢ v_synr V1 V2 L1 H1 L2 H2] ⇒
         let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O1'] e = str_occl [_ ⊢ O1] [_ ⊢ V1] in
         let [g,b:names,a:names ⊢ refplc] = e in
         let [g,b:names,a:names ⊢ L1'] = occurs_in_out [_ ⊢ O1'] [_ ⊢ L1] in
         let [g,b:names,a:names ⊢ refl] = functional_lab [_ ⊢ L1] [_ ⊢ L1'] in
         let ex_sli [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ L2'] e = str_lab_inp [_ ⊢ L2] in
         let [g,b:names,a:names ⊢ refplc] = e in
         ex_sol [_ ⊢ _] [_ ⊢ occ_sync O1'] [_ ⊢ refplc])
;

% Given an open forward transition in a context [g,b:names], b does not occur in θ.
inductive ex_str_fstep_op: (g:ctx) [g,b:names ⊢ fstep_op X θ X'] → ctype =
  | ex_sfo: {F:[g,b:names ⊢ fstep_op X (open \a.θ) X']} [g,b:names ⊢ fstep_op X (open \a.θ'[..,a]) X']
          → [g,a:names,b:names ⊢ eqplc θ θ'[..]] → ex_str_fstep_op [g,b:names ⊢ F]
;

rec str_fstep_op: (g:ctx) {F:[g,b:names ⊢ fstep_op X (open \a.θ) X']} ex_str_fstep_op [g,b:names ⊢ F] =
/ total f (str_fstep_op _ _ _ _ f) /
mlam F ⇒ case [_ ⊢ F] of
  | [g,b:names ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F')] ⇒
    let [g,b:names,a:names ⊢ V]:[g,b:names,a:names ⊢ valid_cl θ] = valid_in_fstep_cl [_ ⊢ F'] in
    let ex_sol [g,b:names,a:names ⊢ _] [g,b:names,a:names ⊢ O'] e1 = str_occl [_ ⊢ O] [_ ⊢ V] in
    let [g,b:names,a:names ⊢ refplc] = e1 in
    let ex_sll [g,a:names,b:names ⊢ _] [g,a:names ⊢ L'] e2 = str_labl [g,a:names,b:names ⊢ L[..,b,a]] in
    let [g,b:names,a:names ⊢ refl] = e2 in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_nu_cl (\a.O') (\a.L'[..,a]) (\a.F')] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_kpref F1 (\a.H) I] ⇒ let ex_sfo [g,b:names ⊢ F1] [g,b:names ⊢ F1'] e = str_fstep_op [g,b:names ⊢ F1] in
    let [g,a:names,b:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_kpref F1' (\a.H) I] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_suml F1 D] ⇒ let ex_sfo [g,b:names ⊢ F1] [g,b:names ⊢ F1'] e = str_fstep_op [g,b:names ⊢ F1] in
    let [g,a:names,b:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_suml F1' D] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_sumr F1 D] ⇒ let ex_sfo [g,b:names ⊢ F1] [g,b:names ⊢ F1'] e = str_fstep_op [g,b:names ⊢ F1] in
    let [g,a:names,b:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_sumr F1' D] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_parl F1 (\a.H) N] ⇒ let ex_sfo [g,b:names ⊢ F1] [g,b:names ⊢ F1'] e = str_fstep_op [g,b:names ⊢ F1] in
    let [g,a:names,b:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_parl F1' (\a.H) N] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_parr F1 (\a.H) N] ⇒ let ex_sfo [g,b:names ⊢ F1] [g,b:names ⊢ F1'] e = str_fstep_op [g,b:names ⊢ F1] in
    let [g,a:names,b:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_parr F1' (\a.H) N] [g,a:names,b:names ⊢ refplc]
  | [g,b:names ⊢ fo_nu_op \a.F1[..,a,b]] ⇒
    let ex_sfo [g,b:names,a:names ⊢ F1] [g,b:names,a:names ⊢ F1'[..,a,b]] e = str_fstep_op [g,b:names,a:names ⊢ F1] in
    let [g,c:names,b:names,a:names ⊢ refplc] = e in
    ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ fo_nu_op \a.F1'] [g,a:names,b:names ⊢ refplc]
;

% Given an open backward transition in a context [g,b:names], b does not occur in θ.
inductive ex_str_bstep_open: (g:ctx) [g,b:names ⊢ bstep_op X' θ X] → ctype =
  | ex_sbo: {B:[g,b:names ⊢ bstep_op X' (open \a.θ) X]} [g,b:names ⊢ bstep_op X' (open \a.θ'[..,a]) X]
          → [g,a:names,b:names ⊢ eqplc θ θ'[..]] → ex_str_bstep_open [g,b:names ⊢ B]
;

rec str_bstep_open: (g:ctx) {B:[g,b:names ⊢ bstep_op X' (open \a.θ) X]} ex_str_bstep_open [g,b:names ⊢ B] =
/ total b (str_bstep_open _ _ _ _ b) /
mlam B ⇒ let [g,b:names ⊢ F] = loop_lemma_two_op [_ ⊢ B] in
let ex_sfo [g,b:names ⊢ _] [g,b:names ⊢ F'] e = str_fstep_op [_ ⊢ F] in
let [g,b:names ⊢ B'] = loop_lemma_one_op [_ ⊢ F'] in
ex_sbo [g,b:names ⊢ _] [g,b:names ⊢ B'] e
;

==> anc/code/ccskp/lemmas-connectedness-one.bel <==
%%% Auxiliary lemmas for Proposition 5.6 (1) %%%

% The following lemmas state that, given a path whose source is a
% known process, we can infer information about the target process.

% A path starting from 0 ends in 0
rec step*_from_null: (g:ctx) [g ⊢ step* null X] → [g ⊢ eqp null X] =
/ total s (step*_from_null _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ refp]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ so (fwo F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ sc (bwc B)] ⇒ impossible [g ⊢ B]
       | [g ⊢ so (bwo B)] ⇒ impossible [g ⊢ B])
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ refp] = step*_from_null [g ⊢ S1*] in
       let [g ⊢ refp] = step*_from_null [g ⊢ S2*] in [g ⊢ refp]
;

% Type family encoding prefixes and keyed prefixes
LF is_pref_or_kpref: labels → proc → type =
  | or_pref: is_pref_or_kpref α (pref α X)
  | or_kpref: is_pref_or_kpref α (kpref α K X)
;

% A path starting from a prefix ends in a prefix or keyed prefix
rec step*_from_pref: (g:ctx) [g ⊢ step* (pref α X) Y] → [g ⊢ is_pref_or_kpref α Y] =
/ total s (step*_from_pref _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ or_pref]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ let [g ⊢ fc_pref _] = [g ⊢ F] in [g ⊢ or_kpref]
       | [g ⊢ so (fwo F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ sc (bwc B)] ⇒ impossible [g ⊢ B]
       | [g ⊢ so (bwo B)] ⇒ impossible [g ⊢ B])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_pref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ step*_from_pref [g ⊢ S2*]
       | [g ⊢ or_kpref] ⇒ step*_from_kpref [g ⊢ S2*])

% A path starting from a keyed prefix ends in a prefix or keyed prefix
and rec step*_from_kpref: (g:ctx) [g ⊢ step* (kpref α K[] X) Y] → [g ⊢ is_pref_or_kpref α Y] =
/ total s (step*_from_kpref _ _ _ _ _ s) /
fn s ⇒ case s of 
  | [g ⊢ id_s*] ⇒ [g ⊢ or_kpref]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ let [g ⊢ fc_kpref _ _ _] = [g ⊢ F] in [g ⊢ or_kpref]
       | [g ⊢ so (fwo F)] ⇒ let [g ⊢ fo_kpref _ (\_._) _] = [g ⊢ F] in [g ⊢ or_kpref]
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_pref _] ⇒ [g ⊢ or_pref]
            | [g ⊢ bc_kpref _ _ _] ⇒ [g ⊢ or_kpref])
       | [g ⊢ so (bwo B)] ⇒ let [g ⊢ bo_kpref _ (\_._) _] = [g ⊢ B] in [g ⊢ or_kpref])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_kpref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ step*_from_pref [g ⊢ S2*]
       | [g ⊢ or_kpref] ⇒ step*_from_kpref [g ⊢ S2*])
;

% Type family encoding sum processes
LF is_sum: proc → type =
  | sm: is_sum (sum X Y)
;

% A path starting from a sum process ends in a sum process
rec step*_from_sum: (g:ctx) [g ⊢ step* (sum X Y) Z] → [g ⊢ is_sum Z] =
/ total s (step*_from_sum _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ sm]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_suml _ _] ⇒ [g ⊢ sm]
            | [g ⊢ fc_sumr _ _] ⇒ [g ⊢ sm])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_suml _ _] ⇒ [g ⊢ sm]
            | [g ⊢ fo_sumr _ _] ⇒ [g ⊢ sm])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_suml _ _] ⇒ [g ⊢ sm]
            | [g ⊢ bc_sumr _ _] ⇒ [g ⊢ sm])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_suml _ _] ⇒ [g ⊢ sm]
            | [g ⊢ bo_sumr _ _] ⇒ [g ⊢ sm]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ sm] = step*_from_sum [g ⊢ S1*] in step*_from_sum [g ⊢ S2*]
;

% Type family encoding parallel compositions
LF is_par: proc → type =
  | pr: is_par (par X Y)
;

% A path starting from a parallel composition ends in a parallel composition
rec step*_from_par: (g:ctx) [g ⊢ step* (par X Y) Z] → [g ⊢ is_par Z] =
/ total s (step*_from_par _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ pr]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_parl _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ fc_parr _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ fc_synl _ _ _ _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ fc_synr _ _ _ _ _ _] ⇒ [g ⊢ pr])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_parl _ (\_._) _] ⇒ [g ⊢ pr]
            | [g ⊢ fo_parr _ (\_._) _] ⇒ [g ⊢ pr])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_parl _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ bc_parr _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ bc_synl _ _ _ _ _ _] ⇒ [g ⊢ pr]
            | [g ⊢ bc_synr _ _ _ _ _ _] ⇒ [g ⊢ pr])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_parl _ (\_._) _] ⇒ [g ⊢ pr]
            | [g ⊢ bo_parr _ (\_._) _] ⇒ [g ⊢ pr]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ pr] = step*_from_par [g ⊢ S1*] in step*_from_par [g ⊢ S2*]
;

% Type family encoding restrictions
LF is_res: proc → type =
  | rs: is_res (nu X)
;

% A path starting from a restriction ends in a restriction
rec step*_from_nu: (g:ctx) [g ⊢ step* (nu \a.X) Y] → [g ⊢ is_res Y] =
/ total s (step*_from_nu _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ rs]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc (fc_nu \_._))] ⇒ [g ⊢ rs]
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_nu_cl (\_._) (\_._) (\_._)] ⇒ [g ⊢ rs]
            | [g ⊢ fo_nu_op \_._] ⇒ [g ⊢ rs])
       | [g ⊢ sc (bwc (bc_nu \_._))] ⇒ [g ⊢ rs]
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_nu_cl (\_._) (\_._) (\_._)] ⇒ [g ⊢ rs]
            | [g ⊢ bo_nu_op \_._] ⇒ [g ⊢ rs]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ rs] = step*_from_nu [g ⊢ S1*] in step*_from_nu [g ⊢ S2*]
;


% The following lemmas show that, given a path between two processes,
% it is possible to build a path between their subprocesses.

% Given a path between prefixes, there is a path between their subprocesses
rec step*_betw_prefs: (g:ctx) [g ⊢ step* (pref α X) (pref α Y)] → [g ⊢ step* X Y] =
/ total s (step*_betw_prefs _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ so (fwo F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ sc (bwc B)] ⇒ impossible [g ⊢ B]
       | [g ⊢ so (bwo B)] ⇒ impossible [g ⊢ B])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_pref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ let [g ⊢ S1*'] = step*_betw_prefs [g ⊢ S1*] in  
            let [g ⊢ S2*'] = step*_betw_prefs [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
       | [g ⊢ or_kpref] ⇒ let [g ⊢ S1*'] = step*_betw_pref_and_kpref [g ⊢ S1*] in
            let [g ⊢ S2*'] = step*_betw_kpref_and_pref [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*'])

% Given a path between a prefix and a keyed prefix, there is a path between their subprocesses
and rec step*_betw_pref_and_kpref: (g:ctx) [g ⊢ step* (pref α X) (kpref α K[] Y)] → [g ⊢ step* X Y] =
/ total s (step*_betw_pref_and_kpref _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc (fc_pref _))] ⇒ [g ⊢ id_s*]
       | [g ⊢ so (fwo F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ sc (bwc B)] ⇒ impossible [g ⊢ B]
       | [g ⊢ so (bwo B)] ⇒ impossible [g ⊢ B])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_pref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ let [g ⊢ S1*'] = step*_betw_prefs [g ⊢ S1*] in  
            let [g ⊢ S2*'] = step*_betw_pref_and_kpref [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
       | [g ⊢ or_kpref] ⇒ let [g ⊢ S1*'] = step*_betw_pref_and_kpref [g ⊢ S1*] in
            let [g ⊢ S2*'] = step*_betw_kprefs [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*'])

% Given a path between a keyed prefix and a prefix, there is a path between their subprocesses
and rec step*_betw_kpref_and_pref: (g:ctx) [g ⊢ step* (kpref α K[] X) (pref α Y)] → [g ⊢ step* X Y] =
/ total s (step*_betw_kpref_and_pref _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ so (fwo F)] ⇒ impossible [g ⊢ F]
       | [g ⊢ sc (bwc (bc_pref _))] ⇒ [g ⊢ id_s*]
       | [g ⊢ so (bwo B)] ⇒ impossible [g ⊢ B])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_kpref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ let [g ⊢ S1*'] = step*_betw_kpref_and_pref [g ⊢ S1*] in  
            let [g ⊢ S2*'] = step*_betw_prefs [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
       | [g ⊢ or_kpref] ⇒ let [g ⊢ S1*'] = step*_betw_kprefs [g ⊢ S1*] in
            let [g ⊢ S2*'] = step*_betw_kpref_and_pref [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*'])

% Given a path between keyed prefixes, there is a path between their subprocesses
and rec step*_betw_kprefs: (g:ctx) [g ⊢ step* (kpref α K[] X) (kpref α M[] Y)] → [g ⊢ step* X Y] =
/ total s (step*_betw_kprefs _ _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc (fc_kpref F _ _))] ⇒ [g ⊢ st_s* (sc (fwc F))]
       | [g ⊢ so (fwo (fo_kpref F (\_._) _))] ⇒ [g ⊢ st_s* (so (fwo F))]
       | [g ⊢ sc (bwc (bc_kpref B _ _))] ⇒ [g ⊢ st_s* (sc (bwc B))]
       | [g ⊢ so (bwo (bo_kpref B (\_._) _))] ⇒ [g ⊢ st_s* (so (bwo B))])
  | [g ⊢ tr_s* S1* S2*] ⇒ (case step*_from_kpref [g ⊢ S1*] of
       | [g ⊢ or_pref] ⇒ let [g ⊢ S1*'] = step*_betw_kpref_and_pref [g ⊢ S1*] in 
            let [g ⊢ S2*'] = step*_betw_pref_and_kpref [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
       | [g ⊢ or_kpref] ⇒ let [g ⊢ S1*'] = step*_betw_kprefs [g ⊢ S1*] in
            let [g ⊢ S2*'] = step*_betw_kprefs [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*'])
;

% Given a path between sum processes, there is a path between their left addends
rec step*_betw_sums_left: (g:ctx) [g ⊢ step* (sum X1 X2) (sum Y1 Y2)] → [g ⊢ step* X1 Y1] =
/ total s (step*_betw_sums_left _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_suml F' _] ⇒ [g ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fc_sumr _ _] ⇒ [g ⊢ id_s*])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_suml F' _] ⇒ [g ⊢ st_s* (so (fwo F'))]
            | [g ⊢ fo_sumr _ _] ⇒ [g ⊢ id_s*])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_suml B' _] ⇒ [g ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bc_sumr _ _] ⇒ [g ⊢ id_s*])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_suml B' _] ⇒ [g ⊢ st_s* (so (bwo B'))]
            | [g ⊢ bo_sumr _ _] ⇒ [g ⊢ id_s*]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ sm] = step*_from_sum [g ⊢ S1*] in
       let [g ⊢ S1*'] = step*_betw_sums_left [g ⊢ S1*] in
       let [g ⊢ S2*'] = step*_betw_sums_left [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between sum processes, there is a path between their right addends
rec step*_betw_sums_right: (g:ctx) [g ⊢ step* (sum X1 X2) (sum Y1 Y2)] → [g ⊢ step* X2 Y2] =
/ total s (step*_betw_sums_right _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_suml _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ fc_sumr F' _] ⇒ [g ⊢ st_s* (sc (fwc F'))])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_suml _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ fo_sumr F' _] ⇒ [g ⊢ st_s* (so (fwo F'))])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_suml _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ bc_sumr B' _] ⇒ [g ⊢ st_s* (sc (bwc B'))])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_suml _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ bo_sumr B' _] ⇒ [g ⊢ st_s* (so (bwo B'))]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ sm] = step*_from_sum [g ⊢ S1*] in
       let [g ⊢ S1*'] = step*_betw_sums_right [g ⊢ S1*] in
       let [g ⊢ S2*'] = step*_betw_sums_right [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between parallel compositions, there is a path between their left threads
rec step*_betw_pars_left: (g:ctx) [g ⊢ step* (par X1 X2) (par Y1 Y2)] → [g ⊢ step* X1 Y1] =
/ total s (step*_betw_pars_left _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_parl F' _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fc_parr _ _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ fc_synl F' _ _ _ _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fc_synr F' _ _ _ _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_parl F' (\_._) _] ⇒ [g ⊢ st_s* (so (fwo F'))]
            | [g ⊢ fo_parr _ (\_._) _] ⇒ [g ⊢ id_s*])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_parl B' _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bc_parr _ _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ bc_synl B' _ _ _ _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bc_synr B' _ _ _ _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_parl B' (\_._) _] ⇒ [g ⊢ st_s* (so (bwo B'))]
            | [g ⊢ bo_parr _ (\_._) _] ⇒ [g ⊢ id_s*]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ pr] = step*_from_par [g ⊢ S1*] in
       let [g ⊢ S1*'] = step*_betw_pars_left [g ⊢ S1*] in
       let [g ⊢ S2*'] = step*_betw_pars_left [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between parallel compositions, there is a path between their right threads
rec step*_betw_pars_right: (g:ctx) [g ⊢ step* (par X1 X2) (par Y1 Y2)] → [g ⊢ step* X2 Y2] =
/ total s (step*_betw_pars_right _ _ _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fc_parl _ _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ fc_parr F' _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fc_synl _ _ _ F' _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fc_synr _ _ _ F' _ _] ⇒ [g ⊢ st_s* (sc (fwc F'))])
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_parl _ (\_._) _] ⇒ [g ⊢ id_s*]
            | [g ⊢ fo_parr F' (\_._) _] ⇒ [g ⊢ st_s* (so (fwo F'))])
       | [g ⊢ sc (bwc B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bc_parl _ _ _] ⇒ [g ⊢ id_s*]
            | [g ⊢ bc_parr B' _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bc_synl _ _ _ B' _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bc_synr _ _ _ B' _ _] ⇒ [g ⊢ st_s* (sc (bwc B'))])
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_parl _ (\_._) _] ⇒ [g ⊢ id_s*]
            | [g ⊢ bo_parr B' (\_._) _] ⇒ [g ⊢ st_s* (so (bwo B'))]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ pr] = step*_from_par [g ⊢ S1*] in
       let [g ⊢ S1*'] = step*_betw_pars_right [g ⊢ S1*] in
       let [g ⊢ S2*'] = step*_betw_pars_right [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between restrictions, there is a path between their subprocesses
rec step*_betw_nus: (g:ctx) [g ⊢ step* (nu \a.X) (nu \a.Y)] → [g,a:names ⊢ step* X Y] =
/ total s (step*_betw_nus _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g,a:names ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc (fc_nu \a.F))] ⇒ [g,a:names ⊢ st_s* (sc (fwc F))]
       | [g ⊢ so (fwo F)] ⇒ (case [g ⊢ F] of
            | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F')] ⇒ [g,a:names ⊢ st_s* (sc (fwc F'))]
            | [g ⊢ fo_nu_op \a.F'] ⇒ [g,a:names ⊢ st_s* (so (fwo F'))])
       | [g ⊢ sc (bwc (bc_nu \a.B))] ⇒ [g,a:names ⊢ st_s* (sc (bwc B))]
       | [g ⊢ so (bwo B)] ⇒ (case [g ⊢ B] of
            | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B')] ⇒ [g,a:names ⊢ st_s* (sc (bwc B'))]
            | [g ⊢ bo_nu_op \a.B'] ⇒ [g,a:names ⊢ st_s* (so (bwo B'))]))
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ rs] = step*_from_nu [g ⊢ S1*] in
       let [g,a:names ⊢ S1*'] = step*_betw_nus [g ⊢ S1*] in
       let [g,a:names ⊢ S2*'] = step*_betw_nus [g ⊢ S2*] in [g,a:names ⊢ tr_s* S1*' S2*']
;


% In a subcase of Prop. 5.6 (1) there are derivations of connectedness "conn_cl θ1 θ2" in a context
% context [g,a:names], without θ1 and θ2 depending on a: in such cases we need a technical lemma
% (strengthening lemma) to get rid of the spurious dependence on the name a.
rec str_conn: (g:ctx) [g,a:names ⊢ conn_cl θ1[..] θ2[..]] → [g ⊢ conn_cl θ1 θ2] =
/ total c (str_conn _ _ _ c) /
fn c ⇒ case c of
  | [g,a:names ⊢ c_a1] ⇒ [g ⊢ c_a1]
  | [g,a:names ⊢ c_a2] ⇒ [g ⊢ c_a2]
  | [g,a:names ⊢ c_c1l C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_c1l C']
  | [g,a:names ⊢ c_c1r C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_c1r C']
  | [g,a:names ⊢ c_c2l] ⇒ [g ⊢ c_c2l]
  | [g,a:names ⊢ c_c2r] ⇒ [g ⊢ c_c2r]
  | [g,a:names ⊢ c_p1l C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_p1l C']
  | [g,a:names ⊢ c_p1r C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_p1r C']
  | [g,a:names ⊢ c_p2l] ⇒ [g ⊢ c_p2l]
  | [g,a:names ⊢ c_p2r] ⇒ [g ⊢ c_p2r]
  | [g,a:names ⊢ c_s1l C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_s1l C']
  | [g,a:names ⊢ c_s1r C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_s1r C']
  | [g,a:names ⊢ c_s2l C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_s2l C']
  | [g,a:names ⊢ c_s2r C] ⇒ let [g ⊢ C'] = str_conn [_ ⊢ C] in [g ⊢ c_s2r C']
  | [g,a:names ⊢ c_s3 C1 C2] ⇒ let [g ⊢ C1'] = str_conn [_ ⊢ C1] in
    let [g ⊢ C2'] = str_conn [_ ⊢ C2] in [g ⊢ c_s3 C1' C2']
;

==> anc/code/ccskp/lemmas-connectedness-two.bel <==
%%% Auxiliary lemmas for Proposition 5.6 (2)

% We define type families encoding realisation of a (closed/open) proof label (Def. 2.4 in
% G. Cecilia, "A Formalization of the Reversible Concurrent Calculus CCSK^P in Beluga")

% A closed proof label θ is realised if there is a closed forward transition
% whose source is a standard process and whose proof label is θ.
LF realised_cl: pr_lab_cl → type =
  | crl: std X → fstep_cl X θ X' → realised_cl θ
;
% An open proof label θ is realised if there is an open forward transition
% whose source is a standard process and whose proof label is θ.
LF realised_op: pr_lab_op → type =
  | orl: std X → fstep_op X θ X' → realised_op θ
;
% A proof label θ is realised if there is a forward transition
% whose source is a standard process and whose proof label is θ.
LF realised: pr_lab → type =
  | rl: std X → fstep X θ X' → realised θ
;

% Every valid proof label is realised (Lemma 2.5 in G. Cecilia,
% "A Formalization of the Reversible Concurrent Calculus CCSK^P in Beluga")

% Lemma 2.5 for closed proof labels
rec pr_lab_is_realised_cl: (g:ctx) [g ⊢ valid_cl θ] → [g ⊢ realised_cl θ] =
/ total v (pr_lab_is_realised_cl _ _ v) /
fn v ⇒ case v of
  | [g ⊢ v_base] ⇒ [g ⊢ crl (std_pref std_null) (fc_pref std_null)]
  | [g ⊢ v_suml V] ⇒ let [g ⊢ crl D F] = pr_lab_is_realised_cl [g ⊢ V] in [g ⊢ crl (std_sum D std_null) (fc_suml F std_null)]
  | [g ⊢ v_sumr V] ⇒ let [g ⊢ crl D F] = pr_lab_is_realised_cl [g ⊢ V] in [g ⊢ crl (std_sum std_null D) (fc_sumr F std_null)]
  | [g ⊢ v_parl V] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ] = pr_lab_is_realised_cl [g ⊢ V] in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ] in
    [g ⊢ crl (std_par D std_null) (fc_parl F H not_null)]
  | [g ⊢ v_parr V] ⇒ let [g ⊢ crl D F]:[g ⊢ realised_cl θ] = pr_lab_is_realised_cl [g ⊢ V] in
    let [g ⊢ ex_k H] = total_key [g ⊢ θ] in
    [g ⊢ crl (std_par std_null D) (fc_parr F H not_null)]
  | [g ⊢ v_synl V1 V2 L1 H1 L2 H2] ⇒ let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ crl (std_par D1 D2) (fc_synl F1 L1 H1 F2 L2 H2)]
  | [g ⊢ v_synr V1 V2 L1 H1 L2 H2] ⇒ let [g ⊢ crl D1 F1] = pr_lab_is_realised_cl [g ⊢ V1] in
    let [g ⊢ crl D2 F2] = pr_lab_is_realised_cl [g ⊢ V2] in
    [g ⊢ crl (std_par D1 D2) (fc_synr F1 L1 H1 F2 L2 H2)]
;
% Lemma 2.5 for open proof labels
rec pr_lab_is_realised_op: (g:ctx) [g ⊢ valid_op θ] → [g ⊢ realised_op θ] =
/ total v (pr_lab_is_realised_op _ _ v) /
fn v ⇒ case v of
  | [g ⊢ vo_base (\a.O) (\a.L) (\a.V)] ⇒ let [g,a:names ⊢ crl D F] = pr_lab_is_realised_cl [g,a:names ⊢ V] in
    [g ⊢ orl (std_nu \a.D) (fo_nu_cl (\a.O) (\a.L) (\a.F))]
;
% Lemma 2.5 for proof labels
rec pr_lab_is_realised: (g:ctx) [g ⊢ valid θ] → [g ⊢ realised θ] =
/ total v (pr_lab_is_realised _ _ v) /
fn v ⇒ case v of
  | [g ⊢ v_cl V] ⇒ let [g ⊢ crl D F] = pr_lab_is_realised_cl [g ⊢ V] in [g ⊢ rl D (fc F)]
  | [g ⊢ v_op V] ⇒ let [g ⊢ orl D F] = pr_lab_is_realised_op [g ⊢ V] in [g ⊢ rl D (fo F)]
;


% The following lemmas build new paths starting from given paths.

% Given a path between X and X', there is a path between X+0 and X'+0
rec step*_sumleft_null: (g:ctx) [g ⊢ step* X X'] → [g ⊢ step* (sum X null) (sum X' null)] =
/ total s (step*_sumleft_null _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ [g ⊢ st_s* (sc (fwc (fc_suml F std_null)))]
       | [g ⊢ so (fwo F)]:[g ⊢ step _ (p_op (open \_._)) _] ⇒ [g ⊢ st_s* (so (fwo (fo_suml F std_null)))]
       | [g ⊢ sc (bwc B)] ⇒ [g ⊢ st_s* (sc (bwc (bc_suml B std_null)))]
       | [g ⊢ so (bwo B)]:[g ⊢ step _ (p_op (open \_._)) _]  ⇒ [g ⊢ st_s* (so (bwo (bo_suml B std_null)))])
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = step*_sumleft_null [g ⊢ S1*] in
    let [g ⊢ S2*'] = step*_sumleft_null [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between X and X', there is a path between 0+X and 0+X'
rec step*_sumright_null: (g:ctx) [g ⊢ step* X X'] → [g ⊢ step* (sum null X) (sum null X')] =
/ total s (step*_sumright_null _ _ _ s) /
fn s ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)] ⇒ [g ⊢ st_s* (sc (fwc (fc_sumr F std_null)))]
       | [g ⊢ so (fwo F)]:[g ⊢ step _ (p_op (open \_._)) _] ⇒ [g ⊢ st_s* (so (fwo (fo_sumr F std_null)))]
       | [g ⊢ sc (bwc B)] ⇒ [g ⊢ st_s* (sc (bwc (bc_sumr B std_null)))]
       | [g ⊢ so (bwo B)]:[g ⊢ step _ (p_op (open \_._)) _]  ⇒ [g ⊢ st_s* (so (bwo (bo_sumr B std_null)))])
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = step*_sumright_null [g ⊢ S1*] in
    let [g ⊢ S2*'] = step*_sumright_null [g ⊢ S2*] in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between X and X' and a standard process Y, there is a path between X|Y and X'|Y
rec step*_parleft_std: (g:ctx) [g ⊢ step* X X'] → [g ⊢ std Y] → [g ⊢ step* (par X Y) (par X' Y)] =
/ total s (step*_parleft_std _ _ _ _ s _) /
fn s,d ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)]:[g ⊢ step _ (p_cl θ) _] ⇒ let [g ⊢ D] = d in
         let [g ⊢ ex_kn _ H N] = no_key_of_prlab_in_std [g ⊢ θ] [g ⊢ D] in [g ⊢ st_s* (sc (fwc (fc_parl F H N)))]
       | [g ⊢ so (fwo F)]:[g ⊢ step _ (p_op (open \a.θ)) _] ⇒ let [g ⊢ D] = d in
         let [g,a:names ⊢ ex_k H] = total_key [g,a:names ⊢ θ] in
         let [g,a:names ⊢ H]:[g,a:names ⊢ key _ K[]] = [g,a:names ⊢ H] in
         let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ st_s* (so (fwo (fo_parl F (\a.H) N)))]
       | [g ⊢ sc (bwc B)]:[g ⊢ step _ (p_cl θ) _] ⇒ let [g ⊢ D] = d in
         let [g ⊢ ex_kn _ H N] = no_key_of_prlab_in_std [g ⊢ θ] [g ⊢ D] in [g ⊢ st_s* (sc (bwc (bc_parl B H N)))]
       | [g ⊢ so (bwo B)]:[g ⊢ step _ (p_op (open \a.θ)) _] ⇒ let [g ⊢ D] = d in
         let [g,a:names ⊢ ex_k H] = total_key [g,a:names ⊢ θ] in
         let [g,a:names ⊢ H]:[g,a:names ⊢ key _ K[]] = [g,a:names ⊢ H] in
         let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ st_s* (so (bwo (bo_parl B (\a.H) N)))])
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = step*_parleft_std [g ⊢ S1*] d in
    let [g ⊢ S2*'] = step*_parleft_std [g ⊢ S2*] d in [g ⊢ tr_s* S1*' S2*']
;

% Given a path between X and X' and a standard process Y, there is a path between Y|X and Y|X'
rec step*_parright_std: (g:ctx) [g ⊢ step* X X'] → [g ⊢ std Y] → [g ⊢ step* (par Y X) (par Y X')] =
/ total s (step*_parright_std _ _ _ _ s _) /
fn s,d ⇒ case s of
  | [g ⊢ id_s*] ⇒ [g ⊢ id_s*]
  | [g ⊢ st_s* S] ⇒ (case [g ⊢ S] of
       | [g ⊢ sc (fwc F)]:[g ⊢ step _ (p_cl θ) _] ⇒ let [g ⊢ D] = d in
         let [g ⊢ ex_kn _ H N] = no_key_of_prlab_in_std [g ⊢ θ] [g ⊢ D] in [g ⊢ st_s* (sc (fwc (fc_parr F H N)))]
       | [g ⊢ so (fwo F)]:[g ⊢ step _ (p_op (open \a.θ)) _] ⇒ let [g ⊢ D] = d in
         let [g,a:names ⊢ ex_k H] = total_key [g,a:names ⊢ θ] in
         let [g,a:names ⊢ H]:[g,a:names ⊢ key _ K[]] = [g,a:names ⊢ H] in
         let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ st_s* (so (fwo (fo_parr F (\a.H) N)))]
       | [g ⊢ sc (bwc B)]:[g ⊢ step _ (p_cl θ) _] ⇒ let [g ⊢ D] = d in
         let [g ⊢ ex_kn _ H N] = no_key_of_prlab_in_std [g ⊢ θ] [g ⊢ D] in [g ⊢ st_s* (sc (bwc (bc_parr B H N)))]
       | [g ⊢ so (bwo B)]:[g ⊢ step _ (p_op (open \a.θ)) _] ⇒ let [g ⊢ D] = d in
         let [g,a:names ⊢ ex_k H] = total_key [g,a:names ⊢ θ] in
         let [g,a:names ⊢ H]:[g,a:names ⊢ key _ K[]] = [g,a:names ⊢ H] in
         let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in [g ⊢ st_s* (so (bwo (bo_parr B (\a.H) N)))])
  | [g ⊢ tr_s* S1* S2*] ⇒ let [g ⊢ S1*'] = step*_parright_std [g ⊢ S1*] d in
    let [g ⊢ S2*'] = step*_parright_std [g ⊢ S2*] d in [g ⊢ tr_s* S1*' S2*']
;


% If a standard process makes a closed forward transition F indexed by the key K,
% then any key different than K does not occur in the target of F.
rec lemma_fstep_cl_std: (g:ctx) [g ⊢ std X] → [g ⊢ fstep_cl X θ Y] →
  [g ⊢ key θ M[]] → [g ⊢ neq M[] K[]] → [g ⊢ notin K[] Y] =
/ total d (lemma_fstep_cl_std _ _ _ _ _ _ d _ _ _) /
fn d,f,h,i ⇒ let [g ⊢ I]:[g ⊢ neq _ K[]] = i in
case d of
  | [g ⊢ std_null] ⇒ impossible f
  | [g ⊢ std_pref D] ⇒ let [g ⊢ fc_pref _] = f in
    let [g ⊢ refk] = functional_key h [g ⊢ key_base] in
    let [g ⊢ N] = no_key_in_std [⊢ K] [g ⊢ D] in
    let [g ⊢ I] = symmetric_neq i in [g ⊢ not_kpref I N]
  | [g ⊢ std_sum D1 D2] ⇒ (case f of
       | [g ⊢ fc_suml FL _] ⇒ let [g ⊢ key_suml H] = h in
         let [g ⊢ N1] = lemma_fstep_cl_std [g ⊢ D1] [g ⊢ FL] [g ⊢ H] i in
         let [g ⊢ N2] = no_key_in_std [⊢ K] [g ⊢ D2] in [g ⊢ not_sum N1 N2]
       | [g ⊢ fc_sumr FR _] ⇒ let [g ⊢ key_sumr H] = h in
         let [g ⊢ N1] = no_key_in_std [⊢ K] [g ⊢ D1] in
         let [g ⊢ N2] = lemma_fstep_cl_std [g ⊢ D2] [g ⊢ FR] [g ⊢ H] i in [g ⊢ not_sum N1 N2])
  | [g ⊢ std_par D1 D2] ⇒ (case f of
       | [g ⊢ fc_parl F1 _ _] ⇒ let [g ⊢ key_parl H] = h in
         let [g ⊢ N1] = lemma_fstep_cl_std [g ⊢ D1] [g ⊢ F1] [g ⊢ H] i in
         let [g ⊢ N2] = no_key_in_std [⊢ K] [g ⊢ D2] in [g ⊢ not_par N1 N2]
       | [g ⊢ fc_parr F2 _ _] ⇒ let [g ⊢ key_parr H] = h in
         let [g ⊢ N1] = no_key_in_std [⊢ K] [g ⊢ D1] in
         let [g ⊢ N2] = lemma_fstep_cl_std [g ⊢ D2] [g ⊢ F2] [g ⊢ H] i in [g ⊢ not_par N1 N2]
       | [g ⊢ fc_synl F1 _ H1 F2 _ H2] ⇒  let [g ⊢ key_sync H] = h in
         let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H1] in
         let [g ⊢ N1] = lemma_fstep_cl_std [g ⊢ D1] [g ⊢ F1] [g ⊢ H1] i in
         let [g ⊢ N2] = lemma_fstep_cl_std [g ⊢ D2] [g ⊢ F2] [g ⊢ H2] i in [g ⊢ not_par N1 N2]
       | [g ⊢ fc_synr F1 _ H1 F2 _ H2] ⇒ let [g ⊢ key_sync H] = h in
         let [g ⊢ refk] = functional_key [g ⊢ H] [g ⊢ H1] in
         let [g ⊢ N1] = lemma_fstep_cl_std [g ⊢ D1] [g ⊢ F1] [g ⊢ H1] i in
         let [g ⊢ N2] = lemma_fstep_cl_std [g ⊢ D2] [g ⊢ F2] [g ⊢ H2] i in [g ⊢ not_par N1 N2])
  | [g ⊢ std_nu \a.D] ⇒ let [g ⊢ fc_nu \a.F] = f in
    let [g ⊢ H] = h in
    let [g,a:names ⊢ N] = lemma_fstep_cl_std [g,a:names ⊢ D] [g,a:names ⊢ F]
        [g,a:names ⊢ H[..]] [g,a:names ⊢ I[..]] in [g ⊢ not_nu \a.N]
;

==> anc/code/ccskp/unique-step.bel <==
%%% Uniqueness of the derivation of CCSKP transitions (Lemma 4.17) %%%

%%% Auxiliary lemmas %%%

% The target of a closed forward transition is not standard
rec target_is_not_std_fc: (g:ctx) [g ⊢ fstep_cl X θ X'] → [g ⊢ std X'] → [g ⊢ false] =
/ total f (target_is_not_std_fc _ _ _ _ f _) /
fn f,d ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ impossible d
  | [g ⊢ fc_kpref _ _ _] ⇒ impossible d
  | [g ⊢ fc_suml F _] ⇒ let [g ⊢ std_sum D _] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_sumr F _] ⇒ let [g ⊢ std_sum _ D] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_parl F _ _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_parr F _ _] ⇒ let [g ⊢ std_par _ D] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_synl F _ _ _ _ _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_synr F _ _ _ _ _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std_fc [g ⊢ F] [g ⊢ D]
  | [g ⊢ fc_nu \a.F] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = target_is_not_std_fc [g,a:names ⊢ F] [g,a:names ⊢ D] in [g ⊢ E]
;

% The target of an open forward transition is not standard
rec target_is_not_std_fo: (g:ctx) [g ⊢ fstep_op X θ X'] → [g ⊢ std X'] → [g ⊢ false] =
/ total f (target_is_not_std_fo _ _ _ _ f _) /
fn f,d ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F)] ⇒ let [g ⊢ std_nu \a.D] = d in
	let [g,a:names ⊢ E[..]] = target_is_not_std_fc [g,a:names ⊢ F] [g,a:names ⊢ D] in [g ⊢ E]
  | [g ⊢ fo_kpref _ (\_._) _] ⇒ impossible d
  | [g ⊢ fo_suml F _] ⇒ let [g ⊢ std_sum D _] = d in
    target_is_not_std_fo [g ⊢ F] [g ⊢ D]
  | [g ⊢ fo_sumr F _] ⇒ let [g ⊢ std_sum _ D] = d in
    target_is_not_std_fo [g ⊢ F] [g ⊢ D]
  | [g ⊢ fo_parl F (\_._) _] ⇒ let [g ⊢ std_par D _] = d in
    target_is_not_std_fo [g ⊢ F] [g ⊢ D]
  | [g ⊢ fo_parr F (\_._) _] ⇒ let [g ⊢ std_par _ D] = d in
    target_is_not_std_fo [g ⊢ F] [g ⊢ D]
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = target_is_not_std_fo [g,a:names ⊢ F] [g,a:names ⊢ D] in [g ⊢ E]
;

% The source of a closed backward transition is not standard
rec source_is_not_std_bc: (g:ctx) [g ⊢ bstep_cl X' θ X] → [g ⊢ std X'] → [g ⊢ false] =
/ total b (source_is_not_std_bc _ _ _ _ b _) /
fn b,d ⇒ case b of
  | [g ⊢ bc_pref _] ⇒ impossible d
  | [g ⊢ bc_kpref _ _ _] ⇒ impossible d
  | [g ⊢ bc_suml B _] ⇒ let [g ⊢ std_sum D _] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_sumr B _] ⇒ let [g ⊢ std_sum _ D] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_parl B _ _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_parr B _ _] ⇒ let [g ⊢ std_par _ D] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_synl B _ _ _ _ _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_synr B _ _ _ _ _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std_bc [g ⊢ B] [g ⊢ D]
  | [g ⊢ bc_nu \a.B] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = source_is_not_std_bc [g,a:names ⊢ B] [g,a:names ⊢ D] in [g ⊢ E]
;

% The source of an open backward transition is not standard
rec source_is_not_std_bo: (g:ctx) [g ⊢ bstep_op X' θ X] → [g ⊢ std X'] → [g ⊢ false] =
/ total b (source_is_not_std_bo _ _ _ _ b _) /
fn b,d ⇒ case b of
  | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B)] ⇒ let [g ⊢ std_nu \a.D] = d in
	let [g,a:names ⊢ E[..]] = source_is_not_std_bc [g,a:names ⊢ B] [g,a:names ⊢ D] in [g ⊢ E]
  | [g ⊢ bo_kpref _ (\_._) _] ⇒ impossible d
  | [g ⊢ bo_suml B _] ⇒ let [g ⊢ std_sum D _] = d in
    source_is_not_std_bo [g ⊢ B] [g ⊢ D]
  | [g ⊢ bo_sumr B _] ⇒ let [g ⊢ std_sum _ D] = d in
    source_is_not_std_bo [g ⊢ B] [g ⊢ D]
  | [g ⊢ bo_parl B (\_._) _] ⇒ let [g ⊢ std_par D _] = d in
    source_is_not_std_bo [g ⊢ B] [g ⊢ D]
  | [g ⊢ bo_parr B (\_._) _] ⇒ let [g ⊢ std_par _ D] = d in
    source_is_not_std_bo [g ⊢ B] [g ⊢ D]
  | [g ⊢ bo_nu_op \a.B] ⇒ let [g ⊢ std_nu \a.D] = d in
    let [g,a:names ⊢ E[..]] = source_is_not_std_bo [g,a:names ⊢ B] [g,a:names ⊢ D] in [g ⊢ E]
;

% Source and target of a closed forward transition are not equal
rec target_is_not_source_fc: (g:ctx) [g ⊢ fstep_cl X θ X] → [g ⊢ false] =
/ total f (target_is_not_source_fc _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fc_kpref F' _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_suml F' _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_sumr F' _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_parl F' _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_parr F' _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_synl F' _ _ _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_synr F' _ _ _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F']
  | [g ⊢ fc_nu \a.F'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source_fc [g,a:names ⊢ F'] in [g ⊢ E]
;

% Source and target of an open forward transition are not equal
rec target_is_not_source_fo: (g:ctx) [g ⊢ fstep_op X θ X] → [g ⊢ false] =
/ total f (target_is_not_source_fo _ _ _ f) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F')] ⇒
    let [g,a:names ⊢ E[..]] = target_is_not_source_fc [g,a:names ⊢ F'] in [g ⊢ E]
  | [g ⊢ fo_kpref F' (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F']
  | [g ⊢ fo_suml F' _] ⇒ impossible target_is_not_source_fo [g ⊢ F']
  | [g ⊢ fo_sumr F' _] ⇒ impossible target_is_not_source_fo [g ⊢ F']
  | [g ⊢ fo_parl F' (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F']
  | [g ⊢ fo_parr F' (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F']
  | [g ⊢ fo_nu_op \a.F'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source_fo [g,a:names ⊢ F'] in [g ⊢ E]
;

% Source and target of a closed backward transition are not equal
rec target_is_not_source_bc: (g:ctx) [g ⊢ bstep_cl X θ X] → [g ⊢ false] =
/ total b (target_is_not_source_bc _ _ _ b) /
fn b ⇒ case b of
  | [g ⊢ bc_kpref B' _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_suml B' _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_sumr B' _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_parl B' _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_parr B' _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_synl B' _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_synr B' _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B']
  | [g ⊢ bc_nu \a.B'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source_bc [g,a:names ⊢ B'] in [g ⊢ E]
;

% Source and target of an open backward transition are not equal
rec target_is_not_source_bo: (g:ctx) [g ⊢ bstep_op X θ X] → [g ⊢ false] =
/ total b (target_is_not_source_bo _ _ _ b) /
fn b ⇒ case b of
  | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B')] ⇒
    let [g,a:names ⊢ E[..]] = target_is_not_source_bc [g,a:names ⊢ B'] in [g ⊢ E]
  | [g ⊢ bo_kpref B' (\_._) _] ⇒ impossible target_is_not_source_bo [g ⊢ B']
  | [g ⊢ bo_suml B' _] ⇒ impossible target_is_not_source_bo [g ⊢ B']
  | [g ⊢ bo_sumr B' _] ⇒ impossible target_is_not_source_bo [g ⊢ B']
  | [g ⊢ bo_parl B' (\_._) _] ⇒ impossible target_is_not_source_bo [g ⊢ B']
  | [g ⊢ bo_parr B' (\_._) _] ⇒ impossible target_is_not_source_bo [g ⊢ B']
  | [g ⊢ bo_nu_op \a.B'] ⇒ let [g,a:names ⊢ E[..]] = target_is_not_source_bo [g,a:names ⊢ B'] in [g ⊢ E]
;


%%% Uniqueness of the derivation of closed transitions %%%

% Uniqueness of the derivation of fstep_cl X θ X'
rec unique_fstep_cl: (g:ctx) {F1:[g ⊢ fstep_cl X θ1 X']} {F2:[g ⊢ fstep_cl X θ2 X']} [g ⊢ eqfc F1 F2] =
/ total f1 (unique_fstep_cl _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fc_pref D1] ⇒ let [g ⊢ fc_pref D2] = [g ⊢ F2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc]
  | [g ⊢ fc_kpref F1' H1 I1] ⇒ let [g ⊢ fc_kpref F2' H2 I2] = [g ⊢ F2] in
    let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1'] [g ⊢ F2'] in
    let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ reffc]
  | [g ⊢ fc_suml F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' D2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc]
       | [g ⊢ fc_sumr F2' D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2])
  | [g ⊢ fc_sumr F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_suml F2' D2] ⇒ impossible target_is_not_std_fc [g ⊢ F1'] [g ⊢ D2]
       | [g ⊢ fc_sumr F2' D2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffc])
  | [g ⊢ fc_parl F1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' H2 N2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffc]
       | [g ⊢ fc_parr F2' _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F2']
       | [g ⊢ fc_synl _ _ _ FR2 _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FR2]
       | [g ⊢ fc_synr _ _ _ FR2 _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FR2])
  | [g ⊢ fc_parr F1' H1 N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl F2' _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F2']
       | [g ⊢ fc_parr F2' H2 N2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffc]
       | [g ⊢ fc_synl FL2 _ _ _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FL2]
       | [g ⊢ fc_synr FL2 _ _ _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FL2])
  | [g ⊢ fc_synl FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FR1]
       | [g ⊢ fc_parr _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FL1]
       | [g ⊢ fc_synl FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FR1] [g ⊢ FR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ reffc]
       | [g ⊢ fc_synr FL2 LL2 _ _ _ _] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FL1] [g ⊢ FL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2])
  | [g ⊢ fc_synr FL1 LL1 HL1 FR1 LR1 HR1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fc_parl _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FR1]
       | [g ⊢ fc_parr _ _ _] ⇒ impossible target_is_not_source_fc [g ⊢ FL1]
       | [g ⊢ fc_synl FL2 LL2 _ _ _ _] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FL1] [g ⊢ FL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2]
       | [g ⊢ fc_synr FL2 LL2 HL2 FR2 LR2 HR2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FL1] [g ⊢ FL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ reffc] = unique_fstep_cl [g ⊢ FR1] [g ⊢ FR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ reffc])
  | [g ⊢ fc_nu \a.F1'] ⇒ let [g ⊢ fc_nu \a.F2'] = [g ⊢ F2] in
    let [g,a:names ⊢ reffc] = unique_fstep_cl [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in [g ⊢ reffc]
;

% Uniqueness of the derivation of bstep_cl X' θ X
rec unique_bstep_cl: (g:ctx) {B1:[g ⊢ bstep_cl X' θ1 X]} {B2:[g ⊢ bstep_cl X' θ2 X]} [g ⊢ eqbc B1 B2] =
/ total b1 (unique_bstep_cl _ _ _ _ _ b1 _) /
mlam B1 B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bc_pref D1] ⇒ let [g ⊢ bc_pref D2] = [g ⊢ B2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbc]
  | [g ⊢ bc_kpref B1' H1 I1] ⇒ let [g ⊢ bc_kpref B2' H2 I2] = [g ⊢ B2] in
    let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1'] [g ⊢ B2'] in
    let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ refbc]
  | [g ⊢ bc_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbc]
       | [g ⊢ bc_sumr B2' D2] ⇒ impossible source_is_not_std_bc [g ⊢ B1'] [g ⊢ D2])
  | [g ⊢ bc_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_suml B2' D2] ⇒ impossible source_is_not_std_bc [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bc_sumr B2' D2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbc])
  | [g ⊢ bc_parl B1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' H2 N2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbc]
       | [g ⊢ bc_parr B2' _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B2']
       | [g ⊢ bc_synl _ _ _ BR2 _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR2]
       | [g ⊢ bc_synr _ _ _ BR2 _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR2])
  | [g ⊢ bc_parr B1' H1 N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl B2' _ _] ⇒ impossible target_is_not_source_bc [g ⊢ B2']
       | [g ⊢ bc_parr B2' H2 N2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refky] = unique_key [g ⊢ H1] [g ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbc]
       | [g ⊢ bc_synl BL2 _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL2]
       | [g ⊢ bc_synr BL2 _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL2])
  | [g ⊢ bc_synl BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR1]
       | [g ⊢ bc_parr _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL1]
       | [g ⊢ bc_synl BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BL1] [g ⊢ BL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BR1] [g ⊢ BR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ refbc]
       | [g ⊢ bc_synr BL2 LL2 _ _ _ _] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BL1] [g ⊢ BL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2])
  | [g ⊢ bc_synr BL1 LL1 HL1 BR1 LR1 HR1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bc_parl _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR1]
       | [g ⊢ bc_parr _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL1]
       | [g ⊢ bc_synl BL2 LL2 _ _ _ _] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BL1] [g ⊢ BL2] in
         impossible unique_lab [g ⊢ LL1] [g ⊢ LL2]
       | [g ⊢ bc_synr BL2 LL2 HL2 BR2 LR2 HR2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BL1] [g ⊢ BL2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LL1] [g ⊢ LL2] in
         let [g ⊢ refky] = unique_key [g ⊢ HL1] [g ⊢ HL2] in
         let [g ⊢ refbc] = unique_bstep_cl [g ⊢ BR1] [g ⊢ BR2] in
         let [g ⊢ reflb] = unique_lab [g ⊢ LR1] [g ⊢ LR2] in
         let [g ⊢ refky] = unique_key [g ⊢ HR1] [g ⊢ HR2] in [g ⊢ refbc])
  | [g ⊢ bc_nu \a.B1'] ⇒ let [g ⊢ bc_nu \a.B2'] = [g ⊢ B2] in
    let [g,a:names ⊢ refbc] = unique_bstep_cl [g,a:names ⊢ B1'] [g,a:names ⊢ B2'] in [g ⊢ refbc]
;


%%% Auxiliary lemmas %%%

% It is impossible that "occurs a θ" holds and "a" does not occur in θ
rec occur_imp: (g:ctx) [g,a:names ⊢ occurs a θ[..]] → [g ⊢ false] =
/ total o (occur_imp _ _ o) /
fn o ⇒ case o of
  | [g,a:names ⊢ occ_suml O] ⇒ impossible occur_imp [g,a:names ⊢ O]
  | [g,a:names ⊢ occ_sumr O] ⇒ impossible occur_imp [g,a:names ⊢ O]
  | [g,a:names ⊢ occ_parl O] ⇒ impossible occur_imp [g,a:names ⊢ O]
  | [g,a:names ⊢ occ_parr O] ⇒ impossible occur_imp [g,a:names ⊢ O]
  | [g,a:names ⊢ occ_sync O] ⇒ impossible occur_imp [g,a:names ⊢ O]
;

% Given two processes X and X', there cannot be both a closed and an open forward transition between them
rec no_fstep_cl_and_op: (g:ctx) [g ⊢ fstep_cl X θ1 X'] → [g ⊢ fstep_op X θ2 X'] → [g ⊢ false] =
/ total f1 (no_fstep_cl_and_op _ _ _ _ _ f1 _) /
fn f1,f2 ⇒ case f1 of
  | [g ⊢ fc_pref D1] ⇒ impossible f2
  | [g ⊢ fc_kpref F1 _ _] ⇒ let [g ⊢ fo_kpref F2 (\_._) _] = f2 in
    impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2]
  | [g ⊢ fc_suml F1 _] ⇒ (case f2 of
       | [g ⊢ fo_suml F2 _] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2]
       | [g ⊢ fo_sumr F2 _] ⇒ impossible target_is_not_source_fc [g ⊢ F1])
  | [g ⊢ fc_sumr F1 _] ⇒ (case f2 of
       | [g ⊢ fo_suml F2 _] ⇒ target_is_not_source_fc [g ⊢ F1]
       | [g ⊢ fo_sumr F2 _] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2])
  | [g ⊢ fc_parl F1 _ _] ⇒ (case f2 of
       | [g ⊢ fo_parl F2 (\_._) _] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2]
       | [g ⊢ fo_parr F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ F1])
  | [g ⊢ fc_parr F1 _ _] ⇒ (case f2 of
       | [g ⊢ fo_parl F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ F1]
       | [g ⊢ fo_parr F2 (\_._) _] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2])
  | [g ⊢ fc_synl FL1 _ _ FR1 _ _] ⇒ (case f2 of
       | [g ⊢ fo_parl F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ FR1]
       | [g ⊢ fo_parr F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ FL1])
  | [g ⊢ fc_synr FL1 _ _ FR1 _ _] ⇒ (case f2 of
       | [g ⊢ fo_parl F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ FR1]
       | [g ⊢ fo_parr F2 (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ FL1])
  | [g ⊢ fc_nu \a.F1] ⇒ (case f2 of
       | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F2)] ⇒
         let [g,a:names ⊢ reffc] = unique_fstep_cl [g,a:names ⊢ F1] [g,a:names ⊢ F2] in impossible occur_imp [g,a:names ⊢ O]
       | [g ⊢ fo_nu_op \a.F2] ⇒ let [g,a:names ⊢ E[..]] = no_fstep_cl_and_op [g,a:names ⊢ F1] [g,a:names ⊢ F2] in [g ⊢ E])
;

% Given two processes X and X', there cannot be both a closed and an open backward transition between them
rec no_bstep_cl_and_op: (g:ctx) [g ⊢ bstep_cl X' θ1 X] → [g ⊢ bstep_op X' θ2 X] → [g ⊢ false] =
/ total b1 (no_bstep_cl_and_op _ _ _ _ _ b1 _) /
fn b1,b2 ⇒ case b1 of
  | [g ⊢ bc_pref D1] ⇒ impossible b2
  | [g ⊢ bc_kpref B1 _ _] ⇒ let [g ⊢ bo_kpref B2 (\_._) _] = b2 in
    impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2]
  | [g ⊢ bc_suml B1 _] ⇒ (case b2 of
       | [g ⊢ bo_suml B2 _] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2]
       | [g ⊢ bo_sumr B2 _] ⇒ impossible target_is_not_source_bc [g ⊢ B1])
  | [g ⊢ bc_sumr B1 _] ⇒ (case b2 of
       | [g ⊢ bo_suml B2 _] ⇒ target_is_not_source_bc [g ⊢ B1]
       | [g ⊢ bo_sumr B2 _] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2])
  | [g ⊢ bc_parl B1 _ _] ⇒ (case b2 of
       | [g ⊢ bo_parl B2 (\_._) _] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2]
       | [g ⊢ bo_parr B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ B1])
  | [g ⊢ bc_parr B1 _ _] ⇒ (case b2 of
       | [g ⊢ bo_parl B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ B1]
       | [g ⊢ bo_parr B2 (\_._) _] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2])
  | [g ⊢ bc_synl BL1 _ _ BR1 _ _] ⇒ (case b2 of
       | [g ⊢ bo_parl B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ BR1]
       | [g ⊢ bo_parr B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ BL1])
  | [g ⊢ bc_synr BL1 _ _ BR1 _ _] ⇒ (case b2 of
       | [g ⊢ bo_parl B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ BR1]
       | [g ⊢ bo_parr B2 (\_._) _] ⇒ impossible target_is_not_source_bc [g ⊢ BL1])
  | [g ⊢ bc_nu \a.B1] ⇒ (case b2 of
       | [g ⊢ bo_nu_cl (\a.O) (\a.L) (\a.B2)] ⇒
         let [g,a:names ⊢ refbc] = unique_bstep_cl [g,a:names ⊢ B1] [g,a:names ⊢ B2] in impossible occur_imp [g,a:names ⊢ O]
       | [g ⊢ bo_nu_op \a.B2] ⇒ let [g,a:names ⊢ E[..]] = no_bstep_cl_and_op [g,a:names ⊢ B1] [g,a:names ⊢ B2] in [g ⊢ E])
;


%%% Uniqueness of the derivation of open transitions %%%

% Uniqueness of the derivation of fstep_op X θ X'
rec unique_fstep_op: (g:ctx) {F1:[g ⊢ fstep_op X θ1 X']} {F2:[g ⊢ fstep_op X θ2 X']} [g ⊢ eqfo F1 F2] =
/ total f1 (unique_fstep_op _ _ _ _ _ f1 _) /
mlam F1 F2 ⇒ case [_ ⊢ F1] of
  | [g ⊢ fo_nu_cl (\a.O1) (\a.L1) (\a.F1')] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O2) (\a.L2) (\a.F2')] ⇒
         let [g,a:names ⊢ reffc] = unique_fstep_cl [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in
         let [g,a:names ⊢ reflb] = unique_lab [g,a:names ⊢ L1] [g,a:names ⊢ L2] in
         let [g,a:names ⊢ refoc] = unique_occ [g,a:names ⊢ O1] [g,a:names ⊢ O2] in [g ⊢ reffo]
       | [g ⊢ fo_nu_op \a.F2'] ⇒ impossible no_fstep_cl_and_op [g,a:names ⊢ F1'] [g,a:names ⊢ F2'])
  | [g ⊢ fo_kpref F1' (\a.H1) I1] ⇒ let [g ⊢ fo_kpref F2' (\a.H2) I2] = [g ⊢ F2] in
    let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1'] [g ⊢ F2'] in
    let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ reffo]
  | [g ⊢ fo_suml F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' D2] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffo]
       | [g ⊢ fo_sumr F2' D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2])
  | [g ⊢ fo_sumr F1' D1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_suml F2' D2] ⇒ impossible target_is_not_std_fo [g ⊢ F1'] [g ⊢ D2]
       | [g ⊢ fo_sumr F2' D2] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1'] [g ⊢ F2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ reffo])
  | [g ⊢ fo_parl F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\a.H2) N2] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1'] [g ⊢ F2'] in
         let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffo]
       | [g ⊢ fo_parr F2' (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F2'])
  | [g ⊢ fo_parr F1' (\a.H1) N1] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_parl F2' (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F2']
       | [g ⊢ fo_parr F2' (\a.H2) N2] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1'] [g ⊢ F2'] in
         let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ reffo])
  | [g ⊢ fo_nu_op \a.F1'] ⇒ (case [g ⊢ F2] of
       | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F2')] ⇒ impossible no_fstep_cl_and_op [g,a:names ⊢ F2'] [g,a:names ⊢ F1']
       | [g ⊢ fo_nu_op \a.F2'] ⇒ let [g,a:names ⊢ reffo] = unique_fstep_op [g,a:names ⊢ F1'] [g,a:names ⊢ F2'] in [g ⊢ reffo])
;

% Uniqueness of the derivation of bstep_op X' θ X
rec unique_bstep_op: (g:ctx) {B1:[g ⊢ bstep_op X' θ1 X]} {B2:[g ⊢ bstep_op X' θ2 X]} [g ⊢ eqbo B1 B2] =
/ total b1 (unique_bstep_op _ _ _ _ _ b1 _) /
mlam B1 B2 ⇒ case [_ ⊢ B1] of
  | [g ⊢ bo_nu_cl (\a.O1) (\a.L1) (\a.B1')] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O2) (\a.L2) (\a.B2')] ⇒
         let [g,a:names ⊢ refbc] = unique_bstep_cl [g,a:names ⊢ B1'] [g,a:names ⊢ B2'] in
         let [g,a:names ⊢ reflb] = unique_lab [g,a:names ⊢ L1] [g,a:names ⊢ L2] in
         let [g,a:names ⊢ refoc] = unique_occ [g,a:names ⊢ O1] [g,a:names ⊢ O2] in [g ⊢ refbo]
       | [g ⊢ bo_nu_op \a.B2'] ⇒ impossible no_bstep_cl_and_op [g,a:names ⊢ B1'] [g,a:names ⊢ B2'])
  | [g ⊢ bo_kpref B1' (\a.H1) I1] ⇒ let [g ⊢ bo_kpref B2' (\a.H2) I2] = [g ⊢ B2] in
    let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1'] [g ⊢ B2'] in
    let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in [g ⊢ refbo]
  | [g ⊢ bo_suml B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' D2] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbo]
       | [g ⊢ bo_sumr B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B1'] [g ⊢ D2])
  | [g ⊢ bo_sumr B1' D1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_suml B2' D2] ⇒ impossible source_is_not_std_bo [g ⊢ B1'] [g ⊢ D2]
       | [g ⊢ bo_sumr B2' D2] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1'] [g ⊢ B2'] in
         let [g ⊢ refsd] = unique_std [g ⊢ D1] [g ⊢ D2] in [g ⊢ refbo])
  | [g ⊢ bo_parl B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\a.H2) N2] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1'] [g ⊢ B2'] in
         let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbo]
       | [g ⊢ bo_parr B2' (\_._) _] ⇒ impossible target_is_not_source_bo [g ⊢ B2'])
  | [g ⊢ bo_parr B1' (\a.H1) N1] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_parl B2' (\_._) _] ⇒ impossible target_is_not_source_bo [g ⊢ B2']
       | [g ⊢ bo_parr B2' (\a.H2) N2] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1'] [g ⊢ B2'] in
         let [g,a:names ⊢ refky] = unique_key [g,a:names ⊢ H1] [g,a:names ⊢ H2] in
         let [g ⊢ refn] = unique_notin [g ⊢ N1] [g ⊢ N2] in [g ⊢ refbo])
  | [g ⊢ bo_nu_op \a.B1'] ⇒ (case [g ⊢ B2] of
       | [g ⊢ bo_nu_cl (\a.O) (\a.L) (\a.B2')] ⇒ impossible no_bstep_cl_and_op [g,a:names ⊢ B2'] [g,a:names ⊢ B1']
       | [g ⊢ bo_nu_op \a.B2'] ⇒ let [g,a:names ⊢ refbo] = unique_bstep_op [g,a:names ⊢ B1'] [g,a:names ⊢ B2'] in [g ⊢ refbo])
;


% Uniqueness of the derivation of fstep X θ X'
rec unique_fstep: (g:ctx) {F1:[g ⊢ fstep X θ1 X']} {F2:[g ⊢ fstep X θ2 X']} [g ⊢ eqf F1 F2] =
/ total f1 (unique_fstep _ _ _ _ _ f1 _) /
mlam FS1 FS2 ⇒ case [_ ⊢ FS1] of
  | [g ⊢ fc F1] ⇒ (case [g ⊢ FS2] of
        | [g ⊢ fc F2] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1] [g ⊢ F2] in [g ⊢ reff]
        | [g ⊢ fo F2] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2])
  | [g ⊢ fo F1] ⇒ (case [g ⊢ FS2] of
        | [g ⊢ fc F2] ⇒ impossible no_fstep_cl_and_op [g ⊢ F2] [g ⊢ F1]
        | [g ⊢ fo F2] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1] [g ⊢ F2] in [g ⊢ reff])
;

% Uniqueness of the derivation of bstep X' θ X
rec unique_bstep: (g:ctx) {B1:[g ⊢ bstep X' θ1 X]} {B2:[g ⊢ bstep X' θ2 X]} [g ⊢ eqb B1 B2] =
/ total b1 (unique_bstep _ _ _ _ _ b1 _) /
mlam BS1 BS2 ⇒ case [_ ⊢ BS1] of
  | [g ⊢ bc B1] ⇒ (case [g ⊢ BS2] of
        | [g ⊢ bc B2] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1] [g ⊢ B2] in [g ⊢ refb]
        | [g ⊢ bo B2] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2])
  | [g ⊢ bo B1] ⇒ (case [g ⊢ BS2] of
        | [g ⊢ bc B2] ⇒ impossible no_bstep_cl_and_op [g ⊢ B2] [g ⊢ B1]
        | [g ⊢ bo B2] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1] [g ⊢ B2] in [g ⊢ refb])
;


% Given two processes X and X', there cannot be both a forward closed transition and backward closed transition between them
rec no_fstep_cl_and_bstep_cl: (g:ctx) [g ⊢ fstep_cl X θ1 X'] → [g ⊢ bstep_cl X θ2 X'] → [g ⊢ false] =
/ total f (no_fstep_cl_and_bstep_cl _ _ _ _ _ f _) /
fn f,b ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ impossible b
  | [g ⊢ fc_kpref F _ _] ⇒ let [g ⊢ bc_kpref B _ _] = b in
    impossible no_fstep_cl_and_bstep_cl [g ⊢ F] [g ⊢ B]
  | [g ⊢ fc_suml F _] ⇒ (case b of
       | [g ⊢ bc_suml B _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_sumr B _] ⇒ impossible target_is_not_source_fc [g ⊢ F])
  | [g ⊢ fc_sumr F _] ⇒ (case b of
       | [g ⊢ bc_suml B _] ⇒ impossible target_is_not_source_fc [g ⊢ F]
       | [g ⊢ bc_sumr B _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F] [g ⊢ B])
  | [g ⊢ fc_parl F _ _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_parr B _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F]
       | [g ⊢ bc_synl _ _ _ BR _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR]
       | [g ⊢ bc_synr _ _ _ BR _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR])
  | [g ⊢ fc_parr F _ _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible target_is_not_source_fc [g ⊢ F]
       | [g ⊢ bc_parr B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_synl BL _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL]
       | [g ⊢ bc_synr BL _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL])
  | [g ⊢ fc_synl FL _ _ FR _ _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bc_parr B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FR] [g ⊢ B]
       | [g ⊢ bc_synl BL _ _ _ _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ BL]
       | [g ⊢ bc_synr BL _ _ _ _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ BL])
  | [g ⊢ fc_synr FL _ _ FR _ _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bc_parr B _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FR] [g ⊢ B]
       | [g ⊢ bc_synl BL _ _ _ _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ BL]
       | [g ⊢ bc_synr BL _ _ _ _ _] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ FL] [g ⊢ BL])
  | [g ⊢ fc_nu \a.F] ⇒ let [g ⊢ bc_nu \a.B] = b in
    impossible no_fstep_cl_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
;

% Given two processes X and X', there cannot be both a forward closed transition and a backward open transition between them
rec no_fstep_cl_and_bstep_op: (g:ctx) [g ⊢ fstep_cl X θ1 X'] → [g ⊢ bstep_op X θ2 X'] → [g ⊢ false] =
/ total f (no_fstep_cl_and_bstep_op _ _ _ _ _ f _) /
fn f,b ⇒ case f of
  | [g ⊢ fc_pref _] ⇒ impossible b
  | [g ⊢ fc_kpref F _ _] ⇒ let [g ⊢ bo_kpref B (\_._) _] = b in
    impossible no_fstep_cl_and_bstep_op [g ⊢ F] [g ⊢ B]
  | [g ⊢ fc_suml F _] ⇒ (case b of
       | [g ⊢ bo_suml B _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F] [g ⊢ B]
       | [g ⊢ bo_sumr B _] ⇒ impossible target_is_not_source_fc [g ⊢ F])
  | [g ⊢ fc_sumr F _] ⇒ (case b of
       | [g ⊢ bo_suml B _] ⇒ impossible target_is_not_source_fc [g ⊢ F]
       | [g ⊢ bo_sumr B _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F] [g ⊢ B])
  | [g ⊢ fc_parl F _ _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F] [g ⊢ B]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ F])
  | [g ⊢ fc_parr F _ _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible target_is_not_source_fc [g ⊢ F]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F] [g ⊢ B])
  | [g ⊢ fc_synl FL _ _ FR _ _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ FR] [g ⊢ B])
  | [g ⊢ fc_synr FL _ _ FR _ _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ FL] [g ⊢ B]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ FR] [g ⊢ B])
  | [g ⊢ fc_nu \a.F] ⇒ (case b of
       | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B)] ⇒ impossible no_fstep_cl_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
       | [g ⊢ bo_nu_op \a.B] ⇒ impossible no_fstep_cl_and_bstep_op [_ ⊢ F] [_ ⊢ B])
;

% Given two processes X and X', there cannot be both a forward open transition and a backward closed transition between them
rec no_fstep_op_and_bstep_cl: (g:ctx) [g ⊢ fstep_op X θ1 X'] → [g ⊢ bstep_cl X θ2 X'] → [g ⊢ false] =
/ total f (no_fstep_op_and_bstep_cl _ _ _ _ _ f _) /
fn f,b ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F)] ⇒ let [g ⊢ bc_nu \a.B] = b in
    impossible no_fstep_cl_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
  | [g ⊢ fo_kpref F (\_._) _] ⇒ let [g ⊢ bc_kpref B _ _] = b in
    impossible no_fstep_op_and_bstep_cl [g ⊢ F] [g ⊢ B]
  | [g ⊢ fo_suml F _] ⇒ (case b of
       | [g ⊢ bc_suml B _] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_sumr B _] ⇒ impossible target_is_not_source_fo [g ⊢ F])
  | [g ⊢ fo_sumr F _] ⇒ (case b of
       | [g ⊢ bc_suml B _] ⇒ impossible target_is_not_source_fo [g ⊢ F]
       | [g ⊢ bc_sumr B _] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F] [g ⊢ B])
  | [g ⊢ fo_parl F (\_._) _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_parr B _ _] ⇒ impossible target_is_not_source_fo [g ⊢ F]
       | [g ⊢ bc_synl _ _ _ BR _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR]
       | [g ⊢ bc_synr _ _ _ BR _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BR])
  | [g ⊢ fo_parr F (\_._) _] ⇒ (case b of
       | [g ⊢ bc_parl B _ _] ⇒ impossible target_is_not_source_fo [g ⊢ F]
       | [g ⊢ bc_parr B _ _] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F] [g ⊢ B]
       | [g ⊢ bc_synl BL _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL]
       | [g ⊢ bc_synr BL _ _ _ _ _] ⇒ impossible target_is_not_source_bc [g ⊢ BL])
  | [g ⊢ fo_nu_op \a.F] ⇒ let [g ⊢ bc_nu \a.B] = b in
    impossible no_fstep_op_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
;

% Given two processes X and X', there cannot be both a forward open transition and a backward open transition between them
rec no_fstep_op_and_bstep_op: (g:ctx) [g ⊢ fstep_op X θ1 X'] → [g ⊢ bstep_op X θ2 X'] → [g ⊢ false] =
/ total f (no_fstep_op_and_bstep_op _ _ _ _ _ f _) /
fn f,b ⇒ case f of
  | [g ⊢ fo_nu_cl (\_._) (\_._) (\a.F)] ⇒ (case b of
       | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B)] ⇒ impossible no_fstep_cl_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
       | [g ⊢ bo_nu_op \a.B] ⇒ impossible no_fstep_cl_and_bstep_op [_ ⊢ F] [_ ⊢ B])
  | [g ⊢ fo_kpref F (\_._) _] ⇒ let [g ⊢ bo_kpref B (\_._) _] = b in
    impossible no_fstep_op_and_bstep_op [g ⊢ F] [g ⊢ B]
  | [g ⊢ fo_suml F _] ⇒ (case b of
       | [g ⊢ bo_suml B _] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F] [g ⊢ B]
       | [g ⊢ bo_sumr B _] ⇒ impossible target_is_not_source_fo [g ⊢ F])
  | [g ⊢ fo_sumr F _] ⇒ (case b of
       | [g ⊢ bo_suml B _] ⇒ impossible target_is_not_source_fo [g ⊢ F]
       | [g ⊢ bo_sumr B _] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F] [g ⊢ B])
  | [g ⊢ fo_parl F (\_._) _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F] [g ⊢ B]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F])
  | [g ⊢ fo_parr F (\_._) _] ⇒ (case b of
       | [g ⊢ bo_parl B (\_._) _] ⇒ impossible target_is_not_source_fo [g ⊢ F]
       | [g ⊢ bo_parr B (\_._) _] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F] [g ⊢ B])
  | [g ⊢ fo_nu_op \a.F] ⇒ (case b of
       | [g ⊢ bo_nu_cl (\_._) (\_._) (\a.B)] ⇒ impossible no_fstep_op_and_bstep_cl [_ ⊢ F] [_ ⊢ B]
       | [g ⊢ bo_nu_op \a.B] ⇒ impossible no_fstep_op_and_bstep_op [_ ⊢ F] [_ ⊢ B])
;

% Uniqueness of the derivation of step X θ X' (Lemma 4.17)
% We actually prove a stronger result: given two processes X and X', if there is one transition
% between them, the transition and its derivation tree are unique
rec unique_step: (g:ctx) {S1:[g ⊢ step X θ1 X']} {S2:[g ⊢ step X θ2 X']} [g ⊢ eqst S1 S2] =
/ total s1 (unique_step _ _ _ _ _ s1 _) /
mlam S1 S2 ⇒ case [_ ⊢ S1] of
  | [g ⊢ sc (fwc F1)] ⇒ (case [g ⊢ S2] of
        | [g ⊢ sc (fwc F2)] ⇒ let [g ⊢ reffc] = unique_fstep_cl [g ⊢ F1] [g ⊢ F2] in [g ⊢ refst]
        | [g ⊢ so (fwo F2)] ⇒ impossible no_fstep_cl_and_op [g ⊢ F1] [g ⊢ F2]
        | [g ⊢ sc (bwc B2)] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F1] [g ⊢ B2]
        | [g ⊢ so (bwo B2)] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F1] [g ⊢ B2])
  | [g ⊢ so (fwo F1)] ⇒ (case [g ⊢ S2] of
        | [g ⊢ sc (fwc F2)] ⇒ impossible no_fstep_cl_and_op [g ⊢ F2] [g ⊢ F1]
        | [g ⊢ so (fwo F2)] ⇒ let [g ⊢ reffo] = unique_fstep_op [g ⊢ F1] [g ⊢ F2] in [g ⊢ refst]
        | [g ⊢ sc (bwc B2)] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F1] [g ⊢ B2]
        | [g ⊢ so (bwo B2)] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F1] [g ⊢ B2])
  | [g ⊢ sc (bwc B1)] ⇒ (case [g ⊢ S2] of
        | [g ⊢ sc (fwc F2)] ⇒ impossible no_fstep_cl_and_bstep_cl [g ⊢ F2] [g ⊢ B1]
        | [g ⊢ so (fwo F2)] ⇒ impossible no_fstep_op_and_bstep_cl [g ⊢ F2] [g ⊢ B1]
        | [g ⊢ sc (bwc B2)] ⇒ let [g ⊢ refbc] = unique_bstep_cl [g ⊢ B1] [g ⊢ B2] in [g ⊢ refst]
        | [g ⊢ so (bwo B2)] ⇒ impossible no_bstep_cl_and_op [g ⊢ B1] [g ⊢ B2])
  | [g ⊢ so (bwo B1)] ⇒ (case [g ⊢ S2] of
        | [g ⊢ sc (fwc F2)] ⇒ impossible no_fstep_cl_and_bstep_op [g ⊢ F2] [g ⊢ B1]
        | [g ⊢ so (fwo F2)] ⇒ impossible no_fstep_op_and_bstep_op [g ⊢ F2] [g ⊢ B1]
        | [g ⊢ sc (bwc B2)] ⇒ impossible no_bstep_cl_and_op [g ⊢ B2] [g ⊢ B1]
        | [g ⊢ so (bwo B2)] ⇒ let [g ⊢ refbo] = unique_bstep_op [g ⊢ B1] [g ⊢ B2] in [g ⊢ refst])
;

==> anc/code/ccskp/unique.bel <==
%%% Functionality and totality for lab and key;      %%%
%%% Uniqueness of the derivation of CCSKP predicates %%%

--open ccskp.

% Existential type denoting existence of a label in a proof keyed label
LF ex_lab: pr_lab_cl → type =
  | ex_l: lab θ α → ex_lab θ
;

% Totality of lab: given a proof keyed label θ,
% there exists at least one label α such that lab(θ)=α.
rec total_lab: (g:ctx) {θ:[g ⊢ pr_lab_cl]} [g ⊢ ex_lab θ] =
/ total t (total_lab _ t) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ pr_base _ _] ⇒ [g ⊢ ex_l lab_base]
  | [g ⊢ pr_suml θ'] ⇒ let [g ⊢ ex_l L] = total_lab [g ⊢ θ'] in [g ⊢ ex_l (lab_suml L)]
  | [g ⊢ pr_sumr θ'] ⇒ let [g ⊢ ex_l L] = total_lab [g ⊢ θ'] in [g ⊢ ex_l (lab_sumr L)]
  | [g ⊢ pr_parl θ'] ⇒ let [g ⊢ ex_l L] = total_lab [g ⊢ θ'] in [g ⊢ ex_l (lab_parl L)]
  | [g ⊢ pr_parr θ'] ⇒ let [g ⊢ ex_l L] = total_lab [g ⊢ θ'] in [g ⊢ ex_l (lab_parr L)]
  | [g ⊢ pr_sync _ _] ⇒ [g ⊢ ex_l lab_sync]
;

% Functionality of lab: given a proof keyed label θ,
% there is at most one label α such that lab(θ)=α.
rec functional_lab: (g:ctx) [g ⊢ lab θ α] → [g ⊢ lab θ β] → [g ⊢ eql α β] =
/ total l1 (functional_lab _ _ _ _ l1 _) /
fn l1,l2 ⇒ case l1 of
  | [g ⊢ lab_base] ⇒ let [g ⊢ lab_base] = l2 in [g ⊢ refl]
  | [g ⊢ lab_suml L1] ⇒ let [g ⊢ lab_suml L2] = l2 in functional_lab [g ⊢ L1] [g ⊢ L2]
  | [g ⊢ lab_sumr L1] ⇒ let [g ⊢ lab_sumr L2] = l2 in functional_lab [g ⊢ L1] [g ⊢ L2]
  | [g ⊢ lab_parl L1] ⇒ let [g ⊢ lab_parl L2] = l2 in functional_lab [g ⊢ L1] [g ⊢ L2]
  | [g ⊢ lab_parr L1] ⇒ let [g ⊢ lab_parr L2] = l2 in functional_lab [g ⊢ L1] [g ⊢ L2]
  | [g ⊢ lab_sync] ⇒ let [g ⊢ lab_sync] = l2 in [g ⊢ refl]
;

% Existential type denoting existence of a key in a proof keyed label
LF ex_key: pr_lab_cl → type =
  | ex_k: key θ K → ex_key θ
;

% Totality of key: given a proof keyed label θ,
% there exists at least one key K such that key(θ)=K.
rec total_key: (g:ctx) {θ:[g ⊢ pr_lab_cl]} [g ⊢ ex_key θ] =
/ total t (total_key _ t) /
mlam θ ⇒ case [_ ⊢ θ] of
  | [g ⊢ pr_base _ _] ⇒ [g ⊢ ex_k key_base]
  | [g ⊢ pr_suml θ'] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ'] in [g ⊢ ex_k (key_suml H)]
  | [g ⊢ pr_sumr θ'] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ'] in [g ⊢ ex_k (key_sumr H)]
  | [g ⊢ pr_parl θ'] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ'] in [g ⊢ ex_k (key_parl H)]
  | [g ⊢ pr_parr θ'] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ'] in [g ⊢ ex_k (key_parr H)]
  | [g ⊢ pr_sync θ' _] ⇒ let [g ⊢ ex_k H] = total_key [g ⊢ θ'] in [g ⊢ ex_k (key_sync H)]
;

% Functionality of key: given a proof keyed label θ,
% there is at most one key K such that key(θ)=K.
rec functional_key: (g:ctx) [g ⊢ key θ K[]] → [g ⊢ key θ M[]] → [g ⊢ eqk K[] M[]] =
/ total h1 (functional_key _ _ _ _ h1 _) /
fn h1,h2 ⇒ case h1 of
  | [g ⊢ key_base] ⇒ let [g ⊢ key_base] = h2 in [g ⊢ refk]
  | [g ⊢ key_suml H1] ⇒ let [g ⊢ key_suml H2] = h2 in functional_key [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ key_sumr H1] ⇒ let [g ⊢ key_sumr H2] = h2 in functional_key [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ key_parl H1] ⇒ let [g ⊢ key_parl H2] = h2 in functional_key [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ key_parr H1] ⇒ let [g ⊢ key_parr H2] = h2 in functional_key [g ⊢ H1] [g ⊢ H2]
  | [g ⊢ key_sync H1] ⇒ let [g ⊢ key_sync H2] = h2 in functional_key [g ⊢ H1] [g ⊢ H2]
;

% Uniqueness of the derivation of lab θ α
rec unique_lab: (g:ctx) {L1:[g ⊢ lab θ α1]} {L2:[g ⊢ lab θ α2]} [g ⊢ eqlb L1 L2] =
/ total l1 (unique_lab _ _ _ _ l1 _) /
mlam L1 L2 ⇒ case [_ ⊢ L1] of
  | [g ⊢ lab_base] ⇒ let [g ⊢ lab_base] = [g ⊢ L2] in [g ⊢ reflb]
  | [g ⊢ lab_suml L1'] ⇒ let [g ⊢ lab_suml L2'] = [g ⊢ L2] in
    let [g ⊢ reflb] = unique_lab [g ⊢ L1'] [g ⊢ L2'] in [g ⊢ reflb]
  | [g ⊢ lab_sumr L1'] ⇒ let [g ⊢ lab_sumr L2'] = [g ⊢ L2] in
    let [g ⊢ reflb] = unique_lab [g ⊢ L1'] [g ⊢ L2'] in [g ⊢ reflb]
  | [g ⊢ lab_parl L1'] ⇒ let [g ⊢ lab_parl L2'] = [g ⊢ L2] in
    let [g ⊢ reflb] = unique_lab [g ⊢ L1'] [g ⊢ L2'] in [g ⊢ reflb]
  | [g ⊢ lab_parr L1'] ⇒ let [g ⊢ lab_parr L2'] = [g ⊢ L2] in
    let [g ⊢ reflb] = unique_lab [g ⊢ L1'] [g ⊢ L2'] in [g ⊢ reflb]
  | [g ⊢ lab_sync] ⇒ let [g ⊢ lab_sync] = [g ⊢ L2] in [g ⊢ reflb]
;

% Uniqueness of the derivation of key θ K
rec unique_key: (g:ctx) {H1:[g ⊢ key θ K1[]]} {H2:[g ⊢ key θ K2[]]} [g ⊢ eqky H1 H2] =
/ total h1 (unique_key _ _ _ _ h1 _) /
mlam H1 H2 ⇒ case [_ ⊢ H1] of
  | [g ⊢ key_base] ⇒ let [g ⊢ key_base] = [g ⊢ H2] in [g ⊢ refky]
  | [g ⊢ key_suml H1'] ⇒ let [g ⊢ key_suml H2'] = [g ⊢ H2] in
    let [g ⊢ refky] = unique_key [g ⊢ H1'] [g ⊢ H2'] in [g ⊢ refky]
  | [g ⊢ key_sumr H1'] ⇒ let [g ⊢ key_sumr H2'] = [g ⊢ H2] in
    let [g ⊢ refky] = unique_key [g ⊢ H1'] [g ⊢ H2'] in [g ⊢ refky]
  | [g ⊢ key_parl H1'] ⇒ let [g ⊢ key_parl H2'] = [g ⊢ H2] in
    let [g ⊢ refky] = unique_key [g ⊢ H1'] [g ⊢ H2'] in [g ⊢ refky]
  | [g ⊢ key_parr H1'] ⇒ let [g ⊢ key_parr H2'] = [g ⊢ H2] in
    let [g ⊢ refky] = unique_key [g ⊢ H1'] [g ⊢ H2'] in [g ⊢ refky]
  | [g ⊢ key_sync H1'] ⇒ let [g ⊢ key_sync H2'] = [g ⊢ H2] in
    let [g ⊢ refky] = unique_key [g ⊢ H1'] [g ⊢ H2'] in [g ⊢ refky]
;

% Uniqueness of the derivation of occurs A θ
rec unique_occ: (g:ctx) {O1:[g ⊢ occurs A1 θ]} {O2:[g ⊢ occurs A2 θ]} [g ⊢ eqoc O1 O2] =
/ total o1 (unique_occ _ _ _ _ o1 _) /
mlam O1 O2 ⇒ case [_ ⊢ O1] of
  | [g ⊢ occ_basel] ⇒ let [g ⊢ occ_basel] = [g ⊢ O2] in [g ⊢ refoc]
  | [g ⊢ occ_baser] ⇒ let [g ⊢ occ_baser] = [g ⊢ O2] in [g ⊢ refoc]
  | [g ⊢ occ_suml O1'] ⇒ let [g ⊢ occ_suml O2'] = [g ⊢ O2] in
    let [g ⊢ refoc] = unique_occ [g ⊢ O1'] [g ⊢ O2'] in [g ⊢ refoc]
  | [g ⊢ occ_sumr O1'] ⇒ let [g ⊢ occ_sumr O2'] = [g ⊢ O2] in
    let [g ⊢ refoc] = unique_occ [g ⊢ O1'] [g ⊢ O2'] in [g ⊢ refoc]
  | [g ⊢ occ_parl O1'] ⇒ let [g ⊢ occ_parl O2'] = [g ⊢ O2] in
    let [g ⊢ refoc] = unique_occ [g ⊢ O1'] [g ⊢ O2'] in [g ⊢ refoc]
  | [g ⊢ occ_parr O1'] ⇒ let [g ⊢ occ_parr O2'] = [g ⊢ O2] in
    let [g ⊢ refoc] = unique_occ [g ⊢ O1'] [g ⊢ O2'] in [g ⊢ refoc]
  | [g ⊢ occ_sync O1'] ⇒ let [g ⊢ occ_sync O2'] = [g ⊢ O2] in 
    let [g ⊢ refoc] = unique_occ [g ⊢ O1'] [g ⊢ O2'] in [g ⊢ refoc]
;

==> anc/code/shared/basic-properties.bel <==
%%% Properties of keys (nats) %%%

% Predicate expressing equality or inequality:
% eq_or_neq K M holds iff K = M or K != M
LF eq_or_neq: keys → keys → type =
  | c_eq: eq_or_neq K K
  | c_neq: neq K M → eq_or_neq K M
;

% Decidable equality for keys:
% Given two keys, they are either equal or not equal
rec dec_eq_keys: {g:ctx} {K:[⊢ keys]} {M:[⊢ keys]} [g ⊢ eq_or_neq K[] M[]] =
/ total k (dec_eq_keys _ k _) /
mlam g,K,M ⇒ case [⊢ K] of
  | [⊢ z] ⇒ (case [⊢ M] of
     | [⊢ z] ⇒ [_ ⊢ c_eq]
     | [⊢ s M'] ⇒ [_ ⊢ c_neq (nless (lzero M'[]))])
  | [⊢ s K'] ⇒ (case [⊢ M] of
     | [⊢ z] ⇒ [_ ⊢ c_neq (ngreat (lzero K'[]))]
     | [⊢ s M'] ⇒ (case dec_eq_keys [g] [⊢ K'] [⊢ M'] of
        | [g ⊢ c_eq] ⇒ [_ ⊢ c_eq]
        | [g ⊢ c_neq (nless D)] ⇒ [g ⊢ c_neq (nless (lsucc D))]
        | [g ⊢ c_neq (ngreat D)] ⇒ [g ⊢ c_neq (ngreat (lsucc D))]))
;

% Proof that < is irreflexive (K < K is absurd)
rec irreflexive_less: (g:ctx) [g ⊢ less K[] K[]] → [g ⊢ false] =
/ total l (irreflexive_less _ _ l) /
fn l ⇒ let [g ⊢ lsucc L] = l in irreflexive_less [g ⊢ L]
;

% Proof that inequality of keys is irreflexive (K != K is absurd)
rec irreflexive_neq: (g:ctx) [g ⊢ neq K[] K[]] → [g ⊢ false] =
/ total i (irreflexive_neq _ _ i) /
fn i ⇒ case i of
  | [g ⊢ nless L] ⇒ irreflexive_less [g ⊢ L]
  | [g ⊢ ngreat L] ⇒ irreflexive_less [g ⊢ L]
;

% Proof that inequality of keys is symmetric
rec symmetric_neq: (g:ctx) [g ⊢ neq K[] M[]] → [g ⊢ neq M[] K[]] =
/ total i (symmetric_neq _ _ _ i) /
fn i ⇒ case i of
  | [g ⊢ nless L] ⇒ [g ⊢ ngreat L]
  | [g ⊢ ngreat L] ⇒ [g ⊢ nless L]
;

% Type family encoding the existence of a key different from a given one
LF ex_neq: keys → type =
  | ex_n: neq M K → ex_neq K
;

% For all keys K there exists a key M with M != K
rec existence_of_different_key: {g:ctx} {K:[⊢ keys]} [g ⊢ ex_neq K[]] =
/ total k (existence_of_different_key _ k) /
mlam g,K ⇒ case [⊢ K] of
  | [⊢ z] ⇒ [g ⊢ ex_n (ngreat (lzero (s z)))]
  | [⊢ s M] ⇒ (case existence_of_different_key [g] [⊢ M] of
       | [g ⊢ ex_n (nless L)] ⇒ [g ⊢ ex_n (nless (lsucc L))]
       | [g ⊢ ex_n (ngreat L)] ⇒ [g ⊢ ex_n (ngreat (lsucc L))])
;

==> anc/code/shared/definitions.bel <==
%%% Definitions shared by CCSK and CCSKP %%%

% Names
LF names: type =
;

% Keys, implemented as natural numbers
LF keys: type =
  | z: keys
  | s: keys → keys
;

% Labels
LF labels: type =
  | inp: names → labels
  | out: names → labels
  | tau: labels
;

% Processes
LF proc: type =
  | null: proc                          % 0
  | pref: labels → proc → proc          % α.X
  | kpref: labels → keys → proc → proc  % α[k].X
  | sum: proc → proc → proc             % X+Y
  | par: proc → proc → proc             % X|Y
  | nu: (names → proc) → proc           % X\a
;

% Context for names
schema ctx = names;

% Empty type for falsehood
LF false: type =
;

% Equality of keys
LF eqk: keys → keys → type =
  | refk: eqk K K
;

% Equality of labels
LF eql: labels → labels → type =
  | refl: eql α α
;

% Equality of processes
LF eqp: proc → proc → type =
  | refp: eqp X X
;

% Strict order relation on keys (nats)
LF less: keys → keys → type =
  | lzero: {K:keys} less z (s K)
  | lsucc: less K M → less (s K) (s M)
;

% Inequality of keys
LF neq: keys → keys → type =
  | nless: less K M → neq K M
  | ngreat: less M K → neq K M
;

% Standard processes
LF std: proc → type =
  | std_null: std null
  | std_pref: std X → std (pref α X)
  | std_sum: std X → std Y → std (sum X Y)
  | std_par: std X → std Y → std (par X Y)
  | std_nu: ({a:names} std (X a)) → std (nu X)
;

% Non-occurrence of keys in processes
LF notin: keys → proc → type =
  | not_null: notin K null
  | not_pref: notin K X → notin K (pref α X)
  | not_kpref: neq K M → notin K X → notin K (kpref α M X)
  | not_sum: notin K X → notin K Y → notin K (sum X Y)
  | not_par: notin K X → notin K Y → notin K (par X Y)
  | not_nu: ({a:names} notin K (X a)) → notin K (nu X)
;


==> anc/code/shared/unique.bel <==
%%% Uniqueness of the derivation of predicates shared by CCSK and CCSKP %%%

% Equality of derivations of N < M
inductive eqls: (g:ctx) [g ⊢ less K[] M[]] → [g ⊢ less K[] M[]] → ctype =
  | refls: {L:[g ⊢ less K[] M[]]} eqls [g ⊢ L] [g ⊢ L]
;

% Uniqueness of the derivation of N < M
rec unique_less: (g:ctx) {L1:[g ⊢ less N[] M[]]} {L2:[g ⊢ less N[] M[]]} → eqls [g ⊢ L1] [g ⊢ L2] =
/ total l1 (unique_less _ _ _ l1 _) /
mlam L1,L2 ⇒
case [_ ⊢ L1] of
  | [g ⊢ lzero _] ⇒ let [g ⊢ lzero _] = [g ⊢ L2] in refls [g ⊢ L1] 
  | [g ⊢ lsucc L1'] ⇒ let [g ⊢ lsucc L2'] = [g ⊢ L2] in
                       let refls [g ⊢ L1'] = unique_less [g ⊢ L1'] [g ⊢ L2'] in refls [g ⊢ L1]
;

% Equality of derivations of N != M
inductive eqnq: (g:ctx) [g ⊢ neq K[] M[]] → [g ⊢ neq K[] M[]] → ctype =
  | refnq: {I:[g ⊢ neq K[] M[]]} eqnq [g ⊢ I] [g ⊢ I]
;

% Proof that N < M and M < N is absurd
rec less_or_great: (g:ctx) [g ⊢ less K[] M[]] → [g ⊢ less M[] K[]] → [g ⊢ false] =
/ total l (less_or_great _ _ _ l _) /
fn l1,l2 ⇒ case l1 of
  | [g ⊢ lzero _] ⇒ impossible l2
  | [g ⊢ lsucc L1'] ⇒ let [g ⊢ lsucc L2'] = l2 in less_or_great [g ⊢ L1'] [g ⊢ L2']
;

% Uniqueness of the derivation of N != M
rec unique_neq: (g:ctx) {I1:[g ⊢ neq K[] M[]]} {I2:[g ⊢ neq K[] M[]]} eqnq [g ⊢ I1] [g ⊢ I2] =
/ total i1 (unique_neq _ _ _ i1 _) /
mlam I1,I2 ⇒ case [_ ⊢ I1] of
  | [g ⊢ nless L1] ⇒ (case [g ⊢ I2] of
       | [g ⊢ nless L2] ⇒ let refls [g ⊢ L1] = unique_less [g ⊢ L1] [g ⊢ L2] in refnq [g ⊢ I1]
       | [g ⊢ ngreat L2] ⇒ impossible less_or_great [g ⊢ L1] [g ⊢ L2])
  | [g ⊢ ngreat L1] ⇒ (case [g ⊢ I2] of
       | [g ⊢ nless L2] ⇒ impossible less_or_great [g ⊢ L1] [g ⊢ L2]
       | [g ⊢ ngreat L2] ⇒ let refls [g ⊢ L1] = unique_less [g ⊢ L1] [g ⊢ L2] in refnq [g ⊢ I1])
;

% Equality of derivations of std X
LF eqsd: std X1 → std X2 → type =
  | refsd: eqsd D D
;

% Uniqueness of the derivation of std X
rec unique_std: (g:ctx) {D1:[g ⊢ std X]} {D2:[g ⊢ std X]} [g ⊢ eqsd D1 D2] =
/ total d1 (unique_std _ _ d1 _) /
mlam D1 D2 ⇒ case [_ ⊢ D1] of
  | [g ⊢ std_null] ⇒ let [g ⊢ std_null] = [g ⊢ D2] in [g ⊢ refsd]
  | [g ⊢ std_pref D1'] ⇒ let [g ⊢ std_pref D2'] = [g ⊢ D2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1'] [g ⊢ D2'] in [g ⊢ refsd]
  | [g ⊢ std_sum D1' D1''] ⇒ let [g ⊢ std_sum D2' D2''] = [g ⊢ D2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1'] [g ⊢ D2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1''] [g ⊢ D2''] in [g ⊢ refsd]
  | [g ⊢ std_par D1' D1''] ⇒ let [g ⊢ std_par D2' D2''] = [g ⊢ D2] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1'] [g ⊢ D2'] in
    let [g ⊢ refsd] = unique_std [g ⊢ D1''] [g ⊢ D2''] in [g ⊢ refsd]
  | [g ⊢ std_nu \a.D1'] ⇒ let [g ⊢ std_nu \a.D2'] = [g ⊢ D2] in
    let [g,a:names ⊢ refsd] = unique_std [g,a:names ⊢ D1'] [g,a:names ⊢ D2'] in [g ⊢ refsd]
;

% Equality of derivations of notin K X
LF eqn: notin K X1 → notin M X2 → type =
  | refn: eqn N N
;

% Uniqueness of the derivation of notin K X
rec unique_notin: (g:ctx) {N1:[g ⊢ notin K[] X]} {N2:[g ⊢ notin K[] X]} [g ⊢ eqn N1 N2] =
/ total n1 (unique_notin _ _ _ n1 _) /
mlam N1 N2 ⇒ case [_ ⊢ N1] of
  | [g ⊢ not_null] ⇒ let [g ⊢ not_null] = [g ⊢ N2] in [g ⊢ refn]
  | [g ⊢ not_pref N1'] ⇒ let [g ⊢ not_pref N2'] = [g ⊢ N2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1'] [g ⊢ N2'] in [g ⊢ refn]
  | [g ⊢ not_kpref I1 N1'] ⇒ let [g ⊢ not_kpref I2 N2'] = [g ⊢ N2] in
    let refnq [g ⊢ I1] = unique_neq [g ⊢ I1] [g ⊢ I2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1'] [g ⊢ N2'] in [g ⊢ refn]
  | [g ⊢ not_sum N1' N1''] ⇒ let [g ⊢ not_sum N2' N2''] = [g ⊢ N2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1'] [g ⊢ N2'] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1''] [g ⊢ N2''] in [g ⊢ refn]
  | [g ⊢ not_par N1' N1''] ⇒ let [g ⊢ not_par N2' N2''] = [g ⊢ N2] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1'] [g ⊢ N2'] in
    let [g ⊢ refn] = unique_notin [g ⊢ N1''] [g ⊢ N2''] in [g ⊢ refn]
  | [g ⊢ not_nu \a.N1'] ⇒ let [g ⊢ not_nu \a.N2'] = [g ⊢ N2] in
    let [g,a:names ⊢ refn] = unique_notin [g,a:names ⊢ N1'] [g,a:names ⊢ N2'] in [g ⊢ refn]
;

==> anc/examples/causality-relations/connectedness.bel <==
%%% Connected proof keyed labels %%%

--open ccskp.

% a[k] and +_L a[k] are connected.
let c1:[a:names,k:keys ⊢ conn_cl (pr_base (inp a) k) (pr_suml (pr_base (inp a) k))] = [a:names,k:keys ⊢ c_a1];

% |_L |_L a[k] and |_L |_R b[m] are connected.
let c2:[a:names,b:names,k:keys,m:keys ⊢ 
conn_cl (pr_parl (pr_parl (pr_base (inp a) k))) (pr_parl (pr_parr (pr_base (inp b) m)))] =
[a:names,b:names,k:keys,m:keys ⊢ c_p1l c_p2l];

% <|_L b[m], |_R b'[m]> and |_L |_R b[m] are connected.
let c3:[b:names,m:keys ⊢ 
conn_cl (pr_sync (pr_base (inp b) m) (pr_base (out b) m)) (pr_parl (pr_parr (pr_base (inp b) m)))] =
[b:names,m:keys ⊢ c_s2l c_a1];


% +_L a[k] and |_L b[m] are not connected.
rec not_conn: [a:names,b:names,k:keys,m:keys ⊢ conn_cl (pr_suml (pr_base (inp a) k)) (pr_parl (pr_base (inp b) m))] → [⊢ false] =
/ total (not_conn) /
fn c ⇒ impossible c
;

==> anc/examples/causality-relations/dependence.bel <==
%%% Dependent proof keyed labels %%%

--open ccskp.

% a[k] and +_L a[k] are dependent.
let d1:[a:names,k:keys ⊢ dep_cl (pr_base (inp a) k) (pr_suml (pr_base (inp a) k))] = [a:names,k:keys ⊢ d_a1];

% |_L |_L a[k] and |_L |_R b[k] are dependent.
let d2:[a:names,b:names,k:keys ⊢ 
dep_cl (pr_parl (pr_parl (pr_base (inp a) k))) (pr_parl (pr_parr (pr_base (inp b) k)))] =
[a:names,b:names,k:keys ⊢ d_p1l (d_p2l key_base key_base)];

% <|_L b[m], |_R b'[m]> and |_L |_R b[m] are dependent.
let d3:[b:names,m:keys ⊢ 
dep_cl (pr_sync (pr_base (inp b) m) (pr_base (out b) m)) (pr_parl (pr_parr (pr_base (inp b) m)))] =
[b:names,m:keys ⊢ d_s2l d_a1];


% +_L a[k] and |_L b[m] are not dependent.
rec not_dep: [a:names,b:names,k:keys,m:keys ⊢ dep_cl (pr_suml (pr_base (inp a) k)) (pr_parl (pr_base (inp b) m))] → [⊢ false] =
/ total (not_dep) /
fn d ⇒ impossible d
;

==> anc/examples/causality-relations/independence.bel <==
%%% Independent proof keyed labels %%%

--open ccskp.

% |_L a[k] and |_R b[m] are independent, if k != m.
let i1:[a:names,b:names,k:keys,m:keys,i:neq k m ⊢ 
indep_cl (pr_parl (pr_base (inp a) k)) (pr_parr (pr_base (inp b) m))] =
[a:names,b:names,k:keys,m:keys,i:neq k m ⊢ i_p2l key_base key_base i];

% |_L |_L a[k] and |_L |_R b[m] are independent, if k != m.
let i2:[a:names,b:names,k:keys,m:keys,i:neq k m ⊢ 
indep_cl (pr_parl (pr_parl (pr_base (inp a) k))) (pr_parl (pr_parr (pr_base (inp b) m)))] =
[a:names,b:names,k:keys,m:keys,i:neq k m ⊢ i_p1l (i_p2l key_base key_base i)];

% <|_L |_R b[m], |_R b'[m]> and |_L |_L a[k] are independent, if k != m.
let i3:[a:names,b:names,k:keys,m:keys,i:neq m k ⊢ 
indep_cl (pr_sync (pr_parr (pr_base (inp b) m)) (pr_base (out b) m)) (pr_parl (pr_parl (pr_base (inp a) k)))] =
[a:names,b:names,k:keys,m:keys,i:neq m k ⊢ i_s2l (i_p2r key_base key_base i)];


% a[k] and +_L a[k] are not independent.
rec not_indep: [a:names,k:keys ⊢ indep_cl (pr_base (inp a) k) (pr_suml (pr_base (inp a) k))] → [⊢ false] =
/ total (not_indep) /
fn i ⇒ impossible i
;

==> anc/examples/examples-paper.bel <==
%%% Formalisation of the examples from Section 4 of the paper %%%

--open ccsk.
--open ccskp.

%%% Example 4.11

% We can encode the proof label θ = <|_L a[k],|_R 'a[k]>, considered up to α-renaming of a,
% as an open proof label:
let θ_4_11:[k:keys ⊢ pr_lab_op] = [k:keys ⊢ open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))];

% (a | 'a)\a  -[ <|_L a[k],|_R 'a[k]> ]->  (a[k] | 'a[k])\a
% This transition is encoded via the type family fstep_op for forward open transitions
let f_4_11:[k:keys ⊢ fstep_op (nu \a.(par (pref (inp a) null) (pref (out a) null)))        % (a | 'a)\a
                              (open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k)))  % <|_L a[k],|_R 'a[k]>
                              (nu \a.(par (kpref (inp a) k null) (kpref (out a) k null)))] % (a[k] | 'a[k])\a
         = [k:keys ⊢ fo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) 
                              (\a.(fc_synl (fc_pref std_null) lab_base key_base (fc_pref std_null) lab_base key_base))];
                              % fo_nu_cl and fc_synl correspond to the LTS rules res and syn

%%% Example 4.16

% In the following, we assume given names a,b and keys k,m,n, with m != k and n != k

% Transitions in Fig. 11:

% a | ('a + b)  -[ <|_L a[m],|_R +_L 'a[m]> ]->  a[m] | ('a[m] + b)
let f_4_16a:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fstep_cl (par (pref (inp a) null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_sync (pr_base (inp a) m) (pr_suml (pr_base (out a) m)))
                      (par (kpref (inp a) m null) (sum (kpref (out a) m null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fc_synl (fc_pref std_null) lab_base key_base (fc_suml (fc_pref std_null) (std_pref std_null)) (lab_suml lab_base) (key_suml key_base)];

% a | ('a + b)  -[ |_R +_L 'a[m] ]->  a | ('a[m] + b)
let f_4_16b:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fstep_cl (par (pref (inp a) null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_parr (pr_suml (pr_base (out a) m)))
                      (par (pref (inp a) null) (sum (kpref (out a) m null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fc_parr (fc_suml (fc_pref std_null) (std_pref std_null)) (key_suml key_base) (not_pref not_null)];

% a[k] | ('a + b) ~[ |_L a[k] ]~> a | ('a + b)
let b_4_16c:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             bstep_cl (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_parl (pr_base (inp a) k))
                      (par (pref (inp a) null) (sum (pref (out a) null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             bc_parl (bc_pref std_null) key_base (not_sum (not_pref not_null) (not_pref not_null))];

% a[k] | ('a + b) -[ |_R +_R b[n] ]-> a[k] | ('a + b[n])
let f_4_16d:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fstep_cl (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_parr (pr_sumr (pr_base (inp b) n)))
                      (par (kpref (inp a) k null) (sum (pref (out a) null) (kpref (inp b) n null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fc_parr (fc_sumr (fc_pref std_null) (std_pref std_null)) (key_sumr key_base) (not_kpref I2 not_null)];

% a[k] | ('a + b) -[ |_R +_R b[m] ]-> a[k] | ('a + b[m])
let f_4_16e:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fstep_cl (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_parr (pr_sumr (pr_base (inp b) m)))
                      (par (kpref (inp a) k null) (sum (pref (out a) null) (kpref (inp b) m null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fc_parr (fc_sumr (fc_pref std_null) (std_pref std_null)) (key_sumr key_base) (not_kpref I1 not_null)];

% a[k] | ('a + b) -[ |_R +_L 'a[m] ]-> a[k] | ('a[m] + b)
let f_4_16f:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fstep_cl (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                      (pr_parr (pr_suml (pr_base (out a) m)))
                      (par (kpref (inp a) k null) (sum (kpref (out a) m null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             fc_parr (fc_suml (fc_pref std_null) (std_pref std_null)) (key_suml key_base) (not_kpref I1 not_null)];

% a[k] | ('a + b) ~[ |L a[k] ]~> a | ('a[m] + b)
let b_4_16g:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq k m,I2:neq n k ⊢
             bstep_cl (par (kpref (inp a) k null) (sum (kpref (out a) m null) (pref (inp b) null)))
                      (pr_parl (pr_base (inp a) k))
                      (par (pref (inp a) null) (sum (kpref (out a) m null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq k m,I2:neq n k ⊢
             bc_parl (bc_pref std_null) key_base (not_sum (not_kpref I1 not_null) (not_pref not_null))];

% We show that two of the processes in Fig. 11 are reachable from a[k] | ('a + b):
% there is a path from a[k] | ('a + b) to the two processes

% a[k] | ('a + b[m]) is reachable from a[k] | ('a + b)
let p_4_16a:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             step* (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                   (par (kpref (inp a) k null) (sum (pref (out a) null) (kpref (inp b) m null)))] =
            [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             st_s* (sc (fwc (fc_parr (fc_sumr (fc_pref std_null) (std_pref std_null)) (key_sumr key_base) (not_kpref I1 not_null))))];

% a[m] | ('a[m] + b) is reachable from a[k] | ('a + b)
let p_4_16b:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             step* (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                   (par (kpref (inp a) m null) (sum (kpref (out a) m null) (pref (inp b) null)))] =
            [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             tr_s* (st_s* (sc (bwc (bc_parl (bc_pref std_null) key_base (not_sum (not_pref not_null) (not_pref not_null))))))
                   (st_s* (sc (fwc (fc_synl (fc_pref std_null) lab_base key_base (fc_suml (fc_pref std_null) (std_pref std_null)) (lab_suml lab_base) (key_suml key_base)))))];

% We show one example of transition that can be reversed: reversing the forward transition
% a[k] | ('a + b) -[ |_R +_L 'a[m] ]-> a[k] | ('a[m] + b), we obtain the backward transition
% a[k] | ('a[m] + b) ~[ |_R +_L 'a[m] ]~> a[k] | ('a + b)
% a[k] | ('a + b) -[ |_R +_R b[m] ]-> a[k] | ('a + b[m])
let b_4_16e:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             bstep_cl (par (kpref (inp a) k null) (sum (pref (out a) null) (kpref (inp b) m null)))
                      (pr_parr (pr_sumr (pr_base (inp b) m)))
                      (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))]
          = [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
             bc_parr (bc_sumr (bc_pref std_null) (std_pref std_null)) (key_sumr key_base) (not_kpref I1 not_null)];

% We show that a | ('a + b) is the origin process for, e.g., a[k] | ('a[m] + b):
% a[k] | ('a[m] + b) is reachable, and there exists a rooted path from a | ('a + b) to a[k] | ('a[m] + b)
let r_4_16:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
            reachable (par (kpref (inp a) k null) (sum (kpref (out a) m null) (pref (inp b) null)))] =
           [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
            rch (std_par (std_pref std_null) (std_sum (std_pref std_null) (std_pref std_null))) (tr_s*
            (st_s* (sc (fwc (fc_parl (fc_pref std_null) key_base (not_sum (not_pref not_null) (not_pref not_null))))))
            (st_s* (sc (fwc (fc_parr (fc_suml (fc_pref std_null) (std_pref std_null)) (key_suml key_base) (not_kpref I1 not_null))))))];

% We show one example of connected transitions: a | ('a + b)  -[ <|_L a[m],|_R +_L 'a[m]> ]->  a[m] | ('a[m] + b)
% and a[k] | ('a + b) ~[ |L a[k] ]~> a | ('a[m] + b) are connected
% We use a recursive function, rather than a let, since the former allows explicit type declarations;
% without those, Beluga cannot reconstruct some of the metavariables. 
rec c_4_16: {S1:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq k m,I2:neq n k ⊢ 
                 step (par (pref (inp a) null) (sum (pref (out a) null) (pref (inp b) null)))
                      (p_cl (pr_sync (pr_base (inp a) m) (pr_suml (pr_base (out a) m))))
                      (par (kpref (inp a) m null) (sum (kpref (out a) m null) (pref (inp b) null)))]}
            {S2:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq k m,I2:neq n k ⊢ 
                 step (par (kpref (inp a) k null) (sum (kpref (out a) m null) (pref (inp b) null)))
                      (p_cl (pr_parl (pr_base (inp a) k)))
                      (par (pref (inp a) null) (sum (kpref (out a) m null) (pref (inp b) null)))]}
            [a:names,b:names,k:keys,m:keys,n:keys,I1:neq k m,I2:neq n k ⊢ conn_tr S1 S2] =
/ total (c_4_16) /
mlam S1,S2 ⇒ [_ ⊢ ct S1 S2 (st_s* (sc (fwc (fc_parr (fc_suml (fc_pref std_null) (std_pref std_null)) (key_suml key_base) (not_pref not_null)))))];


%%% Example 4.22

% Recall that forget is encoded as a type family relating a CCSKP transition and its corresponding CCSK transition.
% We show that forget relates the two transitions in Figure 9.
% We assume given names a,b,c,d and keys k,k', with k != k'

% We first show the existence of the two transitions.
let t_4_22a:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
             step (par (kpref (inp b) k' (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))) (pref (out a) (pref (inp d) null)))
                  (p_cl (pr_sync (pr_suml (pr_base (inp a) k)) (pr_base (out a) k)))
                  (par (kpref (inp b) k' (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))) (kpref (out a) k (pref (inp d) null)))]
          = [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
             sc (fwc (fc_synl (fc_kpref (fc_suml (fc_pref (std_pref std_null)) (std_pref std_null)) (key_suml key_base) I) (lab_suml lab_base) (key_suml key_base) (fc_pref (std_pref std_null)) lab_base key_base))];

let t_4_22b:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
             ccsk.step (par (kpref (inp b) k' (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))) (pref (out a) (pref (inp d) null)))
                       (kl_base tau k)
                       (par (kpref (inp b) k' (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))) (kpref (out a) k (pref (inp d) null)))]
           = [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
              fw (fs_synl (fs_kpref (fs_suml (fs_pref (std_pref std_null)) (std_pref std_null)) I) (fs_pref (std_pref std_null)))];

% We show that forget relates the two transitions
rec fg_4_22a:{T:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
              step (par (kpref (inp b) k' (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))) (pref (out a) (pref (inp d) null)))
                   (p_cl (pr_sync (pr_suml (pr_base (inp a) k)) (pr_base (out a) k)))
                   (par (kpref (inp b) k' (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))) (kpref (out a) k (pref (inp d) null)))]}
             {T◦:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢    
              ccsk.step (par (kpref (inp b) k' (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))) (pref (out a) (pref (inp d) null)))
                        (kl_base tau k)
                        (par (kpref (inp b) k' (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))) (kpref (out a) k (pref (inp d) null)))]}
             [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ forget T T◦] =
/ total (fg_4_22a) /
mlam T,T◦ ⇒ case [_ ⊢ T] of
  | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ sc (fwc FT)] ⇒ (case [_ ⊢ T◦] of
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ fw FT◦] ⇒
         [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ fgfc (fg_fc FT FT◦ lab_sync (key_sync (key_suml key_base)))]
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bw BT◦] ⇒ (case [_ ⊢ BT◦] of
            | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bs_synl _ BT◦'] ⇒ impossible [_ ⊢ BT◦']
            | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bs_synr _ BT◦'] ⇒ impossible [_ ⊢ BT◦']))
  | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ sc (bwc BT)] ⇒ (case [_ ⊢ BT] of
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bc_synl _ _ _ BT' _ _] ⇒ impossible [_ ⊢ BT']
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bc_synr _ _ _ BT' _ _] ⇒ impossible [_ ⊢ BT']);

% We show that forget relates also the two subtransitions
% a.b + c  -[ +_L a[k] ]->  a[k].b + c in CCSKP and
% a.b + c  -[   a[k]   ]->  a[k].b + c in CCSK
rec fg_4_22b:{T:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢
              step (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))
                   (p_cl (pr_suml (pr_base (inp a) k)))
                   (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))]}
             {T◦:[a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢    
              ccsk.step (sum (pref (inp a) (pref (inp b) null)) (pref (inp c) null))
                        (kl_base (inp a) k)
                        (sum (kpref (inp a) k (pref (inp b) null)) (pref (inp c) null))]}
             [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ forget T T◦] =
/ total (fg_4_22b) /
mlam T,T◦ ⇒ case [_ ⊢ T] of
  | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ sc (fwc FT)] ⇒ (case [_ ⊢ T◦] of
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ fw FT◦] ⇒
         [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ fgfc (fg_fc FT FT◦ (lab_suml (lab_base)) (key_suml key_base))]
       | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ bw (bs_suml BT◦ _)] ⇒ impossible [_ ⊢ BT◦])
  | [a:names,b:names,c:names,d:names,k:keys,k':keys,I:neq k' k ⊢ sc (bwc (bc_suml BT _))] ⇒ impossible [_ ⊢ BT];


%%% Formalisation of the examples from Section 5 of the paper %%%

%%% Example 5.5

% |_R +_L 'a[m] and <|_L a[m],|_R +_L 'a[m]> are connected.
let c_5_5:[a:names,m:keys ⊢ conn_cl (pr_parr (pr_suml (pr_base (out a) m)))
                                    (pr_sync (pr_base (inp a) m) (pr_suml (pr_base (out a) m)))] 
        = [a:names,k:keys ⊢ c_s1r (c_c1l c_a1)];

% |_R +_L 'a[m] and |_R +_R b[n] are dependent.
let d_5_5:[a:names,b:names,m:keys,n:keys ⊢ dep_cl (pr_parr (pr_suml (pr_base (out a) m)))
                                                  (pr_parr (pr_sumr (pr_base (inp b) n)))]
        = [a:names,b:names,m:keys,n:keys ⊢ d_p1r d_c2l];

% |_L a[k] and |_R +_R b[n] are independent.
let i_5_5:[a:names,b:names,k:keys,n:keys,I:neq k n ⊢ indep_cl (pr_parl (pr_base (inp a) k))
                                                              (pr_parr (pr_sumr (pr_base (inp b) n)))]
        = [a:names,b:names,k:keys,n:keys,I:neq k n ⊢ i_p2l key_base (key_sumr key_base) I];


%%% Remark 5.8

% a[k] and |_R b[m] are connected.
let c_5_8:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ conn_cl (pr_base (inp a) k) (pr_parr (pr_base (inp b) m))] 
        = [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ c_a1];

% a -[ a[k] ]-> a[k] and 0 | b -[ |_R b[m] ]-> 0 | b[m] are not connected

% First, we need auxiliary lemmas
LF prf_or_kprf: names → proc → type =
  | prf: prf_or_kprf A (pref (inp A) null)
  | kprf: prf_or_kprf A (kpref (inp A) K null)
;

% If a makes a transition, the target is either a or a[m] for some m
rec aux_5_8a: {S*:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢
               step* (pref (inp a) null) X]} [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf_or_kprf a X] =
/ total s* (aux_5_8a _ s*) /
mlam S* ⇒ case [_ ⊢ S*] of
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ id_s*] ⇒ [_ ⊢ prf]
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ st_s* S] ⇒ 
    (case [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ S] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (fwc (fc_pref _))] ⇒ [_ ⊢ kprf]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (fwo F)] ⇒ impossible [_ ⊢ F])
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ tr_s* S1* S2*] ⇒
    (case aux_5_8a [_ ⊢ S1*] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf] ⇒ aux_5_8a [_ ⊢ S2*]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ kprf] ⇒ aux_5_8b [_ ⊢ S2*])
% If a[k] makes a transition, the target is either a or a[m] for some m
and rec aux_5_8b: {S*:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ 
                  step* (kpref (inp a) K[k,m] null) X]} [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf_or_kprf a X] =
/ total s* (aux_5_8b _ _ s*) /
mlam S* ⇒ case [_ ⊢ S*] of
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ id_s*] ⇒ [_ ⊢ kprf]
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ st_s* S] ⇒ 
    (case [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ S] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (fwc (fc_kpref F _ _))] ⇒ impossible [_ ⊢ F]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (fwo (fo_kpref F (\_._) _))] ⇒ impossible [_ ⊢ F]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (bwc (bc_pref _))] ⇒ [_ ⊢ prf]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (bwo (bo_kpref B (\_._) _))] ⇒ impossible [_ ⊢ B])
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ tr_s* S1* S2*] ⇒
    (case aux_5_8b [_ ⊢ S1*] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf] ⇒ aux_5_8a [_ ⊢ S2*]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ kprf] ⇒ aux_5_8b [_ ⊢ S2*])
;

% There is no path between a and 0 | b[m]
rec ns_5_8a: {S:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ 
              step* (pref (inp a) null)
                    (par null (kpref (inp b) K[k,m] null))]}
             [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ false] =
/ total s (ns_5_8a _ s) /
mlam S* ⇒ case [_ ⊢ S*] of
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ st_s* S] ⇒
    (case [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ S] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (fwc F)] ⇒ impossible [_ ⊢ F]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (fwo F)] ⇒ impossible [_ ⊢ F]
    )
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ tr_s* S1* S2*] ⇒ 
    (case aux_5_8a [_ ⊢ S1*] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf] ⇒ impossible ns_5_8a [_ ⊢ S2*]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ kprf] ⇒ impossible ns_5_8b [_ ⊢ S2*]
    )
% There is no path between a[k] and 0 | b[m]
and rec ns_5_8b: {S:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ 
                  step* (kpref (inp a) K1[k,m] null)
                        (par null (kpref (inp b) K2[k,m] null))]}
                 [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ false] =
/ total s (ns_5_8b _ _ s) /
mlam S* ⇒ case [_ ⊢ S*] of
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ st_s* S] ⇒
    (case [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ S] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (fwc F)] ⇒ impossible [_ ⊢ F]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (fwo F)] ⇒ impossible [_ ⊢ F]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ sc (bwc B)] ⇒ impossible [_ ⊢ B]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ so (bwo B)] ⇒ impossible [_ ⊢ B]
    )
  | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ tr_s* S1* S2*] ⇒ 
    (case aux_5_8b [_ ⊢ S1*] of
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ prf] ⇒ impossible ns_5_8a [_ ⊢ S2*]
       | [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ kprf] ⇒ impossible ns_5_8b [_ ⊢ S2*]
    )
;

% a -[ a[k] ]-> a[k] and 0 | b -[ |_R b[m] ]-> 0 | b[m] are not connected
rec nc_5_8a: {S1:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ 
              step (pref (inp a) null)
                   (p_cl (pr_base (inp a) k))
                   (kpref (inp a) k null)]}
             {S2:[a:names,b:names,k:keys,m:keys,I:neq m k ⊢ 
              step (par null (pref (inp b) null))
                   (p_cl (pr_parr (pr_base (inp b) m)))
                   (par null (kpref (inp b) m null))]}
             [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ conn_tr S1 S2]
           → [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ false] =
mlam S1,S2 ⇒ fn c ⇒ let [a:names,b:names,k:keys,m:keys,I:neq m k ⊢ ct _ _ S*] = c in
impossible ns_5_8a [_ ⊢ S*]
;


% a.(0 | b) -[ a[k] ]-> a[k].(0 | b) and a[k].(0 | b) -[ |_R b[m] ]-> a[k].(0 | b[m]) are connected
rec ct_5_8: {S1:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ 
                 step (pref (inp a) (par null (pref (inp b) null)))
                      (p_cl (pr_base (inp a) k))
                      (kpref (inp a) k (par null (pref (inp b) null)))]}
            {S2:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ 
                 step (kpref (inp a) k (par null (pref (inp b) null)))
                      (p_cl (pr_parr (pr_base (inp b) m)))
                      (kpref (inp a) k (par null (kpref (inp b) m null)))]}
            [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ conn_tr S1 S2] =
/ total (ct_5_8) /
mlam S1,S2 ⇒ [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ ct S1 S2 (tr_s* (st_s* S1) (st_s* S2))];


%%% Example 5.9

% The two desired transitions have been formalised above:
% At line 27, a | ('a + b)  -[ <|_L a[m],|_R +_L 'a[m]> ]->  a[m] | ('a[m] + b), named f_4_16a
% At line 67, a[k] | ('a + b) -[ |_R +_L 'a[m] ]-> a[k] | ('a[m] + b), named f_4_16f

% We prove that the two transitions are connected via the desired path.
rec c_5_9: {S1:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ 
                step (par (pref (inp a) null) (sum (pref (out a) null) (pref (inp b) null)))
                     (p_cl (pr_sync (pr_base (inp a) m) (pr_suml (pr_base (out a) m))))
                     (par (kpref (inp a) m null) (sum (kpref (out a) m null) (pref (inp b) null)))]}
           {S2:[a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ 
                step (par (kpref (inp a) k null) (sum (pref (out a) null) (pref (inp b) null)))
                     (p_cl (pr_parr (pr_suml (pr_base (out a) m))))
                     (par (kpref (inp a) k null) (sum (kpref (out a) m null) (pref (inp b) null)))]}
           [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢ conn_tr S1 S2] =
/ total (c_5_9) /
mlam S1,S2 ⇒ [a:names,b:names,k:keys,m:keys,n:keys,I1:neq m k,I2:neq n k ⊢
               ct S1 S2 (tr_s* (st_s* (sc (fwc (fc_parl (fc_pref std_null) key_base (not_sum (not_pref not_null) (not_pref not_null))))))
                               (st_s* (sc (fwc (fc_parr (fc_suml (fc_pref std_null) (std_pref std_null)) (key_suml key_base) (not_kpref I1 not_null))))))];

==> anc/examples/processes/keyed.bel <==
%%% CCSK processes with keys %%%

% a[k] is a term of type proc.
let p1:[a:names,k:keys ⊢ proc] = [a:names,k:keys ⊢ kpref (inp a) k null];

% a[k].b is a term of type proc.
let p2:[a:names,b:names,k:keys ⊢ proc] = [a:names,b:names,k:keys ⊢ kpref (inp a) k (pref (inp b) null)];

% a[k].b[m] is a term of type proc.
let p3:[a:names,b:names,k:keys,m:keys ⊢ proc] = [a:names,b:names,k:keys,m:keys ⊢ kpref (inp a) k (kpref (inp b) m null)];

% (a[k].P)\b is a term of type proc, if P is a term of type proc.
let p4:[a:names,k:keys,P:proc ⊢ proc] = [a:names,k:keys,P:proc ⊢ nu \b.(kpref (inp a) k P)];

% a[k].P | a'.Q is a term of type proc, if P and Q are terms of type proc.
let p5:[a:names,k:keys,P:proc,Q:proc ⊢ proc] = [a:names,k:keys,P:proc,Q:proc ⊢ par (kpref (inp a) k P) (pref (out a) Q)];

% a[k].P | a'[k].Q is a term of type proc, if P and Q are terms of type proc.
let p6:[a:names,k:keys,P:proc,Q:proc ⊢ proc] = [a:names,k:keys,P:proc,Q:proc ⊢ par (kpref (inp a) k P) (kpref (out a) k Q)];

==> anc/examples/processes/standard.bel <==
%%% Standard processes %%%

% (a |'a)+(a |'a) is a term of type proc.
let p1:[a:names ⊢ proc] = [a:names ⊢ sum (par (pref (inp a) null)(pref (out a) null))
(par (pref (inp a) null)(pref (out a) null))];

% (a |'a)\a is a term of type proc.
let p2:[⊢ proc] = [⊢ nu \a.(par (pref (inp a) null) (pref (out a) null))];

% a|(b\a) is a term of type proc.
let p3:[a:names,b:names ⊢ proc] = [a:names,b:names ⊢ par (pref (inp a) null) (nu \a.(pref (inp b) null))];

% a.b.c.d | 'a.'b.'c.'d is a term of type proc.
let p4:[a:names,b:names,c:names,d:names ⊢ proc] = [a:names,b:names,c:names,d:names ⊢ par
(pref (inp a) (pref (inp b) (pref (inp c) (pref (inp d) null))))
(pref (out a) (pref (out b) (pref (out c) (pref (out d) null))))];

% a + ('a | 'b) + b is a term of type proc.
let p5:[a:names,b:names ⊢ proc] = [a:names,b:names ⊢ 
sum (sum (pref (inp a) null) (par (pref (out a) null) (pref (out b) null))) (pref (inp b) null)];

% a + b + c + d is a term of type proc.
let p6:[a:names,b:names,c:names,d:names ⊢ proc] = [a:names,b:names,c:names,d:names ⊢ 
sum (sum (sum (pref (inp a) null) (pref (inp b) null)) (pref (inp c) null)) (pref (inp d) null)];

% a.a.(b+c) is a term of type proc.
let p7:[a:names,b:names,c:names ⊢ proc] = [a:names,b:names,c:names ⊢ 
pref (inp a) (pref (inp a) (sum (pref (inp b) null) (pref (inp c) null)))];

% a.a.b + a.a.c is a term of type proc.  
let p8:[a:names,b:names,c:names ⊢ proc] = [a:names,b:names,c:names ⊢ 
sum (pref (inp a) (pref (inp a) (pref (inp b) null))) (pref (inp a) (pref (inp a) (pref (inp c) null)))];

==> anc/examples/processes/stuck-keyed.bel <==
%%% "Stuck" processes with keys %%%

% a[k] | b[k] is a term of type proc.
let p1:[a:names,b:names,k:keys ⊢ proc] = [a:names,b:names,k:keys ⊢ par (kpref (inp a) k null) (kpref (inp b) k null)];

% a[k] + b[m] is a term of type proc.
let p2:[a:names,b:names,k:keys,m:keys ⊢ proc] = [a:names,b:names,k:keys,m:keys ⊢ sum (kpref (inp a) k null) (kpref (inp b) m null)];

% a.b[k] is a term of type proc.
let p3:[a:names,b:names,k:keys ⊢ proc] = [a:names,b:names,k:keys ⊢ pref (inp a) (kpref (inp b) k null)];

% a[k].b[m] | b'[m].a'[k] is a term of type proc.
let p4:[a:names,b:names,k:keys,m:keys ⊢ proc] = [a:names,b:names,k:keys,m:keys ⊢
par (kpref (inp a) k (kpref (inp b) m null)) (kpref (out b) m (kpref (out a) k null))];

% (a[k])\a is a term of type proc.
let p5:[k:keys ⊢ proc] = [k:keys ⊢ nu \a.(kpref (inp a) k null)];

==> anc/examples/processes/stuck-std.bel <==
%%% "Stuck" standard processes %%%

% a\a is a term of type proc.
let p1:[⊢ proc] = [⊢ nu \a.(pref (inp a) null)];

% 'a\a is a term of type proc.
let p2:[⊢ proc] = [⊢ nu \a.(pref (out a) null)];

% ((a.b | 'b.'a)\a)\b is a term of type proc.
let p3:[⊢ proc] = [⊢ nu \b.(nu \a.(par (pref (inp a) (pref (inp b) null)))(pref (out b) (pref (out a) null)))];

==> anc/examples/proof-labels/not-valid.bel <==
%%% Not valid proof keyed labels %%%

--open ccskp.

% <|_L a[k], |_R a'[m]> is a term of type pr_lab_cl.
let t1:[a:names,k:keys,m:keys ⊢ pr_lab_cl] = [a:names,k:keys,m:keys ⊢ pr_sync (pr_base (inp a) k) (pr_base (out a) m)];

% <|_L b[k], |_R b[k]> is a term of type pr_lab_cl.
let t2:[b:names,k:keys ⊢ pr_lab_cl] = [b:names,k:keys ⊢ pr_sync (pr_base (inp b) k) (pr_base (inp b) k)];

% <|_L +_R b[k], |_R a[m]> is a term of type pr_lab_cl.
let t3:[a:names,b:names,k:keys,m:keys ⊢ pr_lab_cl] = [a:names,b:names,k:keys,m:keys ⊢ pr_sync (pr_sumr (pr_base (inp b) k)) (pr_base (inp a) m)];


% <|_L a[k], |_R a'[m]> is not valid.
rec not_valid_t1: [a:names,k:keys,m:keys ⊢ valid_cl (pr_sync (pr_base (inp a) k) (pr_base (out a) m))] → [⊢ false] =
/ total (not_valid_t1) / 
fn v ⇒ case v of
  | [a:names,k:keys,m:keys ⊢ v_synl _ _ _ H1 _ H2] ⇒
    let [a:names,k:keys,m:keys ⊢ key_base] = [a:names,k:keys,m:keys ⊢ H1] in
    impossible [a:names,k:keys,m:keys ⊢ H2]
  | [a:names,k:keys,m:keys ⊢ v_synr _ _ _ H1 _ H2] ⇒
    let [a:names,k:keys,m:keys ⊢ key_base] = [a:names,k:keys,m:keys ⊢ H1] in
    impossible [a:names,k:keys,m:keys ⊢ H2]
;

% <|_L b[k], |_R b[k]> is not valid.
rec not_valid_t2: [b:names,k:keys ⊢ valid_cl (pr_sync (pr_base (inp b) k) (pr_base (inp b) k))] → [⊢ false] =
/ total (not_valid_t2) / 
fn v ⇒ case v of
  | [b:names,k:keys ⊢ v_synl _ _ _ _ L2 _] ⇒ impossible [b:names,k:keys ⊢ L2]
  | [b:names,k:keys ⊢ v_synr _ _ L1 _ _ _] ⇒ impossible [b:names,k:keys ⊢ L1]
;

% <|_L +_R b[k], |_R a[m]> is not valid.
rec not_valid_t3: [a:names,b:names,k:keys,m:keys ⊢ valid_cl (pr_sync (pr_sumr (pr_base (inp b) k)) (pr_base (inp a) m))] → [⊢ false] =
/ total (not_valid_t3) / 
fn v ⇒ case v of
  | [a:names,b:names,k:keys,m:keys ⊢ v_synl _ _ _ _ L2 _] ⇒ impossible [a:names,b:names,k:keys,m:keys ⊢ L2]
  | [a:names,b:names,k:keys,m:keys ⊢ v_synr _ _ L1 _ _ _] ⇒ 
    let [a:names,b:names,k:keys,m:keys ⊢ lab_sumr L1'] = [a:names,b:names,k:keys,m:keys ⊢ L1] in
    impossible [a:names,b:names,k:keys,m:keys ⊢ L1']
;

==> anc/examples/proof-labels/valid.bel <==
%%% Valid proof keyed labels %%%

--open ccskp.

% a[k] is a term of type pr_lab_cl.
let t1:[a:names,k:keys ⊢ pr_lab_cl] = [a:names,k:keys ⊢ pr_base (inp a) k];

% +_L a[k] is a term of type pr_lab_cl.
let t2:[a:names,k:keys ⊢ pr_lab_cl] = [a:names,k:keys ⊢ pr_suml (pr_base (inp a) k)];

% |_R |_L b'[m] is a term of type pr_lab_cl.
let t3:[b:names,m:keys ⊢ pr_lab_cl] = [b:names,m:keys ⊢ pr_parr (pr_parl (pr_base (out b) m))];

% <|_L b[m], |_R b'[m]> is a term of type pr_lab_cl.
let t4:[b:names,m:keys ⊢ pr_lab_cl] = [b:names,m:keys ⊢ pr_sync (pr_base (inp b) m) (pr_base (out b) m)];

% <|_L +_L a'[k], |_R |_L |_R a[k]> is a term of type pr_lab_cl.
let t5:[a:names,k:keys ⊢ pr_lab_cl] = [a:names,k:keys ⊢ pr_sync (pr_suml (pr_base (out a) k)) (pr_parl (pr_parr (pr_base (inp a) k)))];



% a[k] is a valid proof label. This is done by checking that the type (valid_cl (pr_base (inp a) k)) is inhabited.
--query 1 1 v1:(valid_cl (pr_base (inp a) k)).
% Alternatively, it is possible to use the "let" construct to check that v_base is a term of type (valid_cl (pr_base (inp a) k)).
let v1':[a:names,k:keys ⊢ valid_cl (pr_base (inp a) k)] = [a:names,k:keys ⊢ v_base];

% +_L a[k] is a valid proof label.
--query 1 1 v2:(valid_cl (pr_suml (pr_base (inp a) k))).

% |_R |_L b'[m] is a valid proof label.
--query 1 1 v3:(valid_cl (pr_parr (pr_parl (pr_base (out b) m)))).

% <|_L b[m], |_R b'[m]> is a valid proof label.
--query 1 1 v4:(valid_cl (pr_sync (pr_base (inp b) m) (pr_base (out b) m))).

% <|_L +_L a'[k], |_R |_L |_R a[k]> is a valid proof label.
--query 1 1 v5:(valid_cl (pr_sync (pr_suml (pr_base (out a) k)) (pr_parl (pr_parr (pr_base (inp a) k))))).

==> anc/examples/transitions/backward-transitions-ccsk.bel <==
%%% Forward transitions for CCSK %%%

--open ccsk.

% a[k] ~[ a[k] ]~> a
% The transition above is encoded by the type family "bstep (kpref (inp a) k null) (kl_base (inp a) k) (pref (inp a) null)".
% We show that such type family is inhabited, in particular by the term "bs_pref std_null".
let b1:[a:names,k:keys ⊢ bstep (kpref (inp a) k null) (kl_base (inp a) k) (pref (inp a) null)] 
= [a:names,k:keys ⊢ bs_pref std_null];

% a[k].b[m].X ~[ b[m] ]~> a[k].b.X, if X is standard and k != m
let b2:[a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ 
bstep (kpref (inp a) k (kpref (inp b) m X)) (kl_base (inp b) m) (kpref (inp a) k (pref (inp b) X))]
= [a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ bs_kpref (bs_pref D) I];

% a[k].b.X ~[ a[k] ]~> a.b.X, if X is standard
let b3:[a:names,b:names,k:keys,X:proc,D:std X ⊢ 
bstep (kpref (inp a) k (pref (inp b) X)) (kl_base (inp a) k) (pref (inp a) (pref (inp b) X))]
= [a:names,b:names,k:keys,X:proc,D:std X ⊢ bs_pref (std_pref D)];

% a[k].X + b.Y ~[ a[k] ]~> a.X + b.Y, if X and Y are standard
let b4:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
bstep (sum (kpref (inp a) k X) (pref (inp b) Y)) (kl_base (inp a) k) (sum (pref (inp a) X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bs_suml (bs_pref DX) (std_pref DY)];

% a[m].X | b[k].Y  ~[ a[m] ]~>  a.X | b[k].Y, if X is standard, m does not occur in Y and m != k
let b5:[a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢
bstep (par (kpref (inp a) m X) (kpref (inp b) k Y)) (kl_base (inp a) m) (par (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢ bs_parl (bs_pref D) (not_kpref I N)];

% a.X | b[k].Y  ~[ b[k] ]~>  a.X | b.Y, if Y is standard and k does not occur in X
let b6:[a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢
bstep (par (pref (inp a) X) (kpref (inp b) k Y)) (kl_base (inp b) k) (par (pref (inp a) X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢ bs_parr (bs_pref D) (not_pref N)];

% (a[k].X | 'a[k].Y)\a  ~[ τ[k] ]~>  (a.X | 'a.Y)\a, if X and Y are standard
let b7:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bstep (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y)))
(kl_base tau k) (nu \a.(par (pref (inp a) X) (pref (out a) Y)))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bs_nu (\a.(bs_synl (bs_pref DX) (bs_pref DY)))];

% ((a[k].X | 'a[k].Y)\b)\a  ~[ τ[k] ]~>  ((a.X | 'a.Y)\b)\a, if X and Y are standard
let b8:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bstep (nu \a.(nu \b.(par (kpref (inp a) k X) (kpref (out a) k Y))))
(kl_base tau k) (nu \a.(nu \b.(par (pref (inp a) X) (pref (out a) Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bs_nu (\a.(bs_nu \b.(bs_synl (bs_pref DX) (bs_pref DY))))];

==> anc/examples/transitions/backward-transitions-ccskp.bel <==
%%% Forward transitions for CCSKP %%%

--open ccskp.

% a[k] ~[ a[k] ]~> a
% The transition above is encoded by the type family "bstep_cl (kpref (inp a) k null) (pr_base (inp a) k) (pref (inp a) null)".
% We show that such type family is inhabited, in particular by the term "bc_pref std_null".
let b1:[a:names,k:keys ⊢ bstep_cl (kpref (inp a) k null) (pr_base (inp a) k) (pref (inp a) null)] 
= [a:names,k:keys ⊢ bc_pref std_null];

% a[k].b[m].X ~[ b[m] ]~> a[k].b.X, if X is standard and k != m
let b2:[a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ 
bstep_cl (kpref (inp a) k (kpref (inp b) m X)) (pr_base (inp b) m) (kpref (inp a) k (pref (inp b) X))]
= [a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ bc_kpref (bc_pref D) key_base I];

% a[k].b.X ~[ a[k] ]~> a.b.X, if X is standard
let b3:[a:names,b:names,k:keys,X:proc,D:std X ⊢ 
bstep_cl (kpref (inp a) k (pref (inp b) X)) (pr_base (inp a) k) (pref (inp a) (pref (inp b) X))]
= [a:names,b:names,k:keys,X:proc,D:std X ⊢ bc_pref (std_pref D)];

% a[k].X + b.Y ~[ +_L a[k] ]~> a.X + b.Y, if X and Y are standard
let b4:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
bstep_cl (sum (kpref (inp a) k X) (pref (inp b) Y)) (pr_suml (pr_base (inp a) k)) (sum (pref (inp a) X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bc_suml (bc_pref DX) (std_pref DY)];

% a[m].X | b[k].Y  ~[ |_L a[m] ]~>  a.X | b[k].Y, if X is standard, m does not occur in Y and m != k
let b5:[a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢
bstep_cl (par (kpref (inp a) m X) (kpref (inp b) k Y)) (pr_parl (pr_base (inp a) m)) (par (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢ bc_parl (bc_pref D) key_base (not_kpref I N)];

% a.X | b[k].Y  ~[ |_R b[k] ]~>  a.X | b.Y, if Y is standard and k does not occur in X
let b6:[a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢
bstep_cl (par (pref (inp a) X) (kpref (inp b) k Y)) (pr_parr (pr_base (inp b) k)) (par (pref (inp a) X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢ bc_parr (bc_pref D) key_base (not_pref N)];

% (a[k].X | 'a[k].Y)\a  ~[ <|_L a[k],|_R 'a[k]> ]~>  (a.X | 'a.Y)\a, if X and Y are standard
let b7:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bstep_op (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y)))
(open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))) (nu \a.(par (pref (inp a) X) (pref (out a) Y)))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
bo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(bc_synl (bc_pref DX) lab_base key_base (bc_pref DY) lab_base key_base))];

% ((a[k].X | 'a[k].Y)\b)\a  ~[ <|_L a[k],|_R 'a[k]> ]~>  ((a.X | 'a.Y)\b)\a, if X and Y are standard
let b8:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ bstep_op (nu \a.(nu \b.(par (kpref (inp a) k X) (kpref (out a) k Y))))
(open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))) (nu \a.(nu \b.(par (pref (inp a) X) (pref (out a) Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
bo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(bc_nu \b.(bc_synl (bc_pref DX) lab_base key_base (bc_pref DY) lab_base key_base)))];

==> anc/examples/transitions/events.bel <==
% Example of equivalence of transitions:
% P = a | b,  Q = a[k1] | b,  R = a | b[k0],  S = a[k1] | b[k0],
% with transitions executing a and b in either order.
rec ex_event: {T:[a:names,b:names ⊢ step (par (pref (inp a) null) (pref (out b) null)) 
                                          (p_cl (pr_parl (pr_base (inp a) (s z))))
                                          (par (kpref (inp a) (s z) null) (pref (out b) null))]}
              {T':[a:names,b:names ⊢ step (par (pref (inp a) null) (kpref (out b) (z) null))
                                          (p_cl (pr_parl (pr_base (inp a) (s z)))) 
                                          (par (kpref (inp a) (s z) null) (kpref (out b) (z) null))]}
              [a:names,b:names ⊢ equiv_tr T T'] =
/ total t (ex_event t _) /
mlam T,T' ⇒ 
case [_ ⊢ T] of
  | [a:names,b:names ⊢ sc (fwc FT)] ⇒ (case [_ ⊢ T'] of
       | [a:names,b:names ⊢ sc (fwc FT')] ⇒ [_ ⊢ et_base (etb (sdf (ftc_cl FT) (ftc_cl FT'))
         (sdf (ftc_cl (fc_parr (fc_pref std_null) key_base (not_pref not_null))) (ftc_cl (fc_parr (fc_pref std_null) key_base (not_kpref (nless (lzero z)) not_null))))
         (ind_tr (i_cc (i_p2l key_base key_base (ngreat (lzero z)))) (ct _ _ (st_s* (sc (fwc (fc_parr (fc_pref std_null) key_base (not_pref not_null))))))))]
       | [a:names,b:names ⊢ sc (bwc (bc_parl BT' _ _))] ⇒ impossible [_ ⊢ BT'])
  | [a:names,b:names ⊢ sc (bwc (bc_parl BT _ _))] ⇒ impossible [_ ⊢ BT]
;


==> anc/examples/transitions/forward-transitions-ccsk.bel <==
%%% Forward transitions for CCSK %%%

--open ccsk.

% a -[ a[k] ]-> a[k]
% The transition above is encoded by the type family "fstep (pref (inp a) null) (kl_base (inp a) k) (kpref (inp a) k null)".
% We show that such type family is inhabited, in particular by the term "fs_pref std_null".
let f1:[a:names,k:keys ⊢ fstep (pref (inp a) null) (kl_base (inp a) k) (kpref (inp a) k null)] 
= [a:names,k:keys ⊢ fs_pref std_null];

% a.X -[ a[k] ]-> a[k].X, if X is standard
let f2:[a:names,k:keys,X:proc,D:std X ⊢ fstep (pref (inp a) X) (kl_base (inp a) k) (kpref (inp a) k X)] 
= [a:names,k:keys,X:proc,D:std X ⊢ fs_pref D];

% a.b.X -[ a[k] ]-> a[k].b.X, if X is standard
let f3:[a:names,b:names,k:keys,X:proc,D:std X ⊢ 
fstep (pref (inp a) (pref (inp b) X)) (kl_base (inp a) k) (kpref (inp a) k (pref (inp b) X))]
= [a:names,b:names,k:keys,X:proc,D:std X ⊢ fs_pref (std_pref D)];

% a[k].b.X -[ b[m] ]-> a[k].b[m].X, if X is standard and k != m
let f4:[a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ 
fstep (kpref (inp a) k (pref (inp b) X)) (kl_base (inp b) m) (kpref (inp a) k (kpref (inp b) m X))]
= [a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ fs_kpref (fs_pref D) I];

% a.X + b.Y -[ a[k] ]-> a[k].X + b.Y, if X and Y are standard
let f5:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep (sum (pref (inp a) X) (pref (inp b) Y)) (kl_base (inp a) k) (sum (kpref (inp a) k X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_suml (fs_pref DX) (std_pref DY)];

% a.X + b.Y -[ b[k] ]-> a.X + b[k].Y, if X and Y are standard
let f6:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep (sum (pref (inp a) X) (pref (inp b) Y)) (kl_base (inp b) k) (sum (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_sumr (fs_pref DY) (std_pref DX)];

% a.X | b.Y  -[ a[k] ]->  a[k].X | b.Y, if X is standard and k does not occur in Y
let f7:[a:names,b:names,k:keys,X:proc,D:std X,Y:proc,N:notin k Y ⊢
fstep (par (pref (inp a) X) (pref (inp b) Y)) (kl_base (inp a) k) (par (kpref (inp a) k X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,D:std X,Y:proc,N:notin k Y ⊢ fs_parl (fs_pref D) (not_pref N)];

% a.X | b.Y  -[ b[k] ]->  a.X | b[k].Y, if Y is standard and k does not occur in X
let f8:[a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢
fstep (par (pref (inp a) X) (pref (inp b) Y)) (kl_base (inp b) k) (par (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢ fs_parr (fs_pref D) (not_pref N)];

% a.X | b[k].Y  -[ a[m] ]->  a[m].X | b[k].Y, if X is standard, m does not occur in Y and m != k
let f9:[a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢
fstep (par (pref (inp a) X) (kpref (inp b) k Y)) (kl_base (inp a) m) (par (kpref (inp a) m X) (kpref (inp b) k Y))]
= [a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢ fs_parl (fs_pref D) (not_kpref I N)];

% a.X | 'a.Y  -[ τ[k] ]->  a[k].X | 'a[k].Y, if X and Y are standard
let f10:[a:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep (par (pref (inp a) X) (pref (out a) Y)) (kl_base tau k) (par (kpref (inp a) k X) (kpref (out a) k Y))]
= [a:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_synl (fs_pref DX) (fs_pref DY)];

% (a.X)\b -[ a[k] ]-> (a[k].X)\b, if X is standard
let f11:[a:names,k:keys,X:proc,D:std X ⊢
fstep (nu \b.(pref (inp a) X)) (kl_base (inp a) k) (nu \b.(kpref (inp a) k X))]
= [a:names,k:keys,X:proc,D:std X ⊢ fs_nu \b.(fs_pref D)];

% (a.X | 'a.Y)\a  -[ τ[k] ]->  (a[k].X | 'a[k].Y)\a, if X and Y are standard
let f12:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep (nu \a.(par (pref (inp a) X) (pref (out a) Y)))
(kl_base tau k) (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y)))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_nu (\a.(fs_synl (fs_pref DX) (fs_pref DY)))];

% (a.X | 'a.Y)\a + Z  -[ τ[k] ]->  (a[k].X | 'a[k].Y)\a + Z, if X, Y and Z are standard
let f13:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y,Z:proc,DZ:std Z ⊢ fstep (sum (nu \a.(par (pref (inp a) X) (pref (out a) Y))) Z)
(kl_base tau k) (sum (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y))) Z)]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y,Z:proc,DZ:std Z ⊢
fs_suml (fs_nu \a.(fs_synl (fs_pref DX) (fs_pref DY))) DZ];

% ((a.X | 'a.Y)\a)\b  -[ τ[k] ]->  ((a[k].X | 'a[k].Y)\a)\b, if X and Y are standard
let f14:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep (nu \b.(nu \a.(par (pref (inp a) X) (pref (out a) Y))))
(kl_base tau k) (nu \b.(nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_nu (\b.fs_nu (\a.(fs_synl (fs_pref DX) (fs_pref DY))))];

% ((a.X | 'a.Y)\b)\a  -[ τ[k] ]->  ((a[k].X | 'a[k].Y)\b)\a, if X and Y are standard
let f15:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep (nu \a.(nu \b.(par (pref (inp a) X) (pref (out a) Y))))
(kl_base tau k) (nu \a.(nu \b.(par (kpref (inp a) k X) (kpref (out a) k Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fs_nu (\a.(fs_nu \b.(fs_synl (fs_pref DX) (fs_pref DY))))];

==> anc/examples/transitions/forward-transitions-ccskp.bel <==
%%% Forward transitions for CCSKP %%%

--open ccskp.

% a -[ a[k] ]-> a[k]
% The transition above is encoded by the type family "fstep_cl (pref (inp a) null) (pr_base (inp a) k) (kpref (inp a) k null)".
% We show that such type family is inhabited, in particular by the term "fc_pref std_null".
let f1:[a:names,k:keys ⊢ fstep_cl (pref (inp a) null) (pr_base (inp a) k) (kpref (inp a) k null)] 
= [a:names,k:keys ⊢ fc_pref std_null];

% a.X -[ a[k] ]-> a[k].X, if X is standard
let f2:[a:names,k:keys,X:proc,D:std X ⊢ fstep_cl (pref (inp a) X) (pr_base (inp a) k) (kpref (inp a) k X)] 
= [a:names,k:keys,X:proc,D:std X ⊢ fc_pref D];

% a.b.X -[ a[k] ]-> a[k].b.X, if X is standard
let f3:[a:names,b:names,k:keys,X:proc,D:std X ⊢ 
fstep_cl (pref (inp a) (pref (inp b) X)) (pr_base (inp a) k) (kpref (inp a) k (pref (inp b) X))]
= [a:names,b:names,k:keys,X:proc,D:std X ⊢ fc_pref (std_pref D)];

% a[k].b.X -[ b[m] ]-> a[k].b[m].X, if X is standard and k != m
let f4:[a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ 
fstep_cl (kpref (inp a) k (pref (inp b) X)) (pr_base (inp b) m) (kpref (inp a) k (kpref (inp b) m X))]
= [a:names,b:names,k:keys,m:keys,X:proc,D:std X,I:neq k m ⊢ fc_kpref (fc_pref D) key_base I];

% a.X + b.Y -[ +_L a[k] ]-> a[k].X + b.Y, if X and Y are standard
let f5:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep_cl (sum (pref (inp a) X) (pref (inp b) Y)) (pr_suml (pr_base (inp a) k)) (sum (kpref (inp a) k X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fc_suml (fc_pref DX) (std_pref DY)];

% a.X + b.Y -[ +_R b[k] ]-> a.X + b[k].Y, if X and Y are standard
let f6:[a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep_cl (sum (pref (inp a) X) (pref (inp b) Y)) (pr_sumr (pr_base (inp b) k)) (sum (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fc_sumr (fc_pref DY) (std_pref DX)];

% a.X | b.Y  -[ |_L a[k] ]->  a[k].X | b.Y, if X is standard and k does not occur in Y
let f7:[a:names,b:names,k:keys,X:proc,D:std X,Y:proc,N:notin k Y ⊢
fstep_cl (par (pref (inp a) X) (pref (inp b) Y)) (pr_parl (pr_base (inp a) k)) (par (kpref (inp a) k X) (pref (inp b) Y))]
= [a:names,b:names,k:keys,X:proc,D:std X,Y:proc,N:notin k Y ⊢ fc_parl (fc_pref D) key_base (not_pref N)];

% a.X | b.Y  -[ |_R b[k] ]->  a.X | b[k].Y, if Y is standard and k does not occur in X
let f8:[a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢
fstep_cl (par (pref (inp a) X) (pref (inp b) Y)) (pr_parr (pr_base (inp b) k)) (par (pref (inp a) X) (kpref (inp b) k Y))]
= [a:names,b:names,k:keys,X:proc,N:notin k X,Y:proc,D:std Y ⊢ fc_parr (fc_pref D) key_base (not_pref N)];

% a.X | b[k].Y  -[ |_L a[m] ]->  a[m].X | b[k].Y, if X is standard, m does not occur in Y and m != k
let f9:[a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢
fstep_cl (par (pref (inp a) X) (kpref (inp b) k Y)) (pr_parl (pr_base (inp a) m)) (par (kpref (inp a) m X) (kpref (inp b) k Y))]
= [a:names,b:names,m:keys,k:keys,X:proc,D:std X,Y:proc,N:notin m Y,I:neq m k ⊢ fc_parl (fc_pref D) key_base (not_kpref I N)];

% a.X | 'a.Y  -[ <|_L a[k],|_R 'a[k]> ]->  a[k].X | 'a[k].Y, if X and Y are standard
let f10:[a:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fstep_cl (par (pref (inp a) X) (pref (out a) Y)) (pr_sync (pr_base (inp a) k) (pr_base (out a) k)) (par (kpref (inp a) k X) (kpref (out a) k Y))]
= [a:names,k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fc_synl (fc_pref DX) lab_base key_base (fc_pref DY) lab_base key_base];

% (a.X)\b -[ a[k] ]-> (a[k].X)\b, if X is standard
let f11:[a:names,k:keys,X:proc,D:std X ⊢
fstep_cl (nu \b.(pref (inp a) X)) (pr_base (inp a) k) (nu \b.(kpref (inp a) k X))]
= [a:names,k:keys,X:proc,D:std X ⊢ fc_nu \b.(fc_pref D)];

% (a.X | 'a.Y)\a  -[ <|_L a[k],|_R 'a[k]> ]->  (a[k].X | 'a[k].Y)\a, if X and Y are standard
let f12:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep_op (nu \a.(par (pref (inp a) X) (pref (out a) Y)))
(open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))) (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y)))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(fc_synl (fc_pref DX) lab_base key_base (fc_pref DY) lab_base key_base))];

% (a.X | 'a.Y)\a + Z  -[ +_L <|_L a[k],|_R 'a[k]> ]->  (a[k].X | 'a[k].Y)\a + Z, if X, Y and Z are standard
let f13:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y,Z:proc,DZ:std Z ⊢ fstep_op (sum (nu \a.(par (pref (inp a) X) (pref (out a) Y))) Z)
(open \a.(pr_suml (pr_sync (pr_base (inp a) k) (pr_base (out a) k)))) (sum (nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y))) Z)]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y,Z:proc,DZ:std Z ⊢
fo_suml (fo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(fc_synl (fc_pref DX) lab_base key_base (fc_pref DY) lab_base key_base))) DZ];

% ((a.X | 'a.Y)\a)\b  -[ <|_L a[k],|_R 'a[k]> ]->  ((a[k].X | 'a[k].Y)\a)\b, if X and Y are standard
let f14:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep_op (nu \b.(nu \a.(par (pref (inp a) X) (pref (out a) Y))))
(open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))) (nu \b.(nu \a.(par (kpref (inp a) k X) (kpref (out a) k Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fo_nu_op (\b.fo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(fc_synl (fc_pref DX) lab_base key_base (fc_pref DY) lab_base key_base)))];

% ((a.X | 'a.Y)\b)\a  -[ <|_L a[k],|_R 'a[k]> ]->  ((a[k].X | 'a[k].Y)\b)\a, if X and Y are standard
let f15:[k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢ fstep_op (nu \a.(nu \b.(par (pref (inp a) X) (pref (out a) Y))))
(open \a.(pr_sync (pr_base (inp a) k) (pr_base (out a) k))) (nu \a.(nu \b.(par (kpref (inp a) k X) (kpref (out a) k Y))))]
= [k:keys,X:proc,DX:std X,Y:proc,DY:std Y ⊢
fo_nu_cl (\a.(occ_sync occ_basel)) (\a.lab_sync) (\a.(fc_nu \b.(fc_synl (fc_pref DX) lab_base key_base (fc_pref DY) lab_base key_base)))];

==> anc/examples/transitions/stuck-keyed-ccsk.bel <==
%%% Proof that stuck processes containing keys do not make any transition %%%

--open ccsk.

% Auxiliary lemmas
rec irreflexive_less: (g:ctx) [g ⊢ less K[] K[]] → [⊢ false] =
/ total l (irreflexive_less _ _ l) /
fn l ⇒ let [g ⊢ lsucc L] = l in irreflexive_less [g ⊢ L]
;

rec irreflexive_neq: (g:ctx) [g ⊢ neq K[] K[]] → [⊢ false] =
/ total i (irreflexive_neq _ _ i) /
fn i ⇒ case i of
  | [g ⊢ nless L] ⇒ irreflexive_less [g ⊢ L]
  | [g ⊢ ngreat L] ⇒ irreflexive_less [g ⊢ L]
;


% a[k] | b[k] does not make any backward transition.
rec stuck_p1: (g:ctx) [g ⊢ bstep (par (kpref (inp a) k null) (kpref (inp b) k null)) KL X'] → [⊢ false] =
/ total (stuck_p1) /
fn b ⇒ case b of
  | [g ⊢ bs_parl B N] ⇒ let [g ⊢ bs_pref D] = [g ⊢ B] in
                         let [g ⊢ not_kpref I N1] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bs_parr B N] ⇒ let [g ⊢ bs_pref D] = [g ⊢ B] in
                         let [g ⊢ not_kpref I N1] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bs_synl _ B] ⇒ let [g ⊢ bs_kpref B1 _] = [g ⊢ B] in impossible [g ⊢ B1]
  | [g ⊢ bs_synr B _] ⇒ let [g ⊢ bs_kpref B1 _] = [g ⊢ B] in impossible [g ⊢ B1]
;


% a[k] + b[m] does not make any backward transition.
rec stuck_p2: (g:ctx) [g ⊢ bstep (sum (kpref (inp a) k null) (kpref (inp b) m null)) KL X'] → [⊢ false] =
/ total (stuck_p2) /
fn b ⇒ case b of
  | [g ⊢ bs_suml _ D] ⇒ impossible [g ⊢ D]
  | [g ⊢ bs_sumr _ D] ⇒ impossible [g ⊢ D]
;


% a.b[k] does not make any forward transition.
rec stuck_p3_forward: (g:ctx) [g ⊢ fstep (pref (inp a) (kpref (inp b) k null)) KL X'] → [⊢ false] =
/ total (stuck_p3_forward) /
fn f ⇒ let [g ⊢ fs_pref D] = f in impossible [g ⊢ D]
;

% a.b[k] does not make any backward transition.
rec stuck_p3_backward: (g:ctx) [g ⊢ bstep (pref (inp a) (kpref (inp b) k null)) KL X'] → [⊢ false] =
/ total (stuck_p3_backward) /
fn b ⇒ impossible b
;


% a[k].b[m] | b'[m].a'[k] does not make any backward transition.
rec stuck_p4: (g:ctx) [g ⊢ neq k m] → [g ⊢ bstep (par (kpref (inp a) k (kpref (inp b) m null)) (kpref (out b) m (kpref (out a) k null))) KL X'] → [⊢ false] =
/ total (stuck_p4) /
fn i,b ⇒ case b of
  | [g ⊢ bs_parl B N] ⇒
    let [g ⊢ bs_kpref (bs_pref _) _] = [g ⊢ B] in
    let [g ⊢ not_kpref I _] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bs_parr B N] ⇒
     let [g ⊢ bs_kpref (bs_pref _) _] = [g ⊢ B] in
     let [g ⊢ not_kpref I _] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bs_synl BL BR] ⇒
    let [g ⊢ bs_kpref (bs_pref _) _] = [g ⊢ BL] in
    let [g ⊢ bs_kpref (bs_pref _) _] = [g ⊢ BR] in impossible irreflexive_neq i
  | [g ⊢ bs_synr B _] ⇒
     let [g ⊢ bs_kpref (bs_kpref B1 _) _] = [g ⊢ B] in impossible [g ⊢ B1]
;


% (a[k])\a does not make any backward transition.
rec stuck_p5: (g:ctx) [g ⊢ bstep (nu \a.(kpref (inp a) k null)) KL X'] → [⊢ false] =
/ total (stuck_p5) /
fn b ⇒ let [g ⊢ bs_nu \a.B] = b in
let [g,a:names ⊢ bs_kpref B1 _] = [g,a:names ⊢ B] in
impossible [g,a:names ⊢ B1]
;

==> anc/examples/transitions/stuck-keyed-ccskp.bel <==
%%% Proof that stuck processes containing keys do not make any transition %%%

--open ccskp.

% Auxiliary lemmas
rec irreflexive_less: (g:ctx) [g ⊢ less K[] K[]] → [⊢ false] =
/ total l (irreflexive_less _ _ l) /
fn l ⇒ let [g ⊢ lsucc L] = l in irreflexive_less [g ⊢ L]
;

rec irreflexive_neq: (g:ctx) [g ⊢ neq K[] K[]] → [⊢ false] =
/ total (irreflexive_neq _ _ i) /
fn i ⇒ case i of
  | [g ⊢ nless L] ⇒ irreflexive_less [g ⊢ L]
  | [g ⊢ ngreat L] ⇒ irreflexive_less [g ⊢ L]
;


% For the first process a[k] | b[k], we prove that it is stuck w.r.t. both forward and backward, both closed and open transition.
% For the following processes, we will omit the proof for the trivial types of transitions.

% a[k] | b[k] does not make any forward closed transition.
rec stuck_p1_fclosed: (g:ctx) [g ⊢ fstep_cl (par (kpref (inp a) k null) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p1_fclosed) /
fn f ⇒ case f of
  | [g ⊢ fc_parl F _ _] ⇒ let [g ⊢ fc_kpref F1 _ _] = [g ⊢ F] in impossible [g ⊢ F1]
  | [g ⊢ fc_parr F _ _] ⇒ let [g ⊢ fc_kpref F1 _ _] = [g ⊢ F] in impossible [g ⊢ F1]
  | [g ⊢ fc_synl F _ _ _ _ _] ⇒ let [g ⊢ fc_kpref F1 _ _] = [g ⊢ F] in impossible [g ⊢ F1]
  | [g ⊢ fc_synr F _ _ _ _ _] ⇒ let [g ⊢ fc_kpref F1 _ _] = [g ⊢ F] in impossible [g ⊢ F1]
;

% a[k] | b[k] does not make any forward open transition.
rec stuck_p1_fopen: (g:ctx) [g ⊢ fstep_op (par (kpref (inp a) k null) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p1_fopen) /
fn f ⇒ case f of
  | [g ⊢ fo_parl F (\_._) _] ⇒ let [g ⊢ fo_kpref F1 (\_._) _] = [g ⊢ F] in impossible [g ⊢ F1]
  | [g ⊢ fo_parr F (\_._) _] ⇒ let [g ⊢ fo_kpref F1 (\_._) _] = [g ⊢ F] in impossible [g ⊢ F1]
;

% a[k] | b[k] does not make any backward closed transition.
rec stuck_p1_bclosed: (g:ctx) [g ⊢ bstep_cl (par (kpref (inp a) k null) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p1_bclosed) /
fn b ⇒ case b of
  | [g ⊢ bc_parl B H N] ⇒ let [g ⊢ bc_pref D] = [g ⊢ B] in
                           let [g ⊢ key_base] = [g ⊢ H] in
						   let [g ⊢ not_kpref I N1] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bc_parr B H N] ⇒ let [g ⊢ bc_pref D] = [g ⊢ B] in
                           let [g ⊢ key_base] = [g ⊢ H] in
						   let [g ⊢ not_kpref I N1] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bc_synl _ _ _ BR LR _] ⇒ let [g ⊢ bc_pref _] = [g ⊢ BR] in impossible [g ⊢ LR]
  | [g ⊢ bc_synr BL LL _ _ _ _] ⇒ let [g ⊢ bc_pref _] = [g ⊢ BL] in impossible [g ⊢ LL]
;

% a[k] | b[k] does not make any backward open transition.
rec stuck_p1_bopen: (g:ctx) [g ⊢ bstep_op (par (kpref (inp a) k null) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p1_bopen) /
fn b ⇒ case b of
  | [g ⊢ bo_parl B (\a.H) N] ⇒ let [g ⊢ bo_kpref B1 (\_._) _] = [g ⊢ B] in impossible [g ⊢ B1]
  | [g ⊢ bo_parr B (\a.H) N] ⇒ let [g ⊢ bo_kpref B1 (\_._) _] = [g ⊢ B] in impossible [g ⊢ B1]
;


% a[k] + b[m] does not make any backward closed transition.
rec stuck_p2: (g:ctx) [g ⊢ bstep_cl (sum (kpref (inp a) k null) (kpref (inp b) m null)) θ X'] → [⊢ false] =
/ total (stuck_p2) /
fn b ⇒ case b of
  | [g ⊢ bc_suml _ D] ⇒ impossible [g ⊢ D]
  | [g ⊢ bc_sumr _ D] ⇒ impossible [g ⊢ D]
;


% a.b[k] does not make any forward closed transition.
rec stuck_p3_forward: (g:ctx) [g ⊢ fstep_cl (pref (inp a) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p3_forward) /
fn f ⇒ let [g ⊢ fc_pref D] = f in impossible [g ⊢ D]
;

% a.b[k] does not make any backward closed transition.
rec stuck_p3_backward: (g:ctx) [g ⊢ bstep_cl (pref (inp a) (kpref (inp b) k null)) θ X'] → [⊢ false] =
/ total (stuck_p3_backward) /
fn b ⇒ impossible b
;


% a[k].b[m] | b'[m].a'[k] does not make any backward closed transition.
rec stuck_p4: (g:ctx) [g ⊢ neq k m] → [g ⊢ bstep_cl (par (kpref (inp a) k (kpref (inp b) m null)) (kpref (out b) m (kpref (out a) k null))) θ X'] → [⊢ false] =
/ total (stuck_p4) /
fn i,b ⇒ case b of
  | [g ⊢ bc_parl B H N] ⇒
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ B] in
    let [g ⊢ key_base] = [g ⊢ H] in
    let [g ⊢ not_kpref I _] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bc_parr B H N] ⇒ 
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ B] in
    let [g ⊢ key_base] = [g ⊢ H] in
    let [g ⊢ not_kpref I _] = [g ⊢ N] in impossible irreflexive_neq [g ⊢ I]
  | [g ⊢ bc_synl BL _ HL BR _ HR] ⇒ 
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ BL] in
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ BR] in
    let [g ⊢ key_base] = [g ⊢ HL] in
    let [g ⊢ key_base] = [g ⊢ HR] in impossible irreflexive_neq i
  | [g ⊢ bc_synr BL _ HL BR _ HR] ⇒ 
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ BL] in
    let [g ⊢ bc_kpref (bc_pref _) _ _] = [g ⊢ BR] in
    let [g ⊢ key_base] = [g ⊢ HL] in
    let [g ⊢ key_base] = [g ⊢ HR] in impossible irreflexive_neq i
;


% (a[k])\a does not make any backward closed transition.
rec stuck_p5: (g:ctx) [g ⊢ bstep_cl (nu \a.(kpref (inp a) k null)) θ X'] → [⊢ false] =
/ total (stuck_p5) /
fn b ⇒ let [g ⊢ bc_nu \a.B] = b in
let [g,a:names ⊢ bc_kpref B1 _ _] = [g,a:names ⊢ B] in
impossible [g,a:names ⊢ B1]
;

==> anc/examples/transitions/stuck-std-ccsk.bel <==
%%% Proof that stuck standard processes do not make any forward transition %%%

--open ccsk.

% a\a does not make any forward transition.
rec stuck_p1: (g:ctx) [g ⊢ fstep (nu \a.(pref (inp a) null)) KL X'] → [⊢ false] =
/ total (stuck_p1) /
fn f ⇒ let [g ⊢ fs_nu \a.F] = f in impossible [g,a:names ⊢ F]
;

% 'a\a does not make any forward transition.
rec stuck_p2: (g:ctx) [g ⊢ fstep (nu \a.(pref (out a) null)) KL X'] → [⊢ false] =
/ total (stuck_p2) /
fn f ⇒ let [g ⊢ fs_nu \a.F] = f in impossible [g,a:names ⊢ F]
;

% ((a.b | 'b.'a)\a)\b does not make any forward transition.
rec stuck_p3: (g:ctx) [g ⊢ fstep (nu \b.(nu \a.(par (pref (inp a) (pref (inp b) null)))(pref (out b) (pref (out a) null)))) KL X'] → [⊢ false] =
/ total (stuck_p3) /
fn f ⇒ let [g ⊢ fs_nu \b.F] = f in
let [g,b:names ⊢ fs_nu \a.F1] = [g,b:names ⊢ F] in
case [g,b:names,a:names ⊢ F1] of
  | [g,b:names,a:names ⊢ fs_parl F2 _] ⇒ impossible [g,b:names,a:names ⊢ F2]
  | [g,b:names,a:names ⊢ fs_parr F2 _] ⇒ impossible [g,b:names,a:names ⊢ F2]
  | [g,b:names,a:names ⊢ fs_synl FL FR] ⇒ let [g,b:names,a:names ⊢ fs_pref D] = [g,b:names,a:names ⊢ FL] in
                                           impossible [g,b:names,a:names ⊢ FR]
;

==> anc/examples/transitions/stuck-std-ccskp.bel <==
%%% Proof that stuck standard processes do not make any forward transition %%%

--open ccskp.

% a\a does not make any forward closed transition.
rec stuck_p1_closed: (g:ctx) [g ⊢ fstep_cl (nu \a.(pref (inp a) null)) θ X'] → [⊢ false] =
/ total (stuck_p1_closed) /
fn f ⇒ let [g ⊢ fc_nu \a.F] = f in impossible [g,a:names ⊢ F]
;

% a\a does not make any forward open transition.
rec stuck_p1_open: (g:ctx) [g ⊢ fstep_op (nu \a.(pref (inp a) null)) θ X'] → [⊢ false] =
/ total (stuck_p1_open) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)] ⇒ let [g,a:names ⊢ fc_pref D] = [g,a:names ⊢ F] in impossible [g,a:names ⊢ L]
  | [g ⊢ fo_nu_op \a.F] ⇒ impossible [g,a:names ⊢ F]
;


% 'a\a does not make any forward closed transition.
rec stuck_p2_closed: (g:ctx) [g ⊢ fstep_cl (nu \a.(pref (out a) null)) θ X'] → [⊢ false] =
/ total (stuck_p2_closed) /
fn f ⇒ let [g ⊢ fc_nu \a.F] = f in impossible [g,a:names ⊢ F]
;

% 'a\a does not make any forward open transition.
rec stuck_p2_open: (g:ctx) [g ⊢ fstep_op (nu \a.(pref (out a) null)) θ X'] → [⊢ false] =
/ total (stuck_p2_open) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F)] ⇒ let [g,a:names ⊢ fc_pref D] = [g,a:names ⊢ F] in impossible [g,a:names ⊢ L]
  | [g ⊢ fo_nu_op \a.F] ⇒ impossible [g,a:names ⊢ F]
;


% ((a.b | 'b.'a)\a)\b does not make any forward closed transition.
rec stuck_p3_closed: (g:ctx) [g ⊢ fstep_cl (nu \b.(nu \a.(par (pref (inp a) (pref (inp b) null)))(pref (out b) (pref (out a) null)))) θ X'] → [⊢ false] =
/ total (stuck_p3_closed) /
fn f ⇒ let [g ⊢ fc_nu \b.F] = f in
let [g,b:names ⊢ fc_nu \a.F1] = [g,b:names ⊢ F] in
case [g,b:names,a:names ⊢ F1] of
  | [g,b:names,a:names ⊢ fc_parl F2 _ _] ⇒ impossible [g,b:names,a:names ⊢ F2]
  | [g,b:names,a:names ⊢ fc_parr F2 _ _] ⇒ impossible [g,b:names,a:names ⊢ F2]
;

% ((a.b | 'b.'a)\a)\b does not make any forward open transition.
rec stuck_p3_open: (g:ctx) [g ⊢ fstep_op (nu \b.(nu \a.(par (pref (inp a) (pref (inp b) null)))(pref (out b) (pref (out a) null)))) θ X'] → [⊢ false] =
/ total (stuck_p3_open) /
fn f ⇒ case f of
  | [g ⊢ fo_nu_cl (\b.O) (\b.L) (\b.F)] ⇒ 
    let [g,b:names ⊢ fc_nu \a.F1] = [g,b:names ⊢ F] in
    let [g,b:names,a:names ⊢ fc_parr F2 _ _] = [g,b:names,a:names ⊢ F1] in
    let [g,b:names,a:names ⊢ fc_pref D] = [g,b:names,a:names ⊢ F2] in
    let [g,b:names ⊢ lab_parr L1] = [g,b:names ⊢ L] in impossible [g,b:names ⊢ L1]
  | [g ⊢ fo_nu_op \b.F] ⇒ (case [g,b:names ⊢ F] of
       | [g,b:names ⊢ fo_nu_cl (\a.O) (\a.L) (\a.F1)] ⇒
         let [g,b:names,a:names ⊢ fc_parl F2 _ _] = [g,b:names,a:names ⊢ F1] in
         let [g,b:names,a:names ⊢ fc_pref D] = [g,b:names,a:names ⊢ F2] in
         let [g,b:names,a:names ⊢ lab_parl L1] = [g,b:names,a:names ⊢ L] in impossible [g,b:names,a:names ⊢ L1]
       | [g,b:names ⊢ fo_nu_op \a.F1] ⇒ (case [g,b:names,a:names ⊢ F1] of
            | [g,b:names,a:names ⊢ fo_parl F2 (\_._) _] ⇒ impossible [g,b:names,a:names ⊢ F2]
            | [g,b:names,a:names ⊢ fo_parr F2 (\_._) _] ⇒ impossible [g,b:names,a:names ⊢ F2]))
;

==> anc/makefile <==
# # # # # # # # # # # # # # # # # # # #
# This makefile uses some dummy .success
# files to track when the last successful
# compilation took place. The .cfg files
# are "touched" when one of their
# dependency is updated, so that the
# makefile knows that they need to be
# re-compiled.
# # # # # # # # # # # # # # # # # # # #

all: code test

# The sources of the test are the .cfg 
# files in run/examples/ that begins with ex-
# The targets are obtained by replacing
# .cfg by .success.
TEST-SOURCES := $(wildcard run/examples/ex-*.cfg)
TEST-TARGETS := $(patsubst %.cfg,%.success,$(TEST-SOURCES))

code: run/code.success
test: $(TEST-TARGETS)

# This rule implies that the run/code.cfg file requires the .bel files in the code/ folder.

run/code.cfg: code/*/*.bel
	@touch $@

# This rule implies that the run/ex-%.cfg files (with % being replaced by some actual name)
# require the .bel files in the examples/%/ and code/ folders.
# The % is pattern-matched on both sides, while the * is just a wildcard.

run/examples/ex-%.cfg: examples/%/*.bel  code/*.bel
	@touch $@

run/%.success: run/%.cfg
	beluga $<
	@echo "Last successful compilation of $<:" $$(date) > $@

clean:
	rm -f run/*.success run/examples/*.success
count:
	cloc --read-lang-def=beluga_cloc_config.txt --by-file code/ && \
	cloc --read-lang-def=beluga_cloc_config.txt --by-file examples/

# The following phony rule
# 1. copies the run/, code/ and examples/ folders and the run_all.cfg file into a coverage/ folder
# 2. appends to every .bel file the "--coverage" pragma
# 3. initiates a coverage check on all the .bel files in the development
# 4. deletes the coverage/ folder

.PHONY: coverage
coverage:
	$(info Creating and compiling beluga files using --coverage pragma.)
	@mkdir -p coverage
	@rsync -rupE run code examples run_all.cfg coverage
	@find coverage/ -name "*.bel" -exec sed -i '1s/^/--coverage\n/' {} + 
	@beluga coverage/run_all.cfg && echo "Compilation of code using --coverage pragma successful."
	@rm -rf coverage


==> anc/overview.md <==
# Formalising "Concurrency, Causality and Conflict via Independence in Reversible Calculi"

This document provides an overview of the source code accompanying the paper 
*"Concurrency, Causality and Conflict via Independence in Reversible Calculi"*
by C. Aubert, G. Cecilia, I. Phillips and I. Ulidowski. The formalisation builds
upon the artifact for the paper [*"A Formalization of the Reversible Concurrent
Calculus CCSK<sup>P</sup> in Beluga"*](https://doi.org/10.4204/EPTCS.425.5)
([Zenodo](https://doi.org/10.5281/zenodo.16179366)),
refining the existing development and substantially extending it with new results.

The [**Description of the Encoding**](#description-of-the-encoding) section discusses the main formalisation
choices in detail and highlights the differences between the paper and the code.
The [**Paper-to-Artifact Table**](#paper-to-artifact-table) then concisely lists the definitions, proofs and
examples from the paper and links them to their counterparts in the formalisation.


------------------------------------------------------------------------

## Description of the Encoding

We proceed section by section.

### 4: CCSK<sup>P</sup> and CCSK

------------------------------------------------------------------------

#### 4.1: Definition of CCSK<sup>P</sup>

##### Definition 4.1: (Co)-names, labels and keys

[Names](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L3-L5) are encoded as a type without constructors; this type is dynamically inhabited through the use of [contexts](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L30-L31) and contextual variables. This is standard for Beluga formalisations of concurrent calculi where restriction is treated as a binding operator (see, e.g., [*"Mechanizing Session-Types using a Structural View: Enforcing Linearity without Linearity"*](https://doi.org/10.1145/3622810) or [*"A Beluga Formalization of the Harmony Lemma in the π-Calculus"*](https://doi.org/10.4204/EPTCS.404.1)).

Conversely, [keys](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L7-L11) are encoded by an explicit type isomorphic to the natural numbers, equipped with a decidable [inequality](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L58-L62) predicate (`neq`) at the LF level. This choice simplifies the encodings of keyed labels, proof labels and keyed prefixes by avoiding meta-level functions indexed by keys, while preserving infinite branching over keys in forward transition rules.

The encodings of [labels](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L13-L18) and [keyed labels](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L5-L8) are as expected.

Observe also that, since we lack polymorphism, equalities for different types need to be defined via a separate predicate for each type (e.g., [equality of keys](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L37-L40)).

##### Definition 4.3: Processes

In the paper, processes are not considered modulo α-equivalence, i.e., processes that differ only in the choice of names bound by restrictions are not identified. This is traditional for pen-and-paper presentations of CCS and its reversible extensions, starting from [*"A Calculus of Communicating Systems"*](https://doi.org/10.1007/3-540-10235-3), where the syntax of processes is not quotiented by α-equivalence.

In the encoding, conversely, [processes](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L20-L28) are considered modulo α-renaming and restriction is considered a binding operation; this choice is standard for formalisations of concurrent calculi such as the π-calculus (see, e.g., [*"π-calculus in (Co)Inductive Type Theory"*](https://doi.org/10.1016/S0304-3975(00)00095-5) or [*"Proof Search Specifications of Bisimulation and Modal Logics for the π-calculus"*](https://doi.org/10.1145/1656242.1656248)). Names bound by restrictions are represented as arguments of meta-level functions, following the higher-order abstract syntax (HOAS) approach; this allows α-renaming and capture-avoiding substitutions to be delegated to the meta-level.

The set of keys of a process *keys(X)* is not encoded explicitly, as it would require additional machinery for emptiness and (non-)membership. Instead, we provide two type families encoding [standard processes (`std`)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L64-L71) and [non-occurrence of a key in a process (`notin`)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L73-L81), both defined by induction on the structure of the given process. Note that, to define the latter, we make use of the decidable inequality predicate for keys `neq` mentioned above.

##### Definition 4.5: Proof labels

As detailed in Beluga's Breach 4.10, identifying processes up to α-equivalence also requires to identify *some* proof labels by α-equivalence: this leads to the encoding of closed proof labels and open proof labels, which constitutes another difference between the paper development and the formalisation.

[Closed proof labels (`pr_lab_cl`)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L17-L25) represent proof labels without any name identification (i.e., as in Definition 4.5). Their encoding is by design over-expressive, allowing any two proof labels to be paired regardless of their key or label. This allows us to handle a simpler definition and a more direct induction principle. Well-formedness is recovered through a separate [validity](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L80-L91) predicate, which rules out spurious proof labels; this predicate will be explicitly added to the statements of lemmas and theorems whenever required (see, e.g., the statement of [Proposition 5.6 (second implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-two.bel#L606-L606)).

[Open proof labels (`pr_lab_op`)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L27-L30) represent proof labels up to α-renaming of a name occurring in them. They are encoded as meta-level functions from names to closed proof labels. We extend the [validity](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L93-L97) predicate to open proof labels, to capture exactly those that are used as labels of LTS transitions: an open proof label *\a.θ* is valid if it is the α-equivalence class of a valid closed proof label *θ*, the identified name *a* occurs in *θ*, and *a* does not occur in its label *lab(θ)*. The label function `lab` and occurrence predicate `occurs` are defined below.

In the encoding, we also denote by [proof labels (`pr_lab`)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L32-L36) the union of closed and open proof labels. They also have their own [validity](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L99-L103) predicate.

*Remark*: the notation used in the artifact differs slightly from that of the paper. Specifically, "proof labels" in the paper correspond to "closed proof labels" in the artifact, while "proof labels" in the artifact denote the union of closed and open proof labels.

##### Definition 4.8: Label and key functions

The encoding of the [label and key of a closed proof label](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L38-L56) is by induction on the structure of the closed proof label. For some results, it is useful to extend the notion of key to proof labels ([key of a proof label](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L58-L62)). Note that the label of an (open) proof label is in general undefined.

Since the label and key of a proof label are defined as relations, it is useful to prove that they are [functional and total](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique.bel#L6-L66).

##### Definition 4.9: LTS for CCSK<sup>P</sup>

As explained in the [Definition 4.3 subsection](#definition-43-processes), emptiness of *keys(X)* is encoded via `std`, while non-membership of a key in *keys(X)* is encoded via `notin`.

The encoding distinguishes between closed and open transition rules, depending on whether the used proof label is closed or open. Thus, we have [closed forward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L111-L129), [open forward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L131-L148), [closed backward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L156-L174) and [open backward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L176-L194) transitions. They can be paired together by direction or by label, with the four combinations of [forward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L150-L154), [backward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L196-L200), [closed](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L202-L206) and [open](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L208-L212) transitions. [Combined](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L214-L218) transitions are encoded as the union of closed and open transitions.

For restrictions (and, without loss of generality, in the forward case), the [`fc_nu`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L128-L128) rule encodes only the transitions where the restricted name *a* does not occur in the used closed proof label *θ*; non-occurrence is enforced by having *θ* not depend on *a* in the premise of the rule. The case where *a* occurs in *θ* is recovered by the [`fo_nu_cl`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L133-L135) rule, where we require *a* to occur in *θ* but not in the label of *θ*; the presence of the auxiliary type [`occurs`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L64-L73), that enforces the occurrence of *a* in *θ*, is necessary to avoid capturing the transitions already encoded via `fc_nu`, thus ensuring that the transition between two given processes (if it exists) is unique. Finally, the [`fo_nu_op`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L146-L147) rule propagates open transitions in the case of nested restrictions.

Note that the [original formalisation](https://doi.org/10.5281/zenodo.16179366) does not distinguish between closed and open proof labels or transitions, and the transition rule for restrictions prevents the restricted name *a* from occurring in *θ*; the encoding is incomplete, since the transitions where *a* occurs in *θ* are not captured.

##### Remark 4.12: Paths, connected transitions

[Paths](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L220-L225) are formalised via the reflexive and transitive closure of the combined transition relation (`step`). [Connected transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L232-L235) are encoded according to their informal definition.

##### Definition 4.14: Reachable processes

[Reachable processes](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L227-L230) are encoded according to their informal definition, using the predicate for standard processes `std` instead of the set of keys of a process *keys(X)*. Similarly to the validity predicate, the hypothesis of reachability will be explicitly added to the statements of lemmas and theorems whenever required (see, e.g., the statement of [Proposition 5.6 (first implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-one.bel#L10-L11)).

##### Lemma 4.15: [Loop lemma](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/basic-properties.bel#L33-L109)

The two implications of the loop lemma are proved separately, and further split between closed and open transitions.

The [`basic-properties.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/basic-properties.bel) file where the proof is located additionally contains a couple of lemmas relating the `std` and `notin` predicates, as well as a generalisation of the loop lemma to paths. 

##### Lemma 4.17: [Unique derivation trees of CCSK<sup>P</sup> transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique-step.bel#L562-L588)

We actually prove a slightly stronger result than in the paper: given two processes, if there is one transition between them, the transition and its derivation tree are unique. The proof addresses closed and open transitions, as well as forward and backward transitions, separately, and proceeds by induction on the length of the derivation tree of the given transition. This lemma and most of the auxiliary results required to prove it are in the [`ccskp/unique-step.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique-step.bel) file; for instance, the file includes an [auxiliary lemma](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique-step.bel#L276-L336) showing that, for any given source and target processes, there cannot simultaneously exist both a closed and an open transition between them. The proof relies also on the uniqueness of the derivation trees of the predicates used in the LTS rules ([`neq`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/unique.bel#L31-L41), [`std`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/unique.bel#L48-L63), [`notin`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/unique.bel#L70-L88), [`lab`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique.bel#L68-L82), [`key`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique.bel#L84-L99) and [`occurs`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique.bel#L101-L117)).

------------------------------------------------------------------------

#### 4.2: Bijection between CCSK<sup>P</sup> and CCSK

*Remark:* the encoding makes use of two modules, namely [`ccskp`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L3-L3) and [`ccsk`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L3-L3), that enclose the basic definitions for the respective calculi; this allows the same name to be reused for corresponding types (e.g., `fstep`, `bstep` or `step`). Outside of the modules, one can write `ccskp.step` and `ccsk.step` to refer to the type `step` in the `ccskp` and `ccsk` module respectively.

Throughout the rest of the development, we choose to open the `ccskp` module, meaning that every unqualified reference such as `step` is interpreted as `ccskp.step`, while CCSK definitions must be prefixed by their module name.

Some definitions and lemmas regarding CCSK<sup>P</sup> and CCSK could not be enclosed in the modules (e.g., the type `same_direction`). For these, we adopt the convention of using the unqualified name for CCSK<sup>P</sup> (e.g., [`same_direction`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L155-L155)) and prefixing the corresponding CCSK name with `ccsk_` (e.g., [`ccsk_same_direction`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/defs-and-properties.bel#L49-L49)).

##### Definition 4.19: LTS for CCSK

As in CCSK<sup>P</sup>, we use the types `std` and `notin` instead of *keys(X)*. Unlike CCSK<sup>P</sup>, no transition needs to use α-equivalence classes of keyed labels (all the problematic cases in CCSK<sup>P</sup>, involving a synchronisation within a restriction, now simply use the keyed label *τ[k]*, that is invariant under α-renaming of the processes involved), and thus no distinction between closed and open rules is needed. [Forward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L10-L29), [backward](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L31-L50) and [combined](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L214-L218) LTS rules are encoded as expected.

Additionally, we define [paths](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L58-L63) and [connected transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L65-L68) for CCSK; similarly, we prove the [loop lemma](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/basic-properties.bel#L5-L37) for CCSK.

##### Lemma 4.20: [Unique derivation trees of CCSK transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/unique-step.bel#L205-L217)

As in CCSK<sup>P</sup>, the proof addresses forward and backward transitions separately, and the `code/ccsk/unique-step.bel` file contains all the auxiliary lemmas required.

##### Definition 4.21: Mappings between CCSK<sup>P</sup> and CCSK

We define the [proof forgetful mapping](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/definitions.bel#L53-L59) and the [proof enrichment mapping](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/definitions.bel#L61-L67) as relations. We use four separate type families, that express the corresponding definition in the four closed/open and forward/backward combinations. We do not build those type families inductively, by case analysis on the given transition; instead, as in Definition 4.21, these type families just relate two transitions that satisfy the required typing conditions.

One then needs to show that these relations are actually functions, i.e., that they are functional and total. The proof of totality is particularly important in this context since it shows how the two mappings are actually constructed, by induction on the structure of the transition in the domain. The proofs, respectively contained in the [`bijection/functionality.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/functionality.bel) and [`bijection/totality.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/totality.bel) files, are split between the closed/open and forward/backward combinations, and make use of the auxiliary lemmas in the [`ccskp/lemmas-bijection.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/lemmas-bijection.bel) file. One delicate aspect to consider when building the mappings is the fact that, on the CCSK<sup>P</sup> side, we have the union of two disjoint types `fstep_cl` and `fstep_op`, whereas on the CCSK side we have only one type `ccsk.fstep`: in particular, in the case of restrictions for the proof enrichment mapping, we make use of the decidability of the predicate `occurs` to determine whether a given CCSK transition needs to be mapped to a closed or an open CCSK<sup>P</sup> transition.

##### Lemma 4.24: [Bijection between CCSK and CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/bijection.bel)

The proof, again split between the closed/open and forward/backward combinations, follows immediately from the application of the stronger versions of Lemmas 4.17 and 4.20 (uniqueness of the derivations of CCSK<sup>P</sup> and CCSK transitions) and their auxiliary lemmas.

------------------------------------------------------------------------

### 5: Complementarity of Independence and Dependence for CCSK<sup>P</sup> and CCSK

##### Definition 5.1: Relations on proof labels

The encodings of the [relations on closed proof labels](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L239-L321) follow their informal counterparts in Figures 14 and 15. We also extend the definitions to (open) proof labels, by requiring the corresponding judgment to hold for every possible instantiation of the bound name.

##### Remark 5.4:

The proofs that independence is [irreflexive](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L3-L20) and [symmetric](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L22-L48), that [independent proof labels have different keys](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L50-L150), that connectedness is [reflexive](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L152-L171) and [symmetric](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L173-L203), and that dependence is [reflexive](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L205-L224) and [symmetric](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L226-L258) are carried out by straightforward inductions on the structure of the given relation. The results are proved both for closed proof labels and for proof labels.

##### Proposition 5.6: Correspondence between connectedness of transitions and connectedness of proof labels

The two implications of this proposition are proved separately. Both implications make use of a number of auxiliary lemmas, that can be found in the [`ccskp/lemmas-connectedness-one.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/lemmas-connectedness-one.bel) and [`ccskp/lemmas-connectedness-two.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/lemmas-connectedness-two.bel) files respectively. These include: lemmas to infer the structure of the target process of a path, known its source; lemmas that, given a path between two processes, allow us to build a path between their subprocesses; lemmas showing that each valid proof label *θ* is realised (i.e., there exists a transition using *θ* as proof label and whose source is standard process); lemmas that, given a path, use it to build new paths.

The proof of [Proposition 5.6 (first implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-one.bel) is long and tedious, but mostly follows the original informal argument in [*"Dependence and Independence for Reversible Process Calculi"*](https://doi.org/10.48550/ARXIV.2410.14699). It can be proved for both closed and open transitions/proof labels.

The proof of [Proposition 5.6 (second implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-two.bel) diverges significantly from the original informal argument, that leveraged a short proposition incorrectly; moreover, it can only be proved for closed transitions/proof labels, being false for open transitions/proof labels (see Beluga's Breach 5.7 or the comments in the [`ccskp/connectedness-relationship-two.bel` file](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-two.bel) for more details). In short, we first prove a base case of the proposition, where additional information can be inferred; thanks to this additional information, we can then prove a stronger version of the proposition, from which the original statement immediately follows.

The proof is adapted from the one in the [original formalisation](https://doi.org/10.5281/zenodo.16179366) and the proof strategy is described in detail in the corresponding paper [*"A Formalization of the Reversible Concurrent Calculus CCSK<sup>P</sup> in Beluga"*](https://doi.org/10.4204/EPTCS.425.5).

##### Theorem 5.10: Complementarity on proof labels

We separately prove its [first item](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L265-L290), [second item](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L292-L321), [third item (first part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L335-L405) and [third item (second part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L407-L440). The proofs are carried out by straightforward inductions on the structure of the given relation. The results are proved both for closed proof labels and for proof labels.

##### Definition 5.11: Relations on CCSK<sup>P</sup> transitions

The [relations on CCSK<sup>P</sup> transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L326-L334) are encoded according to their informal definition.

##### Definition 5.12: Relations on CCSK transitions

The [relations on CCSK transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/complementarity.bel#L3-L19) are encoded according to their informal definition.

##### Proposition 5.13: Complementarity on transitions

The proof of [complementarity on CCSK<sup>P</sup> transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L452-L471) makes use of Proposition 5.6(1) and Theorem 5.10(3). The proof of [complementarity on CCSK transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/complementarity.bel#L41-L66) leverages the bijection with CCSK<sup>P</sup> to conclude in the same manner.

------------------------------------------------------------------------

### 6: Applying the Axiomatic Approach to CCSK<sup>P</sup> and CCSK

The structure of both the [`ccskp/axioms/`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms) and [`ccsk/axioms/`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms) folders is the following:

- `defs-and-properties.bel` contains definitions required to state the basic axioms, properties of these new definitions, and additional properties of the LTS useful to prove the axioms and properties of the axiomatic approach.
- `events.bel` contains the definition of events and some related properties.
- For each axiom/property, there is a corresponding file proving it (e.g., `sp.bel` for SP, the Square Property).

Moreover, the [`bijection/lemmas-lifting.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel) file contains proofs of properties that can be transferred from one LTS to another; these will be useful to prove that the axiomatic theory holds for CCSK.

More details are given below.

------------------------------------------------------------------------

#### 6.1: Mechanised Proofs of Axioms for CCSK<sup>P</sup>

##### Proposition 6.1: The LTS of CCSK<sup>P</sup> is pre-reversible

The additional definitions include coercions from forward and backward transitions to combined transitions ([`forw_to_comb`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L6-L10) and [`back_to_comb`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L35-L39)), the inverse of a combined transition ([`inv_tr`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L110-L113)), and same and opposite direction of transitions ([`same_direction`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L154-L158) and [`opp_direction`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L160-L164)). The auxiliary properties proved include, e.g., the proof that [backward transitions cannot use keys not present in their source](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L269-L292).

The proof of [SP](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/sp.bel#L1030-L1092) follows the original argument in [*"The Correctness of Concurrencies in (Reversible) Concurrent Calculi"*](https://doi.org/10.1016/J.JLAMP.2023.100924) and uses three auxiliary lemmas proved by induction on the structure of the given transitions. Each lemma, that has two transitions in the hypotheses, is split into four lemmas, according to the closed/open combinations of the two transitions. For this reason the proof is long and tedious, but rather straightforward.

Note that the encoding explicitly requires the pairs of transitions at opposite sides of the square to have the same direction: this may look redundant w.r.t. the informal statement of SP, but it is not. SP is usually stated in the axiomatic setting, where a forward transition and its inverse use syntactically different labels; thus, equality of labels implicitly implies same direction. In CCSK<sup>P</sup> and CCSK, instead, a forward transition and its inverse use the same label; thus, the pen-and-paper statement of SP for such calculi needs to explicit require equality of directions, in addition to labels.

For [BTI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/bti.bel#L341-L350), we first prove that [two backward transitions are either equal or independent](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/bti.bel#L314-L332), from which the statement of BTI follows. Similarly to SP, the first result is split between the various closed/open combinations.

For [WF](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/wf.bel#L92-L106): recall that a binary relation *<* on a set *X* is well-founded if it contains no infinite descending chains  *... < x_{n+1} < x_n < ... < x_1 < x_0*. Constructively, well-foundedness is typically defined via the inductive predicate of accessibility: an element *x* of *X* is accessible if every element *x' < x* is accessible. In other words, if *x* is accessible, then each descending chain ending with *x_0* is finite. Well-foundedness of *<* is shown by proving that every element in *X* is accessible (for some examples, see the definitions of well-foundedness in Rocq and Agda, or [*"POPLMark Reloaded: Mechanizing Proofs by Logical Relations"*](https://doi.org/10.1017/S0956796819000170)). In our setting, we take *X* as the set of all processes and *<* is defined by: *P < Q* iff there exists a forward transition *t: P --[θ]--> Q*. To prove WF, we show that each process is accessible.

The proof of [PCI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/pci.bel#L3-L14) is immediate, given the symmetry of independence.

We additionally provide a proof of [ID](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/id.bel#L20-L68), following the argument sketched in [*"An Axiomatic Theory for Reversible Computation"*](https://doi.org/10.1145/3648474).

##### Definition 6.2: Events

We encode the "simplified" definition of [events](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/events.bel#L3-L21) as in Definition 6.2. We then prove that it is [equivalent](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/events.bel#L24-L108) to the "general" definition of events in Definition 2.4: given transitions *t*, *u*, *u'* and *t'* as in Definition 6.2, we show that the independence of *t* and *u* propagates to all pairs of adjacent transitions, and that the given commuting square is non-degenerate.

##### Proposition 6.3: Other properties of the LTSI of CCSK<sup>P</sup>

The proofs of [IRE](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/ire.bel#L3-L12), [CIRE](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/cire.bel#L3-L11) and [RPI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/rpi.bel#L3-L10) are immediate. [ED](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/ed.bel#L3-L9) follows from FLD, that is proved in a separate file.

##### Proposition 6.5: [FLD holds for the LTSI of CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/fld.bel#L159-L168)

The proof is split between closed and open transitions, is carried out by induction on the structure of the given transition, and requires a couple of [technical lemmas about restrictions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/fld.bel#L50-L123).

##### Theorem 6.6: The axiomatic theory holds for the LTSI of CCSK<sup>P</sup>

The proof of this theorem consists of the axioms and properties proved for Propositions 6.1 and 6.3.

------------------------------------------------------------------------

#### 6.2: Mechanised Proofs of Axioms for CCSK

The [`defs-and-properties.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/defs-and-properties.bel) file contains additional definitions and properties needed to state and prove the axioms, and the [`events.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/events.bel) file contains the simplified definition of events.

The proofs of the axioms and properties for CCSK are mostly carried out by leveraging the bijection to transfer the proofs of the same properties from CCSK<sup>P</sup>; the [`bijection/lemmas-lifting.bel`](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel) file contains proofs of properties that can be transferred from one LTS to another. Among them, one difficulty was proving that if two CCSK transitions are equivalent, then their enriched versions in CCSK<sup>P</sup> are also equivalent (second part of Proposition 6.7 below).

##### Proposition 6.7: Events are stable under bijection

The [first part of Proposition 6.7](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L113-L137) is carried out by induction on the derivation of the equivalence hypothesis. In the base case of the equivalence definition, we rely on the fact that [the forgetful mapping preserves equality of labels](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L79-L102).

The [second part of Proposition 6.7](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L146-L217) is again proved by induction on the derivation of the equivalence hypothesis; however, one cannot proceed as in the first part of the proposition, since the enrichment mapping does not preserve equality of labels. The result would therefore have to be proved by analyzing the structure of the transitions case by case; this approach is computationally infeasible, as the theorem statement involves four CCSK transitions and four CCSK<sup>P</sup> transitions, requiring further case distinctions between forward/backward and open/closed. Instead, by applying the forgetful and enrichment mappings and the proved axioms for CCSK<sup>P</sup>, we identified and established an [auxiliary lemma](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/defs-and-properties.bel#L250-L1990) that provides a sufficient condition to conclude the proof. The auxiliary lemma itself is proved by case analysis on four CCSK transitions and accounts for approximately 1.7k lines of code. More details can be found in the paper and in the inline comments of the corresponding Beluga files.

##### Proposition 6.8: The LTSI of CCSK is pre-reversible; Theorem 6.9: The axiomatic theory holds for the LTSI of CCSK

The proofs of [SP](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/sp.bel#L9-L30), [BTI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/bti.bel#L3-L33), [WF](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/wf.bel#L3-L24), [PCI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/pci.bel#L3-L34), [ID](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/id.bel#L20-L67), [IRE](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/ire.bel#L3-L14), [CIRE](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/cire.bel#L3-L16), [RPI](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/rpi.bel#L3-L13) and [ED](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/ed.bel#L3-L21) are mostly straightforward and are carried out by leveraging the bijection to transfer the proofs of the same properties from CCSK<sup>P</sup>. PCI, IRE, CIRE and ED require in particular Proposition 6.7.



------------------------------------------------------------------------

## Paper-to-Artifact Table

The following table pairs up definitions, proofs and examples from the paper with those from the Beluga code.

| Definitions/Proofs/Examples                                                                                                                                                                                                                                           | Paper       | File                                          | Beluga reference                                                          |
|-----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------|-------------|-----------------------------------------------|---------------------------------------------------------------------------|
| [Definition 4.1 (Names)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L3-L5)                                                                               | Section 4.1 | code/shared/definitions.bel                   | names                                                                     |
| [Definition 4.1 (Labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L13-L18)                                                                            | Section 4.1 | code/shared/definitions.bel                   | labels                                                                    |
| [Definition 4.1 (Keys)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L7-L11)                                                                               | Section 4.1 | code/shared/definitions.bel                   | keys                                                                      |
| [Definition 4.1 (Keyed labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L5-L8)                                                                          | Section 4.1 | code/ccsk/definitions.bel                     | key_lab                                                                   |
| [Beluga's Breach 4.2 (Contexts)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L30-L31)                                                                     | Section 4.1 | code/shared/definitions.bel                   | ctx                                                                       |
| [Beluga's Breach 4.2 (Inequality of keys)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L58-L62)                                                           | Section 4.1 | code/shared/definitions.bel                   | neq                                                                       |
| [Definition 4.3 (Processes)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L20-L28)                                                                         | Section 4.1 | code/shared/definitions.bel                   | proc                                                                      |
| [Definition 4.3 (Standard processes)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L64-L71)                                                                | Section 4.1 | code/shared/definitions.bel                   | std                                                                       |
| [Beluga's Breach 4.4 (Non-occurrence of keys in processes)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/shared/definitions.bel#L73-L81)                                          | Section 4.1 | code/shared/definitions.bel                   | notin                                                                     |
| [Definition 4.5 (Closed proof labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L17-L25)                                                                | Section 4.1 | code/ccskp/definitions.bel                    | pr_lab_cl                                                                 |
| [Beluga's Breach 4.7 (Valid closed proof labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L80-L91)                                                     | Section 4.1 | code/ccskp/definitions.bel                    | valid_cl                                                                  |
| [Definition 4.8 (Label and key of a proof label)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L38-L56)                                                     | Section 4.1 | code/ccskp/definitions.bel                    | lab, key                                                                  |
| [Definition 4.9 (Forward LTS for CCSK<sup>P</sup>)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L111-L148)                                                 | Section 4.1 | code/ccskp/definitions.bel                    | fstep_cl, fstep_op                                                        |
| [Definition 4.9 (Backward LTS for CCSK<sup>P</sup>)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L156-L194)                                                | Section 4.1 | code/ccskp/definitions.bel                    | bstep_cl, bstep_op                                                        |
| [Definition 4.9 (Combined LTS for CCSK<sup>P</sup>)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L214-L218)                                                | Section 4.1 | code/ccskp/definitions.bel                    | step                                                                      |
| [Beluga's Breach 4.10 (Open proof labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L27-L30)                                                            | Section 4.1 | code/ccskp/definitions.bel                    | pr_lab_op                                                                 |
| [Example 4.11](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L6-L19)                                                                                        | Section 4.1 | examples/examples-paper.bel                   | θ_4_11, f_4_11                                                            |
| [Remark 4.12 (Paths)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L220-L225)                                                                               | Section 4.1 | code/ccskp/definitions.bel                    | step*                                                                     |
| [Remark 4.12 (Connected CCSK<sup>P</sup> transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L232-L235)                                              | Section 4.1 | code/ccskp/definitions.bel                    | conn_tr                                                                   |
| [Definition 4.14 (Reachable processes)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L227-L230)                                                             | Section 4.1 | code/ccskp/definitions.bel                    | reachable                                                                 |
| [Lemma 4.15 (Loop lemma)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/basic-properties.bel#L33-L109)                                                                       | Section 4.1 | code/ccskp/basic-properties.bel               | loop_lemma_one, loop_lemma_two                                            |
| [Example 4.16](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L21-L135)                                                                                      | Section 4.1 | examples/examples-paper.bel                   | from f_4_16a to c_4_16                                                    |
| [Lemma 4.17 (Unique derivation trees of CCSK<sup>P</sup> transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique-step.bel#L562-L588)                              | Section 4.1 | code/ccskp/unique-step.bel                    | unique_step                                                               |
| [Auxiliary lemma for Lemma 4.17](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/unique-step.bel#L276-L336)                                                                    | Section 4.1 | code/ccskp/unique-step.bel                    | no_fstep_cl_and_op, no_bstep_cl_and_op                                    |
| [Definition 4.19 (Forward LTS for CCSK)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L10-L29)                                                               | Section 4.2 | code/ccsk/definitions.bel                     | fstep                                                                     |
| [Definition 4.19 (Backward LTS for CCSK)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L31-L50)                                                              | Section 4.2 | code/ccsk/definitions.bel                     | bstep                                                                     |
| [Definition 4.19 (Combined LTS for CCSK)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/definitions.bel#L52-L56)                                                              | Section 4.2 | code/ccsk/definitions.bel                     | step                                                                      |
| [Lemma 4.20 (Unique derivation trees of CCSK transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/unique-step.bel#L205-L217)                                           | Section 4.2 | code/ccsk/unique-step.bel                     | ccsk_unique_step                                                          |
| [Definition 4.21 (Proof forgetful mapping)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/definitions.bel#L53-L59)                                                       | Section 4.2 | code/bijection/definitions.bel                | forget                                                                    |
| [Definition 4.21 (Proof enrichment mapping)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/definitions.bel#L61-L67)                                                      | Section 4.2 | code/bijection/definitions.bel                | enrich                                                                    |
| [Example 4.22](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L138-L199)                                                                                     | Section 4.2 | examples/examples-paper.bel                   | from t_4_22a to fg_4_22b                                                  |
| [Beluga's Breach 4.23 (Functionality of forget and enrich)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/functionality.bel)                                             | Section 4.2 | code/bijection/functionality.bel              | functional_forget, functional_enrich                                      |
| [Beluga's Breach 4.23 (Totality of forget and enrich)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/totality.bel)                                                       | Section 4.2 | code/bijection/totality.bel                   | total_forget, total_enrich                                                |
| [Beluga's Breach 4.23 (Auxiliary lemmas)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/lemmas-bijection.bel)                                                                | Section 4.2 | code/ccskp/lemmas-bijection.bel               | from str_labl to str_bstep_open                                           |
| [Lemma 4.24 (Bijection between CCSK and CCSK<sup>P</sup>)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/bijection.bel)                                                  | Section 4.2 | code/bijection/bijection.bel                  | inverse_one, inverse_two                                                  |
| [Definition 5.1 (Relations on proof labels)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L239-L321)                                                        | Section 5   | code/ccskp/definitions.bel                    | conn, dep, indep                                                          |
| [Remark 5.4 (Independence is irreflexive)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L3-L20)                                                         | Section 5   | code/ccskp/complementarity.bel                | irreflexive_indep                                                         |
| [Remark 5.4 (Independence is symmetric)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L22-L48)                                                          | Section 5   | code/ccskp/complementarity.bel                | symmetric_indep                                                           |
| [Remark 5.4 (Independent proof labels have different keys)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L50-L150)                                      | Section 5   | code/ccskp/complementarity.bel                | indep_impl_diff_keys                                                      |
| [Remark 5.4 (Connectedness is reflexive)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L152-L171)                                                       | Section 5   | code/ccskp/complementarity.bel                | reflexive_conn                                                            |
| [Remark 5.4 (Connectedness is symmetric)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L173-L203)                                                       | Section 5   | code/ccskp/complementarity.bel                | symmetric_conn                                                            |
| [Remark 5.4 (Dependence is reflexive)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L205-L224)                                                          | Section 5   | code/ccskp/complementarity.bel                | reflexive_dep                                                             |
| [Remark 5.4 (Dependence is symmetric)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L226-L258)                                                          | Section 5   | code/ccskp/complementarity.bel                | symmetric_dep                                                             |
| [Example 5.5](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L204-L219)                                                                                      | Section 5   | examples/examples-paper.bel                   | from c_5_5 to i_5_5                                                       |
| [Proposition 5.6 (first implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-one.bel)                                                      | Section 5   | code/ccskp/connectedness-relationship-one.bel | conn_rel_one                                                              |
| [Proposition 5.6 (second implication)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/connectedness-relationship-two.bel)                                                     | Section 5   | code/ccskp/connectedness-relationship-two.bel | conn_rel_two                                                              |
| [Remark 5.8](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L222-L333)                                                                                       | Section 5   | examples/examples-paper.bel                   | from c_5_8 to ct_5_8                                                      |
| [Example 5.9](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/examples/examples-paper.bel#L336-L355)                                                                                      | Section 5   | examples/examples-paper.bel                   | c_5_9                                                                     |
| [Theorem 5.10 (first item)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L265-L290)                                                                     | Section 5   | code/ccskp/complementarity.bel                | indep_impl_conn                                                           |
| [Theorem 5.10 (second item)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L292-L321)                                                                    | Section 5   | code/ccskp/complementarity.bel                | dep_impl_conn                                                             |
| [Theorem 5.10 (third item, first part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L335-L405)                                                         | Section 5   | code/ccskp/complementarity.bel                | conn_impl_dep_or_indep                                                    |
| [Theorem 5.10 (third item, second part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L407-L440)                                                        | Section 5   | code/ccskp/complementarity.bel                | impossible_dep_and_indep                                                  |
| [Definition 5.11 (Relations on CCSK<sup>P</sup> transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/definitions.bel#L326-L334)                                       | Section 5   | code/ccskp/definitions.bel                    | indep_tr, dep_tr                                                          |
| [Definition 5.12 (Relations on CCSK transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/complementarity.bel#L3-L19)                                                   | Section 5   | code/ccsk/complementarity.bel                 | ccsk_indep_tr, ccsk_dep_tr                                                |
| [Proposition 5.13 (Complementarity on CCSK<sup>P</sup> transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/complementarity.bel#L452-L471)                            | Section 5   | code/ccskp/complementarity.bel                | conn_tr_impl_dep_tr_or_indep_tr, impossible_dep_tr_and_indep_tr           |
| [Proposition 5.13 (Complementarity on CCSK transitions)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/complementarity.bel#L41-L66)                                           | Section 5   | code/ccsk/complementarity.bel                 | ccsk_conn_tr_impl_dep_tr_or_indep_tr, ccsk_impossible_dep_tr_and_indep_tr |
| [Proposition 6.1 (The LTSI of CCSK<sup>P</sup> is pre-reversible)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms)                                                     | Section 6.1 | Files in code/ccskp/axioms/                   |                                                                           |
| [Coercion from backward to combined CCSK<sup>P</sup> transitions](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L35-L39)                      | Section 6.1 | code/ccskp/axioms/defs-and-properties.bel     | back_to_comb                                                              |
| [Auxiliary lemma (Totality of back_to_comb)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L41-L51)                                           | Section 6.1 | code/ccskp/axioms/defs-and-properties.bel     | total_back_to_comb                                                        |
| [Auxiliary lemma (Backward transitions cannot use keys not present in their source)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L269-L292) | Section 6.1 | code/ccskp/axioms/defs-and-properties.bel     | key_in_bstep_cl                                                           |
| [Square property (SP) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/sp.bel#L1030-L1092)                                                         | Section 6.1 | code/ccskp/axioms/sp.bel                      | sp                                                                        |
| [Type encoding the existence of a diagram as in SP](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/sp.bel#L1023-L1027)                                                 | Section 6.1 | code/ccskp/axioms/sp.bel                      | square                                                                    |
| [Backward transitions are either equal or independent](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/bti.bel#L314-L332)                                               | Section 6.1 | code/ccskp/axioms/bti.bel                     | bti_equiv                                                                 |
| [Backward transitions are independent (BTI) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/bti.bel#L341-L350)                                    | Section 6.1 | code/ccskp/axioms/bti.bel                     | bti                                                                       |
| [Well-founded (WF) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/wf.bel#L92-L106)                                                               | Section 6.1 | code/ccskp/axioms/wf.bel                      | wf                                                                        |
| [Propagation of coinitial independence (PCI) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/pci.bel#L3-L14)                                      | Section 6.1 | code/ccskp/axioms/pci.bel                     | pci                                                                       |
| [Independence of diamonds (ID) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/id.bel#L20-L68)                                                    | Section 6.1 | code/ccskp/axioms/id.bel                      | id                                                                        |
| [Definition 6.2 (Events) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/events.bel#L3-L21)                                                       | Section 6.1 | code/ccskp/axioms/events.bel                  | equiv_tr                                                                  |
| [Equivalence of the two definitions of events](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/events.bel#L24-L108)                                                     | Section 6.1 | code/ccskp/axioms/events.bel                  | from indep_tr_in_diamond_one to non_degenerate_diamonds_two               |
| [Composable transitions with same direction cannot have same label](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/defs-and-properties.bel#L828-L846)                  | Section 6.1 | code/ccskp/axioms/defs-and-properties.bel     | no_composable_fw_tr_with_same_label, no_composable_bw_tr_with_same_label  |
| [Proposition 6.3 (Other properties of the LTSI of CCSK<sup>P</sup>)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms)                                                   | Section 6.1 | Files in code/ccskp/axioms/                   |                                                                           |
| [Equivalent transitions are connected](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/events.bel#L112-L126)                                                            | Section 6.1 | code/ccskp/axioms/events.bel                  | equiv_tr_are_connected                                                    |
| [Independence respects events (IRE) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/ire.bel#L3-L12)                                               | Section 6.1 | code/ccskp/axioms/ire.bel                     | ire                                                                       |
| [Coinitial independence respects events (CIRE) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/cire.bel#L3-L11)                                   | Section 6.1 | code/ccskp/axioms/cire.bel                    | cire                                                                      |
| [Reversing preserves independence (RPI) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/rpi.bel#L3-L10)                                           | Section 6.1 | code/ccskp/axioms/rpi.bel                     | rpi                                                                       |
| [Event determinism (ED) for CCSK<sup>P</sup>](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/ed.bel#L3-L9)                                                             | Section 6.1 | code/ccskp/axioms/ed.bel                      | ed                                                                        |
| [Proposition 6.5 (Forward label determinism, FLD)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/fld.bel#L159-L168)                                                   | Section 6.1 | code/ccskp/axioms/fld.bel                     | fld                                                                       |
| [Auxiliary lemmas for Proposition 6.5](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccskp/axioms/fld.bel#L50-L123)                                                                | Section 6.1 | code/ccskp/axioms/fld.bel                     | no_trans_diff_dependency, no_fstep_cl_and_op_fld                          |
| [Auxiliary definitions and lemmas for Section 6.2](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/defs-and-properties.bel)                                              | Section 6.2 | code/ccsk/axioms/defs-and-properties.bel      |                                                                           |
| [Definition 6.2 (Events) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/events.bel#L3-L17)                                                                    | Section 6.2 | code/ccsk/axioms/events.bel                   | ccsk_equiv_tr                                                             |
| [Auxiliary lemmas to transfer properties from one LTS to another](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel)                                      | Section 6.2 | code/bijection/lemmas-lifting.bel             |                                                                           |
| [Proposition 6.7 (first part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L113-L137)                                                               | Section 6.2 | code/bijection/lemmas-lifting.bel             | forget_preserves_equiv_tr                                                 |
| [Proposition 6.7 (second part)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L146-L217)                                                              | Section 6.2 | code/bijection/lemmas-lifting.bel             | enrich_preserves_equiv_tr                                                 |
| [The forgetful mapping preserves equality of labels](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L79-L102)                                          | Section 6.2 | code/bijection/lemmas-lifting.bel             | injective_forget_on_labels                                                |
| [Auxiliary lemma for Proposition 6.7, second part](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/defs-and-properties.bel#L250-L1990)                                   | Section 6.2 | code/ccsk/axioms/defs-and-properties.bel      | unique_diamonds                                                           |
| [Proposition 6.8 (The LTSI of CCSK is pre-reversible)](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms)                                                                  | Section 6.2 | Files in code/ccsk/axioms/                    |                                                                           |
| [Square property (SP) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/sp.bel#L9-L30)                                                                           | Section 6.2 | code/ccsk/axioms/sp.bel                       | ccsk_sp                                                                   |
| [Backward transitions are independent (BTI) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/bti.bel#L3-L33)                                                    | Section 6.2 | code/ccsk/axioms/bti.bel                      | ccsk_bti                                                                  |
| [Well-founded (WF) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/wf.bel#L3-L24)                                                                              | Section 6.2 | code/ccsk/axioms/wf.bel                       | ccsk_wf                                                                   |
| [The forgetful mapping preserves having the same direction](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/bijection/lemmas-lifting.bel#L4-L25)                                     | Section 6.2 | code/bijection/lemmas-lifting.bel             | forget_preserves_same_direction                                           |
| [Propagation of coinitial independence (PCI) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/pci.bel#L3-L34)                                                   | Section 6.2 | code/ccsk/axioms/pci.bel                      | ccsk_pci                                                                  |
| [Independence of diamonds (ID) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/id.bel#L20-L67)                                                                 | Section 6.2 | code/ccsk/axioms/id.bel                       | ccsk_id                                                                   |
| [Independence respects events (IRE) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/ire.bel#L3-L14)                                                            | Section 6.2 | code/ccsk/axioms/ire.bel                      | ccsk_ire                                                                  |
| [Coinitial independence respects events (CIRE) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/cire.bel#L3-L16)                                                | Section 6.2 | code/ccsk/axioms/cire.bel                     | ccsk_cire                                                                 |
| [Reversing preserves independence (RPI) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/rpi.bel#L3-L13)                                                        | Section 6.2 | code/ccsk/axioms/rpi.bel                      | ccsk_rpi                                                                  |
| [Event determinism (ED) for CCSK](https://github.com/CinRC/Formalising-Concurrency-Causality-and-Conflict-via-Independence-in-Reversible-Calculi/blob/805756a/code/ccsk/axioms/ed.bel#L3-L21)                                                                         | Section 6.2 | code/ccsk/axioms/ed.bel                       | ccsk_ed                                                                   |


==> anc/run/code.cfg <==
% This .cfg file gathers all the .bel files
% defining and proving properties about our 
% systems.

../code/shared/definitions.bel
../code/shared/unique.bel
../code/shared/basic-properties.bel
../code/ccsk/definitions.bel
../code/ccsk/basic-properties.bel
../code/ccsk/unique-step.bel
../code/ccskp/definitions.bel
../code/ccskp/unique.bel
../code/ccskp/basic-properties.bel
../code/ccskp/lemmas-connectedness-one.bel
../code/ccskp/connectedness-relationship-one.bel
../code/ccskp/lemmas-connectedness-two.bel
../code/ccskp/connectedness-relationship-two.bel
../code/ccskp/complementarity.bel
../code/ccskp/unique-step.bel
../code/ccskp/lemmas-bijection.bel
../code/bijection/definitions.bel
../code/bijection/functionality.bel
../code/bijection/totality.bel
../code/bijection/bijection.bel
../code/ccskp/axioms/defs-and-properties.bel
../code/ccskp/axioms/events.bel
../code/ccskp/axioms/bti.bel
../code/ccskp/axioms/sp.bel
../code/ccskp/axioms/wf.bel
../code/ccskp/axioms/pci.bel
../code/ccskp/axioms/id.bel
../code/ccskp/axioms/fld.bel
../code/ccskp/axioms/ire.bel
../code/ccskp/axioms/cire.bel
../code/ccskp/axioms/rpi.bel
../code/ccskp/axioms/ed.bel
../code/ccsk/complementarity.bel
../code/ccsk/axioms/defs-and-properties.bel
../code/ccsk/axioms/events.bel
../code/bijection/lemmas-lifting.bel
../code/ccsk/axioms/bti.bel
../code/ccsk/axioms/sp.bel
../code/ccsk/axioms/wf.bel
../code/ccsk/axioms/pci.bel
../code/ccsk/axioms/id.bel
../code/ccsk/axioms/ire.bel
../code/ccsk/axioms/cire.bel
../code/ccsk/axioms/rpi.bel
../code/ccsk/axioms/ed.bel


==> anc/run/examples/ex-causality-relations.cfg <==
% Run examples of causality relations

% Load definitions
../../code/shared/definitions.bel
../../code/ccskp/definitions.bel

% Examples of connected proof labels
../../examples/causality-relations/connectedness.bel

% Examples of dependent proof labels
../../examples/causality-relations/dependence.bel

% Examples of independent proof labels
../../examples/causality-relations/independence.bel

==> anc/run/examples/ex-paper.cfg <==
% Load shared definitions
../../code/shared/definitions.bel

% Load CCSK definitions
../../code/ccsk/definitions.bel

% Load CCSKP definitions
../../code/ccskp/definitions.bel

% Load forget and enrich functions between CCSKP and CCSK
../../code/bijection/definitions.bel

% Examples from Section 4 and 5 of the paper
../../examples/examples-paper.bel

==> anc/run/examples/ex-processes.cfg <==
% Run examples of processes

% Load definitions
../../code/shared/definitions.bel

% Examples of standard (i.e., pure CCS) processes
../../examples/processes/standard.bel

% Examples of stuck standard processes
../../examples/processes/stuck-std.bel

% Examples of processes containing keys
../../examples/processes/keyed.bel

% Examples of stuck processes containing keys
../../examples/processes/stuck-keyed.bel

==> anc/run/examples/ex-proof-labels.cfg <==
% Run examples of proof keyed labels

% Load definitions
../../code/shared/definitions.bel
../../code/ccskp/definitions.bel

% Examples of valid proof keyed labels
../../examples/proof-labels/valid.bel

% Examples of not valid proof keyed labels
../../examples/proof-labels/not-valid.bel

==> anc/run/examples/ex-transitions.cfg <==
% Run examples of transitions

% Load shared definitions
../../code/shared/definitions.bel

% Load CCSK definitions
../../code/ccsk/definitions.bel

% Examples of forward CCSK transitions
../../examples/transitions/forward-transitions-ccsk.bel
% Examples of backward CCSK transitions
../../examples/transitions/backward-transitions-ccsk.bel

% Proof that some stuck standard processes cannot make any transition
../../examples/transitions/stuck-std-ccsk.bel
% Proof that some stuck keyed processes cannot make any transition
../../examples/transitions/stuck-keyed-ccsk.bel

% Load CCSKP definitions
../../code/ccskp/definitions.bel

% Examples of forward CCSKP transitions
../../examples/transitions/forward-transitions-ccskp.bel
% Examples of backward CCSKP transitions
../../examples/transitions/backward-transitions-ccskp.bel

% Proof that some stuck standard processes cannot make any transition
../../examples/transitions/stuck-std-ccskp.bel
% Proof that some stuck keyed processes cannot make any transition
../../examples/transitions/stuck-keyed-ccskp.bel

% Load forget and enrich functions between CCSKP and CCSK
../../code/bijection/definitions.bel

% Load all dependencies needed to define events
../../code/shared/unique.bel
../../code/shared/basic-properties.bel
../../code/ccskp/unique.bel
../../code/ccskp/basic-properties.bel
../../code/ccskp/lemmas-connectedness-one.bel
../../code/ccskp/connectedness-relationship-one.bel
../../code/ccskp/complementarity.bel
../../code/ccskp/unique-step.bel
../../code/ccskp/lemmas-bijection.bel
../../code/ccskp/axioms/defs-and-properties.bel
../../code/ccskp/axioms/events.bel

% Examples of transitions representing the same event
../../examples/transitions/events.bel

==> anc/run_all.cfg <==
% Run all the Beluga development of reversible concurrent calculi
run/code.cfg

% Run all the examples
run/examples/ex-processes.cfg
run/examples/ex-proof-labels.cfg
run/examples/ex-transitions.cfg
run/examples/ex-causality-relations.cfg
run/examples/ex-paper.cfg
